Higgs boson mass and thermal wino dark matter from Starobinsky supergravity with the MSSM

We propose a framework connecting cosmic microwave background (CMB) observables with high-energy particle phenomenology, based on Starobinsky supergravity coupled to the Minimal Supersymmetric Standard Model (MSSM). Cosmic inflation and supersymmetry (SUSY) breaking occur within the hidden sector emerging from Starobinsky supergravity. The inflationary scale sets the hidden-sector mass scale and, via gravitational mediation of SUSY breaking, the MSSM soft terms. The same hidden sector can also dynamically generate a high-scale $\mu$ term. The resulting MSSM spectrum fixes the high-scale threshold corrections and the boundary conditions for the renormalisation-group (RG) evolution of the Higgs quartic coupling. Three-loop RG evolution of the Higgs quartic coupling gives a Higgs boson mass consistent with the measured value within the theoretical and experimental uncertainties, thereby linking the amplitude of primordial scalar perturbations to the Higgs boson mass. With conserved R-parity, the lightest supersymmetric particle is stable, and the minimal framework developed here points to a nearly pure neutral wino as the dark-matter (DM) candidate. In the thermal-relic scenario, the observed abundance selects a wino mass of about $3$ TeV. Recent gamma-ray analyses exclude it as the sole DM component, even for conservative cored Galactic profiles. Alternatives include a subdominant wino fraction or late entropy dilution. Its loop-induced spin-independent wino-nucleon scattering cross section lies below current LUX-ZEPLIN sensitivity but within reach of next-generation liquid-xenon detectors. Electroweak corrections generate a small charged-neutral wino mass splitting, producing a long-lived charged wino and disappearing-track signature. A future $100$ TeV proton collider can discover the corresponding pure-wino signal or exclude the scenario independently of its cosmological abundance.

==> anc/SUSYHD_v1.0.3_local/README.txt <==
SUSYHD v1.0.3 - local corrected version
==============================================

Correction of alpha_s uncertainty propagation
Alexander Belyaev, 30 June 2026


1. Contents
-----------

This archive contains:

  SUSYHD.m
      A locally corrected version of SUSYHD v1.0.2.

  tableint_corrected.m
      The regenerated numerical interpolation table used by the fast
      SUSYHD calculation.

  README.txt
      This file.

For full reproducibility, the archive may also contain:

  regenerate_SusyHD_table_corrected_v6.m
      The Mathematica script used to regenerate the corrected table.
      This file should be included only if it is the exact final script
      used to produce tableint_corrected.m.


2. Original program
-------------------

SUSYHD was developed by Javier Pardo Vega and Giovanni Villadoro.

Original reference:

  J. Pardo Vega and G. Villadoro,
  "SusyHD: Higgs mass Determination in Supersymmetry",
  JHEP 07 (2015) 159,
  arXiv:1504.05200.

The present files are a local correction to SUSYHD v1.0.2. They are not
an official release by the original SUSYHD authors. Copyright and
authorship of the original code remain with the original authors.


3. Problem corrected
--------------------

SUSYHD uses a precomputed multidimensional interpolation table for its
default fast evaluation of the Standard Model renormalisation-group
running.

In the table supplied with SUSYHD v1.0.2, the interpolated result is
numerically flat in the g3 direction. Consequently, when alpha_s(MZ) is
varied, the corresponding variation of the strong gauge coupling g3 at
the top-mass scale is not propagated correctly through the fast
interpolation table.

The top-Yukawa dependence on alpha_s is still present, but the separate
g3 dependence of the RGE evolution is missing from the original saved
table. This leads to an incomplete propagation of the alpha_s
parametric uncertainty.


4. Correction
-------------

The interpolation table was regenerated by solving the original SUSYHD
Standard Model RGEs while using the varying strong coupling as the
boundary condition,

  Subscript[g,3][0] == g3MTvar,

for every g3 grid point.

The regenerated table therefore has a genuine dependence on g3 and
restores the missing contribution of alpha_s to the fast RGE
interpolation.

The corrected SUSYHD.m loads the regenerated table from the external
file tableint_corrected.m. The interpolation itself is constructed in
the same way as in the original SUSYHD implementation.

No public SUSYHD function names, input conventions, or calling
interfaces have been changed.


5. Installation
---------------

Keep the following two files in the same directory:

  SUSYHD.m
  tableint_corrected.m

The corrected SUSYHD.m loads the table using a path relative to its own
location. Moving or renaming tableint_corrected.m without updating
SUSYHD.m will therefore cause the package loading to fail.


6. Use
------

Load the package in Mathematica in the usual way, for example:

  Get["/path/to/SUSYHD/SUSYHD.m"];

or, from the directory containing the files:

  Get["SUSYHD.m"];

The standard SUSYHD commands are then used unchanged. For example, the
Standard Model inputs can be set with

  SetSMparameters[Mt, alphaS];

followed by the usual calls to MHiggs, DeltaMHiggs, or the corresponding
SUSYHD routines.

The correction is relevant to the default fast calculation that uses
the interpolation table. The fully numerical RGE option does not rely
on this precomputed table.


7. Scope and validation
-----------------------

The corrected table was generated and tested for the range of Mt and
alpha_s used in the associated Starobinsky-supergravity analysis. The
corrected fast calculation reproduces the expected dependence on
alpha_s and no longer remains flat under changes of g3.

Extrapolation beyond the interpolation grid is not recommended. For
parameter values outside the range covered by the supplied table, use
the numerical RGE calculation or regenerate the table with an
appropriately extended grid.


8. Reproducibility
------------------

The numerical table is supplied as a separate file rather than embedded
as a large assignment inside SUSYHD.m. This makes the correction
transparent and allows the table to be inspected or replaced without
modifying the rest of the SUSYHD source.

For exact reproducibility, use SUSYHD.m and tableint_corrected.m from
the same archive.


9. Version identification
-------------------------

When loaded, this version identifies itself as:

  Local corrected version: SUSYHD v1.0.3 (30/06/2026)
  Correction: alpha_s uncertainty propagation
  Modified by Alexander Belyaev

The label "local corrected version" is intentional: v1.0.3 is not an
official upstream SUSYHD release.


10. Citation
------------

Results obtained with these files should cite the original SUSYHD
publication:

  J. Pardo Vega and G. Villadoro,
  JHEP 07 (2015) 159,
  arXiv:1504.05200.

They should also cite this  associated  paper in
which this correction is documented.


11. Contact
-----------

Alexander Belyaev
University of Southampton
a.belyaev'soton.ac.uk


==> anc/SUSYHD_v1.0.3_local/SUSYHD.m <==
(* ::Package:: *)

(* ::Title:: *)
(*SUSYHD v1.0.2*)


(* ::Text:: *)
(*This package computes the pole mass of the Higgs boson in the MSSM using the effective field theory technique. *)
(*For the details of the calculation and conventions please refer to the file of documentation and examples SUSYHD_Examples.nb or the paper arXiv:1504.05200*)


(* ::Section::Closed:: *)
(*Preambula*)


BeginPackage["SUSYHD`"]


(*uncomment this cell if you need the values of the MSSM bottom and tau Yukawa couplings in the Overscript[DR, _] scheme*)
(*gbMSSM::usage="gbMSSM[Q,mQ3,mU3,mD3,M3,\[Mu],tan\[Beta],Xt]";
gtauMSSM::usage="gtauMSSM[Q,mL3,mE3,M2,M1,\[Mu],tan\[Beta]]";*)


WriteString[
  "stdout",
  "----------------------------------\n",
  "SUSYHD v1.0.2 (2015)\n",
  "Javier Pardo Vega and Giovanni Villadoro\n",
  "http://www.ictp.it/~susyhd\n",
  "\n",
  "Local corrected version: SUSYHD v1.0.3 (30/06/2026)\n",
  "Correction: alpha_s uncertainty propagation\n",
  "Modified by Alexander Belyaev\n",
  "----------------------------------\n"
];
MHiggs::usage="MHiggs[parameterslist] computes the pole mass of the Higgs boson (in units of GeV) as a function of the supersymmetric parameters in the \!\(\*OverscriptBox[\(DR\), \(_\)]\) scheme evaluated at the scale Q=\!\(\*
StyleBox[SqrtBox[
RowBox[{SubscriptBox[\"m\", SubscriptBox[\"Q\", \"3\"]], SubscriptBox[\"m\", SubscriptBox[\"U\", \"3\"]]}]],\nFontSize->10]\). 

The input \!\(\*
StyleBox[\"parameterslist\",\nFontSlant->\"Italic\"]\) should be a list of the following form:
	{tan\[Beta],\!\(\*SubscriptBox[\(M\), \(1\)]\),\!\(\*SubscriptBox[\(M\), \(2\)]\),\!\(\*SubscriptBox[\(M\), \(3\)]\),\[Mu],\!\(\*SubscriptBox[\(A\), \(t\)]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(Q\), \(3\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(U\), \(3\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(D\), \(3\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(Q\), \(2\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(U\), \(2\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(D\), \(2\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(Q\), \(1\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(U\), \(1\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(D\), \(1\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(L\), \(3\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(E\), \(3\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(L\), \(2\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(E\), \(2\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(L\), \(1\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(E\), \(1\)]]\),\!\(\*SubscriptBox[\(m\), \(A\)]\)}.

It also accepts shorter lists and assign suitable values for the parameters that are not input:
	{tan\[Beta],m0}: assumes degenerate SUSY masses m0 and \!\(\*SubscriptBox[\(A\), \(t\)]\)=m0
	{tan\[Beta],m0,\!\(\*SubscriptBox[\(A\), \(t\)]\)}: like before but with generic \!\(\*SubscriptBox[\(A\), \(t\)]\)
	{tan\[Beta],m0,\!\(\*SubscriptBox[\(A\), \(t\)]\),m12}: like before but with generic fermion masses \!\(\*SubscriptBox[\(M\), \(1\)]\)=\!\(\*SubscriptBox[\(M\), \(2\)]\)=\!\(\*SubscriptBox[\(M\), \(3\)]\)=\[Mu]=m12 
	{tan\[Beta],m0,\!\(\*SubscriptBox[\(A\), \(t\)]\),m12,\[Mu]}: like before but with generic \[Mu]
	{tan\[Beta],\!\(\*SubscriptBox[\(m\), SubscriptBox[\(Q\), \(3\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(U\), \(3\)]]\),\!\(\*SubscriptBox[\(A\), \(t\)]\),m12,\[Mu]}: like before but with \!\(\*SubscriptBox[\(m\), SubscriptBox[\(Q\), \(3\)]]\)\[NotEqual]\!\(\*SubscriptBox[\(m\), SubscriptBox[\(U\), \(3\)]]\), the other scalar masses are m0=\!\(\*
StyleBox[SqrtBox[
RowBox[{SubscriptBox[\"m\", SubscriptBox[\"Q\", \"3\"]], SubscriptBox[\"m\", SubscriptBox[\"U\", \"3\"]]}]],\nFontSize->10]\)
	{tan\[Beta],\!\(\*SubscriptBox[\(m\), SubscriptBox[\(Q\), \(3\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(U\), \(3\)]]\),\!\(\*SubscriptBox[\(A\), \(t\)]\),\!\(\*SubscriptBox[\(M\), \(1\)]\),\!\(\*SubscriptBox[\(M\), \(2\)]\),\!\(\*SubscriptBox[\(M\), \(3\)]\),\[Mu]}: like before but with generic gaugino masses.";
MHiggs::warning="We recommend to choose the renormalization scale \!\(\*SubscriptBox[\(m\), \(SUSY\)]\) near the stop average mass (\!\(\*SubscriptBox[\(m\), SubscriptBox[\(Q\), \(3\)]]\)\!\(\*SubscriptBox[\(m\), SubscriptBox[\(U\), \(3\)]]\)\!\(\*SuperscriptBox[\()\), \(1/2\)]\).";
MHiggs::warningsplit="The Split-SUSY calculation is suitable when the scalars are heavier than the gauginos and higgsinos. High-Scale calculation will be used.";
MHiggs::variables="One of the variables is not well-defined.";
MHiggs::negative="The Higgs mass squared is negative. The value 0 is returned.";
MHiggs::bottomYukawa="Bottom Yukawa is non-perturbative.";
MHiggs::tauYukawa="Tau Yukawa is non-perturbative.";
split::usage="split is an option for MHiggs. When activated (split\[Rule]True), the code uses the Split-SUSY effective theory to resum the logs between the fermion scale \!\(\*SubscriptBox[\(Q\), \(split\)]\)=max(\[Mu],\!\(\*SubscriptBox[\(M\), \(2\)]\)) and the SUSY scale. In this case the RGE are integrated numerically and the code is sensibly slower. In the whole range relevant for the Higgs mass the effect of this resummation is very small.
Default value: split\[Rule]False";
numerical::usage="\!\(\*
StyleBox[\"numerical\",\nFontSlant->\"Italic\"]\) is an option for MHiggs and \[CapitalDelta]MHiggs. When activated (numerical\[Rule]True) the program integrates the RGE numerically and is much slower. 
Default value: numerical\[Rule] False (recommended)";
hiOrd::usage="hiOrd is an option for MHiggs and \[CapitalDelta]MHiggs which controls what two-loop SUSY thresholds are included. It also determines if the \!\(\*OverscriptBox[\(MS\), \(_\)]\) running top Yukawa coupling is calculated at two or three loops from the pole mass of the top quark. This option has the form hiOrd->{t1,t2,t3,t4} where each component take values 0 (correction excluded) or 1 (correction included). Each component controls the following corrections:
t1: two-loop O(\!\(\*SubscriptBox[\(\[Alpha]\), \(t\)]\)\!\(\*SubscriptBox[\(\[Alpha]\), \(S\)]\)) SUSY threshold
t2: two-loop O(\!\(\*SubsuperscriptBox[\(\[Alpha]\), \(t\), \(2\)]\)) SUSY threshold
t3: one-loop O(\!\(\*SubscriptBox[\(\[Alpha]\), \(b, \[Tau]\)]\)) including tan\[Beta]-enhanced corrections.
t4: three-loop O(\!\(\*SubsuperscriptBox[\(\[Alpha]\), \(S\), \(3\)]\)) correction to the determination of the \!\(\*OverscriptBox[\(MS\), \(_\)]\) top Yukawa coupling
By default all corrections are included, i.e. hiOrd\[Rule]{1,1,1,1}.";
Rscale::usage="Rscale is an option for MHiggs and \[CapitalDelta]MHiggs that allows to change the scale at which the MSSM parameters are given as input. The program does not perform any RGE resummation of the soft parameters, it is thus recommended to use a scale close to the default one.
Default value: Rscale\[Rule]\!\(\*
StyleBox[SqrtBox[
RowBox[{SubscriptBox[\"m\", SubscriptBox[\"Q\", \"3\"]], SubscriptBox[\"m\", SubscriptBox[\"U\", \"3\"]]}]],\nFontSize->10]\)";
RscaleSplit::usage="\!\(\*
StyleBox[\"RscaleSplit\",\nFontSlant->\"Italic\"]\) is an option for MHiggs which allows to change the scale of the Split-SUSY effective theory. 
Default value: Rscale\[Rule]max(\[Mu],\!\(\*SubscriptBox[\(M\), \(2\)]\))";
scheme::usage="\!\(\*
StyleBox[\"scheme\",\nFontSlant->\"Italic\"]\) is an option for MHiggs and \[CapitalDelta]MHiggs which allows to input the MSSM parameters in the on-shell scheme (scheme\[Rule]\"OS\").
Default value: scheme\[Rule]\"DRbar\" ";
SetSMparameters::usage="SetSMparameters[\!\(\*SubscriptBox[\(m\), \(t\)]\)\!\(\*
StyleBox[\",\",\nFontSlant->\"Italic\"]\)\!\(\*SubscriptBox[\(\[Alpha]\), \(S\)]\)(\!\(\*SubscriptBox[\(m\), \(Z\)]\))] sets the input values for the OS top mass \!\(\*SubscriptBox[\(m\), \(t\)]\) and the strong coupling at the scale of the mass of the Z-boson \!\(\*SubscriptBox[\(\[Alpha]\), \(S\)]\)(\!\(\*SubscriptBox[\(M\), \(Z\)]\)). The default values are \!\(\*SubscriptBox[\(m\), \(t\)]\)=173.34 GeV and \!\(\*SubscriptBox[\(\[Alpha]\), \(S\)]\)(\!\(\*SubscriptBox[\(m\), \(Z\)]\))=0.1185.";
useMStopYukawa::usage="useMStopYukawa is an option for SetSMparameters which allows to input the \!\(\*OverscriptBox[\(MS\), \(_\)]\) top Yukawa coupling \!\(\*SubsuperscriptBox[\(y\), \(t\), OverscriptBox[\(MS\), \(_\)]]\)(\!\(\*SubscriptBox[\(m\), \(t\)]\)) in place of the pole mass of the top quark (useMStopYukawa\[Rule]True).
Default value: useMStopYukawa\[Rule]False.";
\[CapitalDelta]MHiggs::usage="\!\(\*
StyleBox[\"\[CapitalDelta]MHiggs\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"[\",\nFontSlant->\"Italic\"]\)parameterslist\!\(\*
StyleBox[\"]\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",\nFontSlant->\"Italic\"]\)estimates the theoretical uncertainty in the calculation of the Higgs mass (in units of GeV). 

The input \!\(\*
StyleBox[\"parameterslist\",\nFontSlant->\"Italic\"]\) should be a list of the following form:
	{tan\[Beta],\!\(\*SubscriptBox[\(M\), \(1\)]\),\!\(\*SubscriptBox[\(M\), \(2\)]\),\!\(\*SubscriptBox[\(M\), \(3\)]\),\[Mu],\!\(\*SubscriptBox[\(A\), \(t\)]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(Q\), \(3\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(U\), \(3\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(D\), \(3\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(Q\), \(2\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(U\), \(2\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(D\), \(2\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(Q\), \(1\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(U\), \(1\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(D\), \(1\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(L\), \(3\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(E\), \(3\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(L\), \(2\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(E\), \(2\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(L\), \(1\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(E\), \(1\)]]\),\!\(\*SubscriptBox[\(m\), \(A\)]\)}.

It also accepts shorter lists and assign suitable values for the parameters that are not input:
	{tan\[Beta],m0}: assumes degenerate SUSY masses m0 and \!\(\*SubscriptBox[\(A\), \(t\)]\)=m0
	{tan\[Beta],m0,\!\(\*SubscriptBox[\(A\), \(t\)]\)}: like before but with generic \!\(\*SubscriptBox[\(A\), \(t\)]\)
	{tan\[Beta],m0,\!\(\*SubscriptBox[\(A\), \(t\)]\),m12}: like before but with generic fermion masses \!\(\*SubscriptBox[\(M\), \(1\)]\)=\!\(\*SubscriptBox[\(M\), \(2\)]\)=\!\(\*SubscriptBox[\(M\), \(3\)]\)=\[Mu]=m12 
	{tan\[Beta],m0,\!\(\*SubscriptBox[\(A\), \(t\)]\),m12,\[Mu]}: like before but with generic \[Mu]
	{tan\[Beta],\!\(\*SubscriptBox[\(m\), SubscriptBox[\(Q\), \(3\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(U\), \(3\)]]\),\!\(\*SubscriptBox[\(A\), \(t\)]\),m12,\[Mu]}: like before but with \!\(\*SubscriptBox[\(m\), SubscriptBox[\(Q\), \(3\)]]\)\[NotEqual]\!\(\*SubscriptBox[\(m\), SubscriptBox[\(U\), \(3\)]]\), the other scalar masses are m0=\!\(\*
StyleBox[SqrtBox[
RowBox[{SubscriptBox[\"m\", SubscriptBox[\"Q\", \"3\"]], SubscriptBox[\"m\", SubscriptBox[\"U\", \"3\"]]}]],\nFontSize->10]\)
	{tan\[Beta],\!\(\*SubscriptBox[\(m\), SubscriptBox[\(Q\), \(3\)]]\),\!\(\*SubscriptBox[\(m\), SubscriptBox[\(U\), \(3\)]]\),\!\(\*SubscriptBox[\(A\), \(t\)]\),\!\(\*SubscriptBox[\(M\), \(1\)]\),\!\(\*SubscriptBox[\(M\), \(2\)]\),\!\(\*SubscriptBox[\(M\), \(3\)]\),\[Mu]}: like before but with generic gaugino masses.";
\[CapitalDelta]MHiggs::tachyon="The stops become tachyonic when varying the renormalization scale. A large uncertainty in the Higgs mass using the effective field theory in the \!\(\*OverscriptBox[\(DR\), \(_\)]\) scheme is expected.";
sources::usage="\!\(\*
StyleBox[\"sources\",\nFontSlant->\"Italic\"]\) is an option for \[CapitalDelta]MHiggs. It selects which sources of theoretical uncertainties of the Higgs mass calculation are included.This option has the form sources\[Rule]{t1,t2,t3} where each component take values 0 (source excluded) or 1 (source included). Each component controls the following source of uncertainty:
t1: SM: from higher-order corrections in the SM thresholds and RGE
t2: SUSY: from missing threshold corrections at the SUSY scale
t3: EFT: from higher order correction in the effective field theory expansion.
By default all sources are included: sources\[Rule]{1,1,1}.
The total is taken as the linear sum.";
solutionSMRGEs::usage="solution of the three-loop SM renormalization group equations.";
(********)
(********)
(*MhpoleHSS::usage="MhpoleHSS[Overscript[m, ~],Subscript[m, Subscript[Q, 1]],Subscript[m, Subscript[Q, 2]],Subscript[m, Subscript[Q, 3]],Subscript[m, Subscript[U, 1]],Subscript[m, Subscript[U, 2]],Subscript[m, Subscript[U, 3]],Subscript[m, Subscript[D, 1]],Subscript[m, Subscript[D, 2]],Subscript[m, Subscript[D, 3]],Subscript[m, Subscript[E, 1]],Subscript[m, Subscript[E, 2]],Subscript[m, Subscript[E, 3]],Subscript[m, Subscript[L, 1]],Subscript[m, Subscript[L, 2]],Subscript[m, Subscript[L, 3]],Subscript[m, A],\[Mu],Subscript[M, 1],Subscript[M, 2],Subscript[M, 3],tan\[Beta],Subscript[X, t]] computes the pole mass of the Higgs in High-Scale-SUSY as a function of the supersymmetric parameters in the Overscript[DR, _] scheme.";
(*MhpoleHSS::warning="We recommend to choose the renormalization scale Overscript[m, ~] near the stop average mass (Subscript[m, Subscript[Q, 3]]Subscript[m, Subscript[U, 3]])^(1/2).";*)
MhpoleHSSfast::usage="MhpoleHSSfast[Overscript[m, ~],Subscript[m, Subscript[Q, 1]],Subscript[m, Subscript[Q, 2]],Subscript[m, Subscript[Q, 3]],Subscript[m, Subscript[U, 1]],Subscript[m, Subscript[U, 2]],Subscript[m, Subscript[U, 3]],Subscript[m, Subscript[D, 1]],Subscript[m, Subscript[D, 2]],Subscript[m, Subscript[D, 3]],Subscript[m, Subscript[E, 1]],Subscript[m, Subscript[E, 2]],Subscript[m, Subscript[E, 3]],Subscript[m, Subscript[L, 1]],Subscript[m, Subscript[L, 2]],Subscript[m, Subscript[L, 3]],Subscript[m, A],\[Mu],Subscript[M, 1],Subscript[M, 2],Subscript[M, 3],tan\[Beta],Subscript[X, t]] computes the pole mass of the Higgs in High-Scale-SUSY as a function of the supersymmetric parameters in the Overscript[DR, _] scheme. It is an optimized version of MhpoleHSS.";
(*MhpoleHSSfast::warning="We recommend to choose the renormalization scale Overscript[m, ~] near the stop average mass (Subscript[m, Subscript[Q, 3]]Subscript[m, Subscript[U, 3]])^(1/2).";*)
MhpoleSplit::usage="MhpoleSplit[Subscript[m, Subscript[Q, 1]],Subscript[m, Subscript[Q, 2]],Subscript[m, Subscript[Q, 3]],Subscript[m, Subscript[U, 1]],Subscript[m, Subscript[U, 2]],Subscript[m, Subscript[U, 3]],Subscript[m, Subscript[D, 1]],Subscript[m, Subscript[D, 2]],Subscript[m, Subscript[D, 3]],Subscript[m, Subscript[E, 1]],Subscript[m, Subscript[E, 2]],Subscript[m, Subscript[E, 3]],Subscript[m, Subscript[L, 1]],Subscript[m, Subscript[L, 2]],Subscript[m, Subscript[L, 3]],Subscript[m, A],\[Mu],Subscript[M, 1],Subscript[M, 2],Subscript[M, 3],tan\[Beta],Subscript[X, t]] computes the pole mass of the Higgs in Split Supersymmetry as a function of the supersymmetric parameters in the Overscript[DR, _] scheme.";
\[CapitalDelta]MhpoleHSSmom::usage="\[CapitalDelta]MhpoleHSSmom[Overscript[m, ~],Subscript[m, Subscript[Q, 1]],Subscript[m, Subscript[Q, 2]],Subscript[m, Subscript[Q, 3]],Subscript[m, Subscript[U, 1]],Subscript[m, Subscript[U, 2]],Subscript[m, Subscript[U, 3]],Subscript[m, Subscript[D, 1]],Subscript[m, Subscript[D, 2]],Subscript[m, Subscript[D, 3]],Subscript[m, Subscript[E, 1]],Subscript[m, Subscript[E, 2]],Subscript[m, Subscript[E, 3]],Subscript[m, Subscript[L, 1]],Subscript[m, Subscript[L, 2]],Subscript[m, Subscript[L, 3]],Subscript[m, A],\[Mu],Subscript[M, 1],Subscript[M, 2],Subscript[M, 3],tan\[Beta],Subscript[X, t]] estimates the uncertainty in the Higgs mass due to effects v^2/Overscript[m, ~]^2-suppressed.";
\[CapitalDelta]MhpoleHSSSM::usage="\[CapitalDelta]MhpoleHSSSM[Overscript[m, ~],Subscript[m, Subscript[Q, 1]],Subscript[m, Subscript[Q, 2]],Subscript[m, Subscript[Q, 3]],Subscript[m, Subscript[U, 1]],Subscript[m, Subscript[U, 2]],Subscript[m, Subscript[U, 3]],Subscript[m, Subscript[D, 1]],Subscript[m, Subscript[D, 2]],Subscript[m, Subscript[D, 3]],Subscript[m, Subscript[E, 1]],Subscript[m, Subscript[E, 2]],Subscript[m, Subscript[E, 3]],Subscript[m, Subscript[L, 1]],Subscript[m, Subscript[L, 2]],Subscript[m, Subscript[L, 3]],Subscript[m, A],\[Mu],Subscript[M, 1],Subscript[M, 2],Subscript[M, 3],tan\[Beta],Subscript[X, t]] estimates the uncertainty in the Higgs mass due to missing SM corrections in the the RGEs and the matching at the EW scale.";
\[CapitalDelta]MhpoleHSSQ::usage="\[CapitalDelta]MhpoleHSSQ[n,Overscript[m, ~],Subscript[m, Subscript[Q, 1]],Subscript[m, Subscript[Q, 2]],Subscript[m, Subscript[Q, 3]],Subscript[m, Subscript[U, 1]],Subscript[m, Subscript[U, 2]],Subscript[m, Subscript[U, 3]],Subscript[m, Subscript[D, 1]],Subscript[m, Subscript[D, 2]],Subscript[m, Subscript[D, 3]],Subscript[m, Subscript[E, 1]],Subscript[m, Subscript[E, 2]],Subscript[m, Subscript[E, 3]],Subscript[m, Subscript[L, 1]],Subscript[m, Subscript[L, 2]],Subscript[m, Subscript[L, 3]],Subscript[m, A],\[Mu],Subscript[M, 1],Subscript[M, 2],Subscript[M, 3],tan\[Beta],Subscript[X, t]] calculates the shift in the Higgs mass induced by changing the renormalization scale by a factor n around the SUSY scale. It depends on the two-loop threshold corrections that are included in the calculation through the option hiOrd->{t1,t2,t3,t4}.";
\[CapitalDelta]MhpoleHSSbottom::usage="\[CapitalDelta]MhpoleHSSbottom[Overscript[m, ~],Subscript[m, Subscript[Q, 1]],Subscript[m, Subscript[Q, 2]],Subscript[m, Subscript[Q, 3]],Subscript[m, Subscript[U, 1]],Subscript[m, Subscript[U, 2]],Subscript[m, Subscript[U, 3]],Subscript[m, Subscript[D, 1]],Subscript[m, Subscript[D, 2]],Subscript[m, Subscript[D, 3]],Subscript[m, Subscript[E, 1]],Subscript[m, Subscript[E, 2]],Subscript[m, Subscript[E, 3]],Subscript[m, Subscript[L, 1]],Subscript[m, Subscript[L, 2]],Subscript[m, Subscript[L, 3]],Subscript[m, A],\[Mu],Subscript[M, 1],Subscript[M, 2],Subscript[M, 3],tan\[Beta],Subscript[X, t]] calculates the shift in the Higgs mass produced by the resummation of the tan\[Beta]-enhanced contributions.";
MhpoleHSSUnc::usage="\[CapitalDelta]MhpoleHSSUnc[Overscript[m, ~],Subscript[m, Subscript[Q, 1]],Subscript[m, Subscript[Q, 2]],Subscript[m, Subscript[Q, 3]],Subscript[m, Subscript[U, 1]],Subscript[m, Subscript[U, 2]],Subscript[m, Subscript[U, 3]],Subscript[m, Subscript[D, 1]],Subscript[m, Subscript[D, 2]],Subscript[m, Subscript[D, 3]],Subscript[m, Subscript[E, 1]],Subscript[m, Subscript[E, 2]],Subscript[m, Subscript[E, 3]],Subscript[m, Subscript[L, 1]],Subscript[m, Subscript[L, 2]],Subscript[m, Subscript[L, 3]],Subscript[m, A],\[Mu],Subscript[M, 1],Subscript[M, 2],Subscript[M, 3],tan\[Beta],Subscript[X, t]] estimates the total uncertainty in the calculation of the Higgs mass.";
\[CapitalDelta]MhpoleHSSmomfast::usage="\[CapitalDelta]MhpoleHSSmomfast[Overscript[m, ~],Subscript[m, Subscript[Q, 1]],Subscript[m, Subscript[Q, 2]],Subscript[m, Subscript[Q, 3]],Subscript[m, Subscript[U, 1]],Subscript[m, Subscript[U, 2]],Subscript[m, Subscript[U, 3]],Subscript[m, Subscript[D, 1]],Subscript[m, Subscript[D, 2]],Subscript[m, Subscript[D, 3]],Subscript[m, Subscript[E, 1]],Subscript[m, Subscript[E, 2]],Subscript[m, Subscript[E, 3]],Subscript[m, Subscript[L, 1]],Subscript[m, Subscript[L, 2]],Subscript[m, Subscript[L, 3]],Subscript[m, A],\[Mu],Subscript[M, 1],Subscript[M, 2],Subscript[M, 3],tan\[Beta],Subscript[X, t]] estimates the uncertainty in the Higgs mass due to effects v^2/Overscript[m, ~]^2-suppressed.(fast version)";
\[CapitalDelta]MhpoleHSSSMfast::usage="\[CapitalDelta]MhpoleHSSSMfast[Overscript[m, ~],Subscript[m, Subscript[Q, 1]],Subscript[m, Subscript[Q, 2]],Subscript[m, Subscript[Q, 3]],Subscript[m, Subscript[U, 1]],Subscript[m, Subscript[U, 2]],Subscript[m, Subscript[U, 3]],Subscript[m, Subscript[D, 1]],Subscript[m, Subscript[D, 2]],Subscript[m, Subscript[D, 3]],Subscript[m, Subscript[E, 1]],Subscript[m, Subscript[E, 2]],Subscript[m, Subscript[E, 3]],Subscript[m, Subscript[L, 1]],Subscript[m, Subscript[L, 2]],Subscript[m, Subscript[L, 3]],Subscript[m, A],\[Mu],Subscript[M, 1],Subscript[M, 2],Subscript[M, 3],tan\[Beta],Subscript[X, t]] estimates the uncertainty in the Higgs mass due to missing SM corrections in the the RGEs and the matching at the EW scale.(fast version)";
\[CapitalDelta]MhpoleHSSQfast::usage="\[CapitalDelta]MhpoleHSSQfast[n,Overscript[m, ~],Subscript[m, Subscript[Q, 1]],Subscript[m, Subscript[Q, 2]],Subscript[m, Subscript[Q, 3]],Subscript[m, Subscript[U, 1]],Subscript[m, Subscript[U, 2]],Subscript[m, Subscript[U, 3]],Subscript[m, Subscript[D, 1]],Subscript[m, Subscript[D, 2]],Subscript[m, Subscript[D, 3]],Subscript[m, Subscript[E, 1]],Subscript[m, Subscript[E, 2]],Subscript[m, Subscript[E, 3]],Subscript[m, Subscript[L, 1]],Subscript[m, Subscript[L, 2]],Subscript[m, Subscript[L, 3]],Subscript[m, A],\[Mu],Subscript[M, 1],Subscript[M, 2],Subscript[M, 3],tan\[Beta],Subscript[X, t]] calculates the shift in the Higgs mass induced by changing the renormalization scale by a factor n around the SUSY scale. It depends on the two-loop threshold corrections that are included in the calculation thorugh the option hiOrd->{t1,t2,t3,t4}.(fast version)";
\[CapitalDelta]MhpoleHSSbottomfast::usage="\[CapitalDelta]MhpoleHSSbottomfast[Overscript[m, ~],Subscript[m, Subscript[Q, 1]],Subscript[m, Subscript[Q, 2]],Subscript[m, Subscript[Q, 3]],Subscript[m, Subscript[U, 1]],Subscript[m, Subscript[U, 2]],Subscript[m, Subscript[U, 3]],Subscript[m, Subscript[D, 1]],Subscript[m, Subscript[D, 2]],Subscript[m, Subscript[D, 3]],Subscript[m, Subscript[E, 1]],Subscript[m, Subscript[E, 2]],Subscript[m, Subscript[E, 3]],Subscript[m, Subscript[L, 1]],Subscript[m, Subscript[L, 2]],Subscript[m, Subscript[L, 3]],Subscript[m, A],\[Mu],Subscript[M, 1],Subscript[M, 2],Subscript[M, 3],tan\[Beta],Subscript[X, t]] calculates the shift in the Higgs mass produced by the resummation of the tan\[Beta]-enhanced contributions.(fast version)";
MhpoleHSSUncfast::usage="\[CapitalDelta]MhpoleHSSUncfast[Overscript[m, ~],Subscript[m, Subscript[Q, 1]],Subscript[m, Subscript[Q, 2]],Subscript[m, Subscript[Q, 3]],Subscript[m, Subscript[U, 1]],Subscript[m, Subscript[U, 2]],Subscript[m, Subscript[U, 3]],Subscript[m, Subscript[D, 1]],Subscript[m, Subscript[D, 2]],Subscript[m, Subscript[D, 3]],Subscript[m, Subscript[E, 1]],Subscript[m, Subscript[E, 2]],Subscript[m, Subscript[E, 3]],Subscript[m, Subscript[L, 1]],Subscript[m, Subscript[L, 2]],Subscript[m, Subscript[L, 3]],Subscript[m, A],\[Mu],Subscript[M, 1],Subscript[M, 2],Subscript[M, 3],tan\[Beta],Subscript[X, t]] estimates the total uncertainty in the calculation of the Higgs mass.(fast version)";*)


Begin["Private`"]


(* ::Title::Closed:: *)
(*SM RGEs*)


(* ::Text:: *)
(*This sub-package solves the renormalization group equations of the Standard Model up to the three loop order. *)


(* ::Section::Closed:: *)
(*Preambula*)


(*SM\[Beta]::usage="SM\[Beta][loops,coupling] gives the SM \[Beta]-function of a coupling up to a given order specified by loops";
SMrun::usage="SMrun[variables,initialconds,tmin,tmax,opts] solves the coupled RGEs of the variables with the initial coditions given by initialconds between tmin and tmax. 
 It accepts the options of NDSolve. For time saving we recommend the optsrun";
optsSMrun::usage="Default options for the function SMrun. It selects the numerical method used by NDSolve and the precision goal";
{Subscript[g, 1],g1,Subscript[g, 2],g2,Subscript[g, 3],g3,Subscript[g, t],gt,Subscript[g, \[Tau]],g\[Tau],Subscript[g, b],gb,\[Lambda]};(*The names of the couplings are not encapsulated.*)*)


(* ::Section::Closed:: *)
(*Manipuation : rationalization of the three loop beta functions*)


(* ::Input:: *)
(*(*Here we rationalize the numbers in the three loop beta functions*)*)
(*SM\[Beta]aux[3,\[Lambda]]:=(\[Lambda]^3 (6011.35` \[Lambda]+873 Subscript[g, t]^2-387.452` Subscript[g, 2]^2-77.49` Subscript[g, 1]^2)+\[Lambda]^2 Subscript[g, t]^2 (1768.26` Subscript[g, t]^2+160.77` Subscript[g, 3]^2-359.539` Subscript[g, 2]^2-63.869` Subscript[g, 1]^2)+\[Lambda]^2 (-790.28` Subscript[g, 2]^4-185.532` Subscript[g, 1]^4-316.64` Subscript[g, 2]^2 Subscript[g, 1]^2)+\[Lambda] Subscript[g, t]^4 (-223.382` Subscript[g, t]^2-662.866` Subscript[g, 3]^2-5.47` Subscript[g, 2]^2-21.015` Subscript[g, 1]^2)+\[Lambda] Subscript[g, t]^2 (356.968` Subscript[g, 3]^4-319.664` Subscript[g, 2]^4-74.8599` Subscript[g, 1]^4+15.1443` Subscript[g, 3]^2 Subscript[g, 2]^2+17.454` Subscript[g, 3]^2 Subscript[g, 1]^2+5.615` Subscript[g, 2]^2 Subscript[g, 1]^2)+\[Lambda] Subscript[g, 2]^4 (-57.144` Subscript[g, 3]^2+865.483` Subscript[g, 2]^2+79.638` Subscript[g, 1]^2)+\[Lambda] Subscript[g, 1]^4 (-8.381` Subscript[g, 3]^2+61.753` Subscript[g, 2]^2+28.168` Subscript[g, 1]^2)+Subscript[g, t]^6 (-243.149` Subscript[g, t]^2+250.494` Subscript[g, 3]^2+74.138` Subscript[g, 2]^2+33.93` Subscript[g, 1]^2)+Subscript[g, t]^4 (-50.201` Subscript[g, 3]^4+15.884` Subscript[g, 2]^4+15.948` Subscript[g, 1]^4+13.349` Subscript[g, 3]^2 Subscript[g, 2]^2+17.57` Subscript[g, 3]^2 Subscript[g, 1]^2-70.356` Subscript[g, 2]^2 Subscript[g, 1]^2)+Subscript[g, t]^2 Subscript[g, 3]^2 (16.464` Subscript[g, 2]^4+1.016` Subscript[g, 1]^4+11.386` Subscript[g, 2]^2 Subscript[g, 1]^2)+Subscript[g, t]^2 Subscript[g, 2]^4 (62.5` Subscript[g, 2]^2+13.041` Subscript[g, 1]^2)+Subscript[g, t]^2 Subscript[g, 1]^4 (10.627` Subscript[g, 2]^2+11.117` Subscript[g, 1]^2)+Subscript[g, 3]^2 (7.536` Subscript[g, 2]^6+0.663` Subscript[g, 1]^6+1.507` Subscript[g, 2]^4 Subscript[g, 1]^2+1.105` Subscript[g, 2]^2 Subscript[g, 1]^4)-114.091` Subscript[g, 2]^8-1.508` Subscript[g, 1]^8-37.889` Subscript[g, 2]^6 Subscript[g, 1]^2+6.5` Subscript[g, 2]^4 Subscript[g, 1]^4-1.543` Subscript[g, 2]^2 Subscript[g, 1]^6);*)
(*SM\[Beta]aux[3,Subscript[g, t]]:=Subscript[g, t]^2 (Subscript[g, t]^4 (58.6028` Subscript[g, t]^2+198 \[Lambda]-157 Subscript[g, 3]^2-1593/16 Subscript[g, 2]^2-2437/80 Subscript[g, 1]^2)+\[Lambda] Subscript[g, t]^2 ((15 \[Lambda])/4+16 Subscript[g, 3]^2-135/2 Subscript[g, 2]^2-127/10 Subscript[g, 1]^2)+Subscript[g, t]^2 (363.764` Subscript[g, 3]^4+16.99` Subscript[g, 2]^4-24.422` Subscript[g, 1]^4+48.37` Subscript[g, 3]^2 Subscript[g, 2]^2+18.074` Subscript[g, 3]^2 Subscript[g, 1]^2+34.829` Subscript[g, 2]^2 Subscript[g, 1]^2)+\[Lambda]^2 (-36 \[Lambda]+45 Subscript[g, 2]^2+9 Subscript[g, 1]^2)+\[Lambda] (-(1/16) (171 Subscript[g, 2]^4)-1089/400 Subscript[g, 1]^4+117/40 Subscript[g, 2]^2 Subscript[g, 1]^2)-619.35` Subscript[g, 3]^6+169.829` Subscript[g, 2]^6+16.099` Subscript[g, 1]^6+73.654` Subscript[g, 3]^4 Subscript[g, 2]^2-15.096` Subscript[g, 3]^4 Subscript[g, 1]^2-21.072` Subscript[g, 3]^2 Subscript[g, 2]^4-22.319` Subscript[g, 3]^2 Subscript[g, 1]^4-321/20 Subscript[g, 3]^2 Subscript[g, 2]^2 Subscript[g, 1]^2-4.743` Subscript[g, 2]^4 Subscript[g, 1]^2-4.442` Subscript[g, 2]^2 Subscript[g, 1]^4);*)
(*Rationalize[ -2472.28]*)
(*Rationalize[SM\[Beta]aux[3,\[Lambda]]]*)
(*Rationalize[SM\[Beta]aux[3,Subscript[g, t]]]*)


(* ::Section::Closed:: *)
(*Beta functions*)


With[{\[Kappa]=1/(4\[Pi])^2},
SM\[Beta][1,Subscript[g, 1]]:=\[Kappa] Subscript[g, 1]^4 (41/10);
SM\[Beta][2,Subscript[g, 1]]:=SM\[Beta][1,Subscript[g, 1]]+\[Kappa]^2 Subscript[g, 1]^4 (44/5 Subscript[g, 3]^2+27/10 Subscript[g, 2]^2+199/50 Subscript[g, 1]^2-17/10 Subscript[g, t]^2-1/2 Subscript[g, b]^2-3/2 Subscript[g, \[Tau]]^2);
SM\[Beta][3,Subscript[g, 1]]:=SM\[Beta][2,Subscript[g, 1]]+\[Kappa]^3 Subscript[g, 1]^4 (Subscript[g, t]^2 (189/16 Subscript[g, t]^2-29/5 Subscript[g, 3]^2-471/32 Subscript[g, 2]^2-2827/800 Subscript[g, 1]^2)+\[Lambda] (-( 9/5)\[Lambda]+9/10 Subscript[g, 2]^2+27/50 Subscript[g, 1]^2)+297/5 Subscript[g, 3]^4+789/64 Subscript[g, 2]^4-(388613 Subscript[g, 1]^4)/24000-3/5 Subscript[g, 3]^2 Subscript[g, 2]^2-137/75 Subscript[g, 3]^2 Subscript[g, 1]^2+123/160 Subscript[g, 2]^2 Subscript[g, 1]^2);
(*********************)
SM\[Beta][1,Subscript[g, 2]]:=\[Kappa] Subscript[g, 2]^4 (-(19/6));
SM\[Beta][2,Subscript[g, 2]]:=SM\[Beta][1,Subscript[g, 2]]+\[Kappa]^2 Subscript[g, 2]^4 (12 Subscript[g, 3]^2+35/6 Subscript[g, 2]^2+9/10 Subscript[g, 1]^2-3/2 Subscript[g, t]^2-3/2 Subscript[g, b]^2-1/2 Subscript[g, \[Tau]]^2);
SM\[Beta][3,Subscript[g, 2]]:=SM\[Beta][2,Subscript[g, 2]]+\[Kappa]^3 Subscript[g, 2]^4 (Subscript[g, t]^2 (147/16 Subscript[g, t]^2-7 Subscript[g, 3]^2-729/32 Subscript[g, 2]^2-593/160 Subscript[g, 1]^2)+\[Lambda] (-3 \[Lambda]+3/2 Subscript[g, 2]^2+3/10 Subscript[g, 1]^2)+81 Subscript[g, 3]^4+(324953 Subscript[g, 2]^4)/1728-(5597 Subscript[g, 1]^4)/1600+39 Subscript[g, 3]^2 Subscript[g, 2]^2-1/5 Subscript[g, 3]^2 Subscript[g, 1]^2+873/160 Subscript[g, 2]^2 Subscript[g, 1]^2);
(**********************)
SM\[Beta][1,Subscript[g, 3]]:=\[Kappa] Subscript[g, 3]^4 (-7);
SM\[Beta][2,Subscript[g, 3]]:=SM\[Beta][1,Subscript[g, 3]]+\[Kappa]^2 Subscript[g, 3]^4 (-26 Subscript[g, 3]^2+9/2 Subscript[g, 2]^2+11/10 Subscript[g, 1]^2-2 Subscript[g, t]^2-2 Subscript[g, b]^2);
SM\[Beta][3,Subscript[g, 3]]:=SM\[Beta][2,Subscript[g, 3]]+\[Kappa]^3 Subscript[g, 3]^4 (Subscript[g, t]^2 (15 Subscript[g, t]^2-40 Subscript[g, 3]^2-93/8 Subscript[g, 2]^2-101/40 Subscript[g, 1]^2)+65/2 Subscript[g, 3]^4+109/8 Subscript[g, 2]^4-523/120 Subscript[g, 1]^4+21 Subscript[g, 3]^2 Subscript[g, 2]^2+77/15 Subscript[g, 3]^2 Subscript[g, 1]^2-3/40 Subscript[g, 2]^2 Subscript[g, 1]^2)+0 1/(4 \[Pi])^8 Subscript[g, 3]^10 (-(61807/25));
(**We multiplied by 2\[Lambda] to have all the RGEs in the form ((dg^2)/(d Log[\[Mu]^2]))=Subscript[\[Beta], g]**)
SM\[Beta][1,\[Lambda]]:=(\[Kappa] 2\[Lambda])(\[Lambda] (12 \[Lambda]+6 Subscript[g, t]^2+6 Subscript[g, b]^2+2 Subscript[g, \[Tau]]^2-9/2 Subscript[g, 2]^2-9/10 Subscript[g, 1]^2)-3 Subscript[g, t]^4-3 Subscript[g, b]^4-Subscript[g, \[Tau]]^4+9/16 Subscript[g, 2]^4+27/400 Subscript[g, 1]^4+9/40 Subscript[g, 2]^2 Subscript[g, 1]^2);
SM\[Beta][2,\[Lambda]]:=SM\[Beta][1,\[Lambda]]+(\[Kappa]^2 2\[Lambda])(\[Lambda]^2 (-156 \[Lambda]-72 Subscript[g, t]^2-72 Subscript[g, b]^2-24 Subscript[g, \[Tau]]^2+54 Subscript[g, 2]^2+54/5 Subscript[g, 1]^2)+\[Lambda] Subscript[g, t]^2 (-(1/2) (3 Subscript[g, t]^2)-21 Subscript[g, b]^2+40 Subscript[g, 3]^2+45/4 Subscript[g, 2]^2+17/4 Subscript[g, 1]^2)+\[Lambda] Subscript[g, b]^2 (-(1/2) (3 Subscript[g, b]^2)+40 Subscript[g, 3]^2+45/4 Subscript[g, 2]^2+5/4 Subscript[g, 1]^2)+\[Lambda] Subscript[g, \[Tau]]^2 (-(1/2) Subscript[g, \[Tau]]^2+15/4 Subscript[g, 2]^2+15/4 Subscript[g, 1]^2)+\[Lambda] (-(1/16) (73 Subscript[g, 2]^4)+1887/400 Subscript[g, 1]^4+117/40 Subscript[g, 2]^2 Subscript[g, 1]^2)+Subscript[g, t]^4 (15 Subscript[g, t]^2-3 Subscript[g, b]^2-16 Subscript[g, 3]^2-4/5 Subscript[g, 1]^2)+Subscript[g, t]^2 (-(1/8) (9 Subscript[g, 2]^4)-171/200 Subscript[g, 1]^4+63/20 Subscript[g, 2]^2 Subscript[g, 1]^2)+Subscript[g, b]^4 (-3 Subscript[g, t]^2+15 Subscript[g, b]^2-16 Subscript[g, 3]^2+2/5 Subscript[g, 1]^2)+Subscript[g, b]^2 (-(1/8) (9 Subscript[g, 2]^4)+9/40 Subscript[g, 1]^4+27/20 Subscript[g, 2]^2 Subscript[g, 1]^2)+Subscript[g, \[Tau]]^4 (5 Subscript[g, \[Tau]]^2-6/5 Subscript[g, 1]^2)+Subscript[g, \[Tau]]^2 (-(1/8) (3 Subscript[g, 2]^4)-9/8 Subscript[g, 1]^4+33/20 Subscript[g, 2]^2 Subscript[g, 1]^2)+305/32 Subscript[g, 2]^6-(3411 Subscript[g, 1]^6)/4000-289/160 Subscript[g, 2]^4 Subscript[g, 1]^2-1677/800 Subscript[g, 2]^2 Subscript[g, 1]^4);
SM\[Beta][3,\[Lambda]]:=SM\[Beta][2,\[Lambda]]+(\[Kappa]^3 2\[Lambda])(-((377 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(8\)]\))/250)-(1543 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(6\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/1000+13/2 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(4\)]\)-(37889 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(6\)]\))/1000-(114091 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(8\)]\))/1000+\[Lambda]^2 (-((46383 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\))/250)-7916/25 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)-(19757 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(4\)]\))/25)+((663 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(6\)]\))/1000+221/200 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)+(1507 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(4\)]\))/1000+(942 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(6\)]\))/125) 
\!\(\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\)+\[Lambda] 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(4\)]\) ((39819 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\))/500+(865483 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/1000-(7143 
\!\(\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\))/125)+\[Lambda] 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\) ((3521 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\))/125+(61753 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/1000-(8381 
\!\(\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\))/1000)+\!\(
\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\ \((
\*FractionBox[\(11117\ 
\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\), \(1000\)] + 
\*FractionBox[\(10627\ 
\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\), \(1000\)])\)\ 
\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(g\), \(2\), \(4\)]\ \((
\*FractionBox[\(13041\ 
\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\), \(1000\)] + 
\*FractionBox[\(125\ 
\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\), \(2\)])\)\ 
\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\)+((127 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\))/125+5693/500 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)+(2058 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(4\)]\))/125) 
\!\(\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\)+\[Lambda] (-((748599 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\))/10000)+1123/200 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)-(39958 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(4\)]\))/125+8727/500 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\)+(151443 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\))/10000+(44621 
\!\(\*SubsuperscriptBox[\(g\), \(3\), \(4\)]\))/125) 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\)+((3987 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\))/250-17589/250 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)+(3971 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(4\)]\))/250+1757/100 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\)+(13349 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\))/1000-(50201 
\!\(\*SubsuperscriptBox[\(g\), \(3\), \(4\)]\))/1000) 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(4\)]\)+\!\(
\*SubsuperscriptBox[\(g\), \(t\), \(6\)]\ \((
\*FractionBox[\(3393\ 
\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\), \(100\)] + 
\*FractionBox[\(37069\ 
\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\), \(500\)] + 
\*FractionBox[\(125247\ 
\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\), \(500\)] - 
\*FractionBox[\(243149\ 
\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\), \(1000\)])\)\)+\[Lambda] 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(4\)]\) (-((4203 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\))/200)-(547 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/100-(331433 
\!\(\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\))/500-(111691 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\))/500)+\[Lambda]^3 ((120227 \[Lambda])/20-(7749 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\))/100-(96863 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/250+873 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\))+\[Lambda]^2 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\) (-((63869 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\))/1000)-(359539 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/1000+(16077 
\!\(\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\))/100+(88413 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\))/50));
(***************)
SM\[Beta][1,Subscript[g, t]]:=\[Kappa] Subscript[g, t]^2 (9/2 Subscript[g, t]^2+3/2 Subscript[g, b]^2+Subscript[g, \[Tau]]^2-8 Subscript[g, 3]^2-9/4 Subscript[g, 2]^2-17/20 Subscript[g, 1]^2);
SM\[Beta][2,Subscript[g, t]]:=SM\[Beta][1,Subscript[g, t]]+\[Kappa]^2 Subscript[g, t]^2 (Subscript[g, t]^2 (-12 Subscript[g, t]^2-11/4 Subscript[g, b]^2-9/4 Subscript[g, \[Tau]]^2-12 \[Lambda]+36 Subscript[g, 3]^2+225/16 Subscript[g, 2]^2+393/80 Subscript[g, 1]^2)+Subscript[g, b]^2 (-(1/4) Subscript[g, b]^2+5/4 Subscript[g, \[Tau]]^2+4 Subscript[g, 3]^2+99/16 Subscript[g, 2]^2+7/80 Subscript[g, 1]^2)+Subscript[g, \[Tau]]^2 (-(1/4) (9 Subscript[g, \[Tau]]^2)+15/8 Subscript[g, 2]^2+15/8 Subscript[g, 1]^2)+6 \[Lambda]^2-108 Subscript[g, 3]^4-23/4 Subscript[g, 2]^4+1187/600 Subscript[g, 1]^4+9 Subscript[g, 3]^2 Subscript[g, 2]^2+19/15 Subscript[g, 3]^2 Subscript[g, 1]^2-9/20 Subscript[g, 2]^2 Subscript[g, 1]^2);
SM\[Beta][3,Subscript[g, t]]:=SM\[Beta][2,Subscript[g, t]]+\[Kappa]^3 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\) ((16099 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(6\)]\))/1000-2221/500 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)-(4743 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(4\)]\))/1000+(169829 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(6\)]\))/1000+\[Lambda]^2 (-36 \[Lambda]+9 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\)+45 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))+\[Lambda] (-((1089 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\))/400)+117/40 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)-(171 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(4\)]\))/16)-(22319 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\))/1000-321/20 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\)-2634/125 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(4\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\)-1887/125 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(3\), \(4\)]\)+36827/500 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(3\), \(4\)]\)-(12387 
\!\(\*SubsuperscriptBox[\(g\), \(3\), \(6\)]\))/20+\[Lambda] ((15 \[Lambda])/4-(127 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\))/10-(135 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/2+16 
\!\(\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\)) 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\)+(-((12211 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\))/500)+(34829 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/1000+(1699 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(4\)]\))/100+9037/500 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\)+4837/100 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\)+(90941 
\!\(\*SubsuperscriptBox[\(g\), \(3\), \(4\)]\))/250) 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(g\), \(t\), \(4\)]\ \((198\ \[Lambda] - 
\*FractionBox[\(2437\ 
\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\), \(80\)] - 
\*FractionBox[\(1593\ 
\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\), \(16\)] - 157\ 
\*SubsuperscriptBox[\(g\), \(3\), \(2\)] + 
\*FractionBox[\(146507\ 
\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\), \(2500\)])\)\));
(*************************)
SM\[Beta][1,Subscript[g, b]]:=\[Kappa] Subscript[g, b]^2 (3/2 Subscript[g, t]^2+9/2 Subscript[g, b]^2+Subscript[g, \[Tau]]^2-8 Subscript[g, 3]^2-9/4 Subscript[g, 2]^2-1/4 Subscript[g, 1]^2);
SM\[Beta][2,Subscript[g, b]]:=SM\[Beta][1,Subscript[g, b]]+\[Kappa]^2 Subscript[g, b]^2 (Subscript[g, t]^2 (-(1/4) Subscript[g, t]^2-11/4 Subscript[g, b]^2+5/4 Subscript[g, \[Tau]]^2+4 Subscript[g, 3]^2+99/16 Subscript[g, 2]^2+91/80 Subscript[g, 1]^2)+Subscript[g, b]^2 (-12 Subscript[g, b]^2-9/4 Subscript[g, \[Tau]]^2-12 \[Lambda]+36 Subscript[g, 3]^2+225/16 Subscript[g, 2]^2+237/80 Subscript[g, 1]^2)+Subscript[g, \[Tau]]^2 (-(1/4) (9 Subscript[g, \[Tau]]^2)+15/8 Subscript[g, 2]^2+15/8 Subscript[g, 1]^2)+6 \[Lambda]^2-108 Subscript[g, 3]^4-23/4 Subscript[g, 2]^4-127/600 Subscript[g, 1]^4+9 Subscript[g, 3]^2 Subscript[g, 2]^2+31/15 Subscript[g, 3]^2 Subscript[g, 1]^2-27/20 Subscript[g, 2]^2 Subscript[g, 1]^2);
SM\[Beta][3,Subscript[g, b]]:=SM\[Beta][2,Subscript[g, b]];(*defined for convenience*)
(******************)
SM\[Beta][1,Subscript[g, \[Tau]]]:=\[Kappa] Subscript[g, \[Tau]]^2 (3 Subscript[g, t]^2+3 Subscript[g, b]^2+5/2 Subscript[g, \[Tau]]^2-9/4 Subscript[g, 2]^2-9/4 Subscript[g, 1]^2);
SM\[Beta][2,Subscript[g, \[Tau]]]:=SM\[Beta][1,Subscript[g, \[Tau]]]+\[Kappa]^2 Subscript[g, \[Tau]]^2 (6 \[Lambda]^2-23/4 Subscript[g, 2]^4+1371/200 Subscript[g, 1]^4+27/20 Subscript[g, 2]^2 Subscript[g, 1]^2+Subscript[g, t]^2 (-(1/4) (27 Subscript[g, t]^2)+3/2 Subscript[g, b]^2-27/4 Subscript[g, \[Tau]]^2+20 Subscript[g, 3]^2+45/8 Subscript[g, 2]^2+17/8 Subscript[g, 1]^2)+Subscript[g, b]^2 (-(1/4) (27 Subscript[g, b]^2)-27/4 Subscript[g, \[Tau]]^2+20 Subscript[g, 3]^2+45/8 Subscript[g, 2]^2+5/8 Subscript[g, 1]^2)+Subscript[g, \[Tau]]^2 (-3 Subscript[g, \[Tau]]^2-12 \[Lambda]+165/16 Subscript[g, 2]^2+537/80 Subscript[g, 1]^2));
SM\[Beta][3,Subscript[g, \[Tau]]]:=SM\[Beta][2,Subscript[g, \[Tau]]] (*defined for convenience*)
]


(* ::Section::Closed:: *)
(*Running*)


SMrun[variables_,init_,tmin_,tmax_,opts:OptionsPattern[]]:=Block[{equations,vars,reps},
reps={Subscript[g, 1]->g1,Subscript[g, 2]->g2,Subscript[g, 3]->g3,Subscript[g, t]->gt,Subscript[g, \[Tau]]->g\[Tau],Subscript[g, b]->gb};
equations=Join[#[t]#'[t]==(SM\[Beta][3,#] /.(#->#[t]&/@variables))&/@variables,init]/.reps;
vars=variables/.reps;
First[NDSolve[equations,vars,{t,tmin,tmax},FilterRules[{opts},Options[NDSolve]]]] ]
optsSMrun={AccuracyGoal->5,PrecisionGoal->5,MaxSteps->350,If[$VersionNumber>=10,Method->{"Shooting","StartingInitialConditions"->{\[Lambda][35]==0.15}},Method->Automatic]};


(* ::Title::Closed:: *)
(*Split RGEs*)


(* ::Text:: *)
(*This sub-package solves the renormalization group equations of Split Supersymmetry. *)


(* ::Section::Closed:: *)
(*Preambula*)


(*Split\[Beta]::usage="Split\[Beta][loops,coupling] gives the Split \[Beta]-function of a coupling up to a given order specified by loops";
Splitrun::usage="run[variables,initialconds,tmin,tmax,opts] solves the coupled RGEs of the variables with the initial coditions given by initialconds between tmin and tmax. 
 It accepts the options of NDSolve. For time saving we recommend the optsrun";
optsSplitrun::usage="Default options for the function run. It selects the numerical method used by NDSolve and the precision goal";
{(*\[Lambda],Subscript[g, 3],Subscript[g, 2],Subscript[g, 1],Subscript[g, t],Subscript[g, \[Tau]],Subscript[g, b],g3,g2,g1,gt,g\[Tau],gb,*)Subscript[Overscript[g, ~], 1 u],Subscript[Overscript[g, ~], 2 u],Subscript[Overscript[g, ~], 1 d],Subscript[Overscript[g, ~], 2 d],gtildeu,gtilde2u,gtilded,gtilde2d};
(*The names of the couplings are not encapsulated.*)*)


(* ::Section::Closed:: *)
(*Beta Functions*)


Split\[Beta][1,coupling_]:=1/(4\[Pi])^2 Subscript[\[Beta], 1][coupling]
Split\[Beta][2,coupling_]:=1/(4\[Pi])^2 Subscript[\[Beta], 1][coupling]+1/(4\[Pi])^4 Subscript[\[Beta], 2][coupling]


(* ::Subsubsection::Closed:: *)
(*eqs. (26) : \[Beta] tilde*)


Subscript[
\!\(\*OverscriptBox[\(\[Beta]\), \(~\)]\), t]:=1/2 (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2); Subscript[
\!\(\*OverscriptBox[\(\[Beta]\), \(~\)]\), \[Lambda]]:=2 \[Lambda](Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2)-Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^4-Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^4-5 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^4-5 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^4-4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]-2 (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2) (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2);


(* ::Subsubsection::Closed:: *)
(*eq.  (35)-(36) : Subscript[\[Beta], 1] *)


Subscript[\[Beta], 1][Subscript[g, 1]]:=9/2 Subscript[g, 1]^3;Subscript[\[Beta], 1][Subscript[g, 2]]:=-(7/6) Subscript[g, 2]^3 ;Subscript[\[Beta], 1][Subscript[g, 3]]:=-5 Subscript[g, 3]^3;
Subscript[\[Beta], 1][Subscript[g, t]]:=Subscript[g, t] (Subscript[
\!\(\*OverscriptBox[\(\[Beta]\), \(~\)]\), t]+3/2 Subscript[g, b]^2+Subscript[g, \[Tau]]^2+9/2 Subscript[g, t]^2-17/20 Subscript[g, 1]^2-9/4 Subscript[g, 2]^2-8 Subscript[g, 3]^2);Subscript[\[Beta], 1][Subscript[g, b]]:=Subscript[g, b] (Subscript[
\!\(\*OverscriptBox[\(\[Beta]\), \(~\)]\), t]+3/2 Subscript[g, t]^2+Subscript[g, \[Tau]]^2+9/2 Subscript[g, b]^2-1/4 Subscript[g, 1]^2-9/4 Subscript[g, 2]^2-8 Subscript[g, 3]^2);Subscript[\[Beta], 1][Subscript[g, \[Tau]]]:=Subscript[g, \[Tau]] (Subscript[
\!\(\*OverscriptBox[\(\[Beta]\), \(~\)]\), t]+3 Subscript[g, b]^2+3 Subscript[g, t]^2+5/2 Subscript[g, \[Tau]]^2-9/4 Subscript[g, 1]^2-9/4 Subscript[g, 2]^2);Subscript[\[Beta], 1][Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]]:=Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u] (3/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+1/2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+11/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+3 Subscript[g, b]^2+3 Subscript[g, t]^2+Subscript[g, \[Tau]]^2-9/20 Subscript[g, 1]^2-33/4 Subscript[g, 2]^2);Subscript[\[Beta], 1][Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]]:=Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] (3/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+1/2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+11/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2+3 Subscript[g, b]^2+3 Subscript[g, t]^2+Subscript[g, \[Tau]]^2-9/20 Subscript[g, 1]^2-33/4 Subscript[g, 2]^2);Subscript[\[Beta], 1][Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]]:=3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] (2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+5/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+3/2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+9/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2+3 Subscript[g, b]^2+3 Subscript[g, t]^2+Subscript[g, \[Tau]]^2-9/20 Subscript[g, 1]^2-9/4 Subscript[g, 2]^2);Subscript[\[Beta], 1][Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]]:=3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] (2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+5/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+3/2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2+9/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+3 Subscript[g, b]^2+3 Subscript[g, t]^2+Subscript[g, \[Tau]]^2-9/20 Subscript[g, 1]^2-9/4 Subscript[g, 2]^2);Subscript[\[Beta], 1][\[Lambda]]:=4 \[Lambda] (3 Subscript[g, t]^2+3 Subscript[g, b]^2+Subscript[g, \[Tau]]^2)-9 \[Lambda] (1/5 Subscript[g, 1]^2+Subscript[g, 2]^2)-4 (3 Subscript[g, t]^4+3 Subscript[g, b]^4+Subscript[g, \[Tau]]^4)+27/100 Subscript[g, 1]^4+9/10 Subscript[g, 2]^2 Subscript[g, 1]^2+9/4 Subscript[g, 2]^4+12 \[Lambda]^2+Subscript[
\!\(\*OverscriptBox[\(\[Beta]\), \(~\)]\), \[Lambda]];


(* ::Subsubsection::Closed:: *)
(*eq. (37) - (39) : Subscript[\[Beta], 2] of the gauge couplings*)


Subscript[\[Beta], 2][Subscript[g, 1]]:=Subscript[g, 1]^3 (1/20 (-3) (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2)-9/20 (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2)-1/2 Subscript[g, b]^2-17/10 Subscript[g, t]^2-3/2 Subscript[g, \[Tau]]^2+104/25 Subscript[g, 1]^2+18/5 Subscript[g, 2]^2+44/5 Subscript[g, 3]^2);
Subscript[\[Beta], 2][Subscript[g, 2]]:=Subscript[g, 2]^3 (-(1/4) (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2)-11/4 (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2)-1/2 (3 Subscript[g, b]^2+3 Subscript[g, t]^2+Subscript[g, \[Tau]]^2)+6/5 Subscript[g, 1]^2+106/3 Subscript[g, 2]^2+12 Subscript[g, 3]^2);
Subscript[\[Beta], 2][Subscript[g, 3]]:=Subscript[g, 3]^3 (-2 (Subscript[g, b]^2+Subscript[g, t]^2)+11/10 Subscript[g, 1]^2+9/2 Subscript[g, 2]^2+22 Subscript[g, 3]^2)


(* ::Subsubsection::Closed:: *)
(*eqs. (40) - (47): Subscript[\[Beta], 2] of the rest of the couplings*)


Subscript[\[Beta], 2][Subscript[g, t]]:=-12 Subscript[g, t]^5+Subscript[g, t] (Subscript[g, b]^2 (5/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+5/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+15/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+15/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2+5/4 Subscript[g, \[Tau]]^2+7/80 Subscript[g, 1]^2+99/16 Subscript[g, 2]^2+4 Subscript[g, 3]^2)+Subscript[g, 1]^2 (3/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+3/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+9/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+9/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2-9/20 Subscript[g, 2]^2+19/15 Subscript[g, 3]^2)-3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]+Subscript[g, 2]^2 (15/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+15/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+165/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+165/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2+9 Subscript[g, 3]^2)-5/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2-9/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2-9/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^4-9/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2-9/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^4-3/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2-45/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^4-45/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^4-1/4 Subscript[g, b]^4-9/4 Subscript[g, \[Tau]]^4+(15/8 Subscript[g, 1]^2+15/8 Subscript[g, 2]^2) Subscript[g, \[Tau]]^2+1303/600 Subscript[g, 1]^4-17/4 Subscript[g, 2]^4-284/3 Subscript[g, 3]^4+(3 \[Lambda]^2)/2)+Subscript[g, t]^3 (-(1/8) (9 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2)-9/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2-27/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2-27/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2-11/4 Subscript[g, b]^2-9/4 Subscript[g, \[Tau]]^2+393/80 Subscript[g, 1]^2+225/16 Subscript[g, 2]^2+36 Subscript[g, 3]^2-6 \[Lambda]) ;
Subscript[\[Beta], 2][Subscript[g, b]]:=-12 Subscript[g, b]^5+Subscript[g, b] (Subscript[g, t]^2 (5/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+5/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+15/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+15/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2+5/4 Subscript[g, \[Tau]]^2+91/80 Subscript[g, 1]^2+99/16 Subscript[g, 2]^2+4 Subscript[g, 3]^2)+Subscript[g, 1]^2 (3/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+3/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+9/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+9/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2-27/20 Subscript[g, 2]^2+31/15 Subscript[g, 3]^2)-3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]+Subscript[g, 2]^2 (15/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+15/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+165/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+165/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2+9 Subscript[g, 3]^2)-5/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2-9/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2-9/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^4-9/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2-9/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^4-3/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2-45/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^4-45/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^4-1/4 Subscript[g, t]^4-9/4 Subscript[g, \[Tau]]^4+(15/8 Subscript[g, 1]^2+15/8 Subscript[g, 2]^2) Subscript[g, \[Tau]]^2-131/600 Subscript[g, 1]^4-17/4 Subscript[g, 2]^4-284/3 Subscript[g, 3]^4+(3 \[Lambda]^2)/2)+Subscript[g, b]^3 (-(1/8) (9 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2)-9/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2-27/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2-27/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2-11/4 Subscript[g, t]^2-9/4 Subscript[g, \[Tau]]^2+237/80 Subscript[g, 1]^2+225/16 Subscript[g, 2]^2+36 Subscript[g, 3]^2-6 \[Lambda]) ;
Subscript[\[Beta], 2][Subscript[g, \[Tau]]]:=-3 Subscript[g, \[Tau]]^5+Subscript[g, \[Tau]] (Subscript[g, 1]^2 (3/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+3/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+9/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+9/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2+27/20 Subscript[g, 2]^2)-3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]+Subscript[g, 2]^2 (15/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+15/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+165/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+165/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2)-5/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2-9/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2-9/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^4-9/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2-9/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^4-3/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2-45/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^4-45/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^4+(3/2 Subscript[g, b]^2+17/8 Subscript[g, 1]^2+45/8 Subscript[g, 2]^2+20 Subscript[g, 3]^2) Subscript[g, t]^2-27/4 Subscript[g, b]^4+(5/8 Subscript[g, 1]^2+45/8 Subscript[g, 2]^2+20 Subscript[g, 3]^2) Subscript[g, b]^2-27/4 Subscript[g, t]^4+1503/200 Subscript[g, 1]^4-17/4 Subscript[g, 2]^4+(3 \[Lambda]^2)/2)+Subscript[g, \[Tau]]^3 (-(1/8) (9 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2)-9/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2-27/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2-27/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2-27/4 Subscript[g, b]^2-27/4 Subscript[g, t]^2+537/80 Subscript[g, 1]^2+165/16 Subscript[g, 2]^2-6 \[Lambda]) ;
Subscript[\[Beta], 2][Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]]:=Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u] (Subscript[g, 1]^2 (3/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+63/160 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+3/20 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+9/20 Subscript[g, 2]^2)+Subscript[g, 2]^2 (15/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+111/32 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+17/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2)-3/2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2-13/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2-9/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^4+Subscript[g, t]^2 (-(1/8) (9 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2)+3/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+3/2 Subscript[g, b]^2+17/8 Subscript[g, 1]^2+45/8 Subscript[g, 2]^2+20 Subscript[g, 3]^2)+Subscript[g, b]^2 (-(1/8) (9 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2)+3/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+5/8 Subscript[g, 1]^2+45/8 Subscript[g, 2]^2+20 Subscript[g, 3]^2)-\[Lambda] (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2)+Subscript[g, \[Tau]]^2 (-(1/8) (3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2)+1/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+15/8 Subscript[g, 1]^2+15/8 Subscript[g, 2]^2)-31/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2-5/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^4-11/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^4-27/4 Subscript[g, b]^4-27/4 Subscript[g, t]^4-9/4 Subscript[g, \[Tau]]^4+117/200 Subscript[g, 1]^4-409/12 Subscript[g, 2]^4+(3 \[Lambda]^2)/2)+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^3 (-(1/16) (15 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2)-59/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2-27/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2-45/8 Subscript[g, b]^2-45/8 Subscript[g, t]^2-15/8 Subscript[g, \[Tau]]^2+87/32 Subscript[g, 1]^2+875/32 Subscript[g, 2]^2-5 \[Lambda])-4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2-3 Subscript[g, b]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]-\[Lambda] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]-3 Subscript[g, t]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]-Subscript[g, \[Tau]]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]-9/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^3-3/2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]-5/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]+3/20 Subscript[g, 1]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]+9/4 Subscript[g, 2]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]-1/2 (7 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^5) ;
Subscript[\[Beta], 2][Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]]:=Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] (Subscript[g, 1]^2 (63/160 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+3/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+3/20 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2+9/20 Subscript[g, 2]^2)+Subscript[g, 2]^2 (111/32 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+15/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+17/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2)-3/2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+Subscript[g, t]^2 (-(1/8) (9 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2)+3/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2+3/2 Subscript[g, b]^2+17/8 Subscript[g, 1]^2+45/8 Subscript[g, 2]^2+20 Subscript[g, 3]^2)+Subscript[g, b]^2 (-(1/8) (9 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2)+3/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2+5/8 Subscript[g, 1]^2+45/8 Subscript[g, 2]^2+20 Subscript[g, 3]^2)-\[Lambda] (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2)+Subscript[g, \[Tau]]^2 (-(1/8) (3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2)+1/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2+15/8 Subscript[g, 1]^2+15/8 Subscript[g, 2]^2)-31/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2-5/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^4-13/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2-9/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^4-11/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^4-27/4 Subscript[g, b]^4-27/4 Subscript[g, t]^4-9/4 Subscript[g, \[Tau]]^4+117/200 Subscript[g, 1]^4-409/12 Subscript[g, 2]^4+(3 \[Lambda]^2)/2)+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^3 (-(1/16) (59 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2)-15/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2-27/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2-45/8 Subscript[g, b]^2-45/8 Subscript[g, t]^2-15/8 Subscript[g, \[Tau]]^2+87/32 Subscript[g, 1]^2+875/32 Subscript[g, 2]^2-5 \[Lambda])-4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]-3 Subscript[g, b]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]-\[Lambda] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]-3 Subscript[g, t]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]-Subscript[g, \[Tau]]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]-9/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^3-5/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]-3/2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]+3/20 Subscript[g, 1]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]+9/4 Subscript[g, 2]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]-1/2 (7 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^5) ;
Subscript[\[Beta], 2][Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]]:=Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] (Subscript[g, 1]^2 (3/40 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+9/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+189/160 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2-27/20 Subscript[g, 2]^2)+Subscript[g, 2]^2 (39/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+165/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+549/32 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2)-75/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+Subscript[g, t]^2 (-(1/4) (21 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2)-27/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2+3/2 Subscript[g, b]^2+17/8 Subscript[g, 1]^2+45/8 Subscript[g, 2]^2+20 Subscript[g, 3]^2)+Subscript[g, b]^2 (-(1/4) (21 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2)-27/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2+5/8 Subscript[g, 1]^2+45/8 Subscript[g, 2]^2+20 Subscript[g, 3]^2)-3 \[Lambda] (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2)+Subscript[g, \[Tau]]^2 (-(1/4) (7 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2)-9/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2+15/8 Subscript[g, 1]^2+15/8 Subscript[g, 2]^2)-75/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2-9/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^4-21/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2-45/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^4-99/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^4-27/4 Subscript[g, b]^4-27/4 Subscript[g, t]^4-9/4 Subscript[g, \[Tau]]^4+117/200 Subscript[g, 1]^4-17/4 Subscript[g, 2]^4+(3 \[Lambda]^2)/2)+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^3 (-(1/4) (15 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2)-27/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2-9/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2-27/8 Subscript[g, b]^2-27/8 Subscript[g, t]^2-9/8 Subscript[g, \[Tau]]^2+309/160 Subscript[g, 1]^2+165/32 Subscript[g, 2]^2-3 \[Lambda])-6 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]-9 Subscript[g, b]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]-3 \[Lambda] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]-9 Subscript[g, t]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]-3 Subscript[g, \[Tau]]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]-9/2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^3-33/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]-9/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]+9/20 Subscript[g, 1]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]+51/4 Subscript[g, 2]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]-1/4 (3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^5) ;
Subscript[\[Beta], 2][Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]]:=Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] (Subscript[g, 1]^2 (3/40 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+189/160 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+9/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2-27/20 Subscript[g, 2]^2)+Subscript[g, 2]^2 (39/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+549/32 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+165/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2)+Subscript[g, t]^2 (-(1/4) (21 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2)-27/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+3/2 Subscript[g, b]^2+17/8 Subscript[g, 1]^2+45/8 Subscript[g, 2]^2+20 Subscript[g, 3]^2)+Subscript[g, b]^2 (-(1/4) (21 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2)-27/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+5/8 Subscript[g, 1]^2+45/8 Subscript[g, 2]^2+20 Subscript[g, 3]^2)-3 \[Lambda] (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2)+Subscript[g, \[Tau]]^2 (-(1/4) (7 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2)-9/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+15/8 Subscript[g, 1]^2+15/8 Subscript[g, 2]^2)-75/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2-75/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2-9/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^4-21/8 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2-99/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^4-45/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^4-27/4 Subscript[g, b]^4-27/4 Subscript[g, t]^4-9/4 Subscript[g, \[Tau]]^4+117/200 Subscript[g, 1]^4-17/4 Subscript[g, 2]^4+(3 \[Lambda]^2)/2)+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^3 (-(1/4) (15 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2)-9/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2-27/16 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2-27/8 Subscript[g, b]^2-27/8 Subscript[g, t]^2-9/8 Subscript[g, \[Tau]]^2+309/160 Subscript[g, 1]^2+165/32 Subscript[g, 2]^2-3 \[Lambda])-6 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]-3/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^5-9 Subscript[g, b]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]-3 \[Lambda] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]-9 Subscript[g, t]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]-3 Subscript[g, \[Tau]]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]-33/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^3-9/2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]-9/4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]+9/20 Subscript[g, 1]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]+51/4 Subscript[g, 2]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u] ;
Subscript[\[Beta], 2][\[Lambda]]:=-78 \[Lambda]^3-(3699 Subscript[g, 1]^6)/1000+(9/10 Subscript[g, b]^2-171/50 Subscript[g, t]^2-9/2 Subscript[g, \[Tau]]^2-9/100 (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2)) Subscript[g, 1]^4+(8/5 Subscript[g, b]^4-16/5 Subscript[g, t]^4-24/5 Subscript[g, \[Tau]]^4) Subscript[g, 1]^2+209/8 Subscript[g, 2]^6+20 (3 Subscript[g, b]^6+3 Subscript[g, t]^6+Subscript[g, \[Tau]]^6)-64 Subscript[g, 3]^2 Subscript[g, b]^4-(64 Subscript[g, 3]^2+12 Subscript[g, b]^2) Subscript[g, t]^4-12 Subscript[g, b]^4 Subscript[g, t]^2+\[Lambda]^2 (54/5 Subscript[g, 1]^2+54 Subscript[g, 2]^2-72 Subscript[g, b]^2-72 Subscript[g, t]^2-24 Subscript[g, \[Tau]]^2-12 (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2))+Subscript[g, 2]^4 (-(1/8) (77 Subscript[g, 1]^2)-9/2 Subscript[g, b]^2-9/2 Subscript[g, t]^2-3/2 Subscript[g, \[Tau]]^2-3/4 (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+51 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+51 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2))+Subscript[g, 2]^2 (-(1/200) (1773 Subscript[g, 1]^4)+(27/5 Subscript[g, b]^2+63/5 Subscript[g, t]^2+33/5 Subscript[g, \[Tau]]^2-3/10 (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2-21 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2-21 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2)) Subscript[g, 1]^2-4 (5 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^4+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]+5 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^4+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2))+\[Lambda] (2007/200 Subscript[g, 1]^4+(5/2 Subscript[g, b]^2+17/2 Subscript[g, t]^2+15/2 Subscript[g, \[Tau]]^2+3/4 (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2)) Subscript[g, 1]^2+47/8 Subscript[g, 2]^4-3 Subscript[g, b]^4-3 Subscript[g, t]^4-Subscript[g, \[Tau]]^4+80 Subscript[g, 3]^2 Subscript[g, b]^2+(80 Subscript[g, 3]^2-42 Subscript[g, b]^2) Subscript[g, t]^2+1/4 (-Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^4-2 (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2-6 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2) Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+80 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]-Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^4-5 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^4-5 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^4-2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2-44 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2)+Subscript[g, 2]^2 (117/20 Subscript[g, 1]^2+45/2 Subscript[g, b]^2+45/2 Subscript[g, t]^2+15/2 Subscript[g, \[Tau]]^2+15/4 (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+11 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+11 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2)))+1/2 (47 (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^6+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^6)+5 (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^6+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^6)+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u](42 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+42 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+38 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2+38 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2)+19 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2 (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2)+21 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u](Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2)+17 (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^4+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2)+11 (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^4+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^4)+7 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2 (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2));


(* ::Input:: *)
(*(************************************************************************)*)


(* ::Section:: *)
(*Running*)


Splitrun[variables_,init_,tmin_,tmax_,opts:OptionsPattern[]]:=Block[{equations,vars,reps},
reps={Subscript[g, 1]->g1,Subscript[g, 2]->g2,Subscript[g, 3]->g3,Subscript[g, t]->gt,Subscript[g, \[Tau]]->g\[Tau],Subscript[g, b]->gb,Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]->gtildeu,Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]->gtilde2u,Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]->gtilded,Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]->gtilde2d};
equations=Join[#'[t]==(Split\[Beta][2,#] /.(#->#[t]&/@variables))&/@variables,init]/.reps;
vars=variables/.reps;
First[NDSolve[equations,vars,{t,tmin,tmax},FilterRules[{opts},Options[NDSolve]]]] 
]
optsSplitrun={AccuracyGoal->5,PrecisionGoal->5,MaxSteps->200};


(* ::Title:: *)
(*SUSY Thresholds*)


(* ::Text:: *)
(*This sub-package contains the threshold corrections to the quartic coupling of the Higgs in High Scale Supersymmetry and Split Supersymmetry. *)


(* ::Section::Closed:: *)
(*Preambula*)


(*\[Lambda]HSS::usage="\[Lambda]HSS[Subscript[m, Subscript[Q, 1]],Subscript[m, Subscript[Q, 2]],Subscript[m, Subscript[Q, 3]],Subscript[m, Subscript[U, 1]],Subscript[m, Subscript[U, 2]],Subscript[m, Subscript[U, 3]],Subscript[m, Subscript[D, 1]],Subscript[m, Subscript[D, 2]],Subscript[m, Subscript[D, 3]],Subscript[m, Subscript[E, 1]],Subscript[m, Subscript[E, 2]],Subscript[m, Subscript[E, 3]],Subscript[m, Subscript[L, 1]],Subscript[m, Subscript[L, 2]],Subscript[m, Subscript[L, 3]],Subscript[m, A],\[Mu],Subscript[M, 1],Subscript[M, 2],Subscript[M, 3],\[Beta],Subscript[X, t]] computes the thresholds to the quartic coupling at scale of the scalar masses in High Scale Supersymmetry.";
hiOrd::usage="controls the inclusion of higher-order corrections";
scheme::usage="chooses the renormalization scheme";
suppressedCorrections::usage="v^2/Overscript[m, ~]^2-suppressed corrections";
\[Lambda]Splitscalars::usage="\[Lambda]Splitscalars[Subscript[m, Subscript[Q, 1]],Subscript[m, Subscript[Q, 2]],Subscript[m, Subscript[Q, 3]],Subscript[m, Subscript[U, 1]],Subscript[m, Subscript[U, 2]],Subscript[m, Subscript[U, 3]],Subscript[m, Subscript[D, 1]],Subscript[m, Subscript[D, 2]],Subscript[m, Subscript[D, 3]],Subscript[m, Subscript[E, 1]],Subscript[m, Subscript[E, 2]],Subscript[m, Subscript[E, 3]],Subscript[m, Subscript[L, 1]],Subscript[m, Subscript[L, 2]],Subscript[m, Subscript[L, 3]],Subscript[m, A],\[Mu],Subscript[M, 1],Subscript[M, 2],Subscript[M, 3],\[Beta],Subscript[X, t]] computes the thresholds to the quartic coupling at the mass of the scalars in Split Supersymmetry.";
\[Lambda]SMsplit::usage="\[Lambda]SMsplit[Subscript[m, Subscript[Q, 1]],Subscript[m, Subscript[Q, 2]],Subscript[m, Subscript[Q, 3]],Subscript[m, Subscript[U, 1]],Subscript[m, Subscript[U, 2]],Subscript[m, Subscript[U, 3]],Subscript[m, Subscript[D, 1]],Subscript[m, Subscript[D, 2]],Subscript[m, Subscript[D, 3]],Subscript[m, Subscript[E, 1]],Subscript[m, Subscript[E, 2]],Subscript[m, Subscript[E, 3]],Subscript[m, Subscript[L, 1]],Subscript[m, Subscript[L, 2]],Subscript[m, Subscript[L, 3]],Subscript[m, A],\[Mu],Subscript[M, 1],Subscript[M, 2],Subscript[M, 3],\[Beta],Subscript[X, t]] computes the quartic coupling of the Standard Model at the scale of the fermions obtained after integrating out all the supersymmetric particles.";
gtSplitsplit::usage="gtSplitsplit[\[Mu],Subscript[M, 1],Subscript[M, 2],Subscript[M, 3]] computes the top Yukawa coupling just above the scale of the fermion masses in Split Supersymmetry.";
g1umtilde::usage="g1umtilde[Subscript[m, Subscript[Q, 1]],Subscript[m, Subscript[Q, 2]],Subscript[m, Subscript[Q, 3]],Subscript[m, Subscript[U, 1]],Subscript[m, Subscript[U, 2]],Subscript[m, Subscript[U, 3]],Subscript[m, Subscript[D, 1]],Subscript[m, Subscript[D, 2]],Subscript[m, Subscript[D, 3]],Subscript[m, Subscript[E, 1]],Subscript[m, Subscript[E, 2]],Subscript[m, Subscript[E, 3]],Subscript[m, Subscript[L, 1]],Subscript[m, Subscript[L, 2]],Subscript[m, Subscript[L, 3]],Subscript[m, A],\[Mu],Subscript[M, 1],Subscript[M, 2],Subscript[M, 3],\[Beta],Subscript[X, t]] computes the Higgs-higgsino-gaugino coupling at the mass of the scalar masses including the one-loop thresholds corrections.";
g2umtilde::usage="g2umtilde[Subscript[m, Subscript[Q, 1]],Subscript[m, Subscript[Q, 2]],Subscript[m, Subscript[Q, 3]],Subscript[m, Subscript[U, 1]],Subscript[m, Subscript[U, 2]],Subscript[m, Subscript[U, 3]],Subscript[m, Subscript[D, 1]],Subscript[m, Subscript[D, 2]],Subscript[m, Subscript[D, 3]],Subscript[m, Subscript[E, 1]],Subscript[m, Subscript[E, 2]],Subscript[m, Subscript[E, 3]],Subscript[m, Subscript[L, 1]],Subscript[m, Subscript[L, 2]],Subscript[m, Subscript[L, 3]],Subscript[m, A],\[Mu],Subscript[M, 1],Subscript[M, 2],Subscript[M, 3],\[Beta],Subscript[X, t]] computes the Higgs-higgsino-gaugino coupling at the mass of the scalar masses including the one-loop thresholds corrections.";g1dmtilde::usage="g1dmtilde[Subscript[m, Subscript[Q, 1]],Subscript[m, Subscript[Q, 2]],Subscript[m, Subscript[Q, 3]],Subscript[m, Subscript[U, 1]],Subscript[m, Subscript[U, 2]],Subscript[m, Subscript[U, 3]],Subscript[m, Subscript[D, 1]],Subscript[m, Subscript[D, 2]],Subscript[m, Subscript[D, 3]],Subscript[m, Subscript[E, 1]],Subscript[m, Subscript[E, 2]],Subscript[m, Subscript[E, 3]],Subscript[m, Subscript[L, 1]],Subscript[m, Subscript[L, 2]],Subscript[m, Subscript[L, 3]],Subscript[m, A],\[Mu],Subscript[M, 1],Subscript[M, 2],Subscript[M, 3],\[Beta],Subscript[X, t]] computes the Higgs-higgsino-gaugino coupling at the mass of the scalar masses including the one-loop thresholds corrections.";g2dmtilde::usage="g2dmtilde[Subscript[m, Subscript[Q, 1]],Subscript[m, Subscript[Q, 2]],Subscript[m, Subscript[Q, 3]],Subscript[m, Subscript[U, 1]],Subscript[m, Subscript[U, 2]],Subscript[m, Subscript[U, 3]],Subscript[m, Subscript[D, 1]],Subscript[m, Subscript[D, 2]],Subscript[m, Subscript[D, 3]],Subscript[m, Subscript[E, 1]],Subscript[m, Subscript[E, 2]],Subscript[m, Subscript[E, 3]],Subscript[m, Subscript[L, 1]],Subscript[m, Subscript[L, 2]],Subscript[m, Subscript[L, 3]],Subscript[m, A],\[Mu],Subscript[M, 1],Subscript[M, 2],Subscript[M, 3],\[Beta],Subscript[X, t]] computes the Higgs-higgsino-gaugino coupling at the mass of the scalar masses including the one-loop thresholds corrections.";
gbDR::usage="gbDR[Subscript[m, Subscript[Q, 3]],Subscript[m, Subscript[U, 3]],Subscript[m, Subscript[D, 3]],Subscript[M, 3],\[Mu],tan\[Beta],Subscript[X, t]] computes the Overscript[DR, _] bottom Yukawa.";
gtauDR::usage="gtauDR[Subscript[m, Subscript[L, 3]],Subscript[m, Subscript[E, 3]],Subscript[m, Subscript[N, 3]],Subscript[M, 2],Subscript[M, 1],\[Mu],tan\[Beta]] computes the Overscript[DR, _] bottom Yukawa.";
\[Lambda]HSS1lsuppressed::usage="It is used to estimate the v^2/Subscript[m, SUSY]^2-suppressed corrections."*)


(* ::Section:: *)
(*Thresholds MSSM*)


(* ::Subsection:: *)
(*One Loop*)


(* ::Subsubsection::Closed:: *)
(*Expressions one-loop*)


\[Lambda]HSS1laux:=\[Lambda]tree+\[CapitalDelta]\[Lambda]1lreg+\[CapitalDelta]\[Lambda]1l\[Phi]+\[CapitalDelta]\[Lambda]1l\[Chi]1HSS+\[CapitalDelta]\[Lambda]1l\[Chi]2
\[Lambda]HSS1lsuppressedaux:=factorscalars \[CapitalDelta]\[Lambda]1l\[Phi]+factorfermions (\[CapitalDelta]\[Lambda]1l\[Chi]1HSS+\[CapitalDelta]\[Lambda]1l\[Chi]2)
\[Lambda]Splitscalarsaux:=\[Lambda]tree+\[CapitalDelta]\[Lambda]1lreg+\[CapitalDelta]\[Lambda]1l\[Phi]
\[Lambda]SMsplitaux:=\[Lambda]+\[CapitalDelta]\[Lambda]1l\[Chi]1Split
gtSplitsplitaux:=Subscript[g, t](1+\[CapitalDelta]gt\[Chi])


\[Lambda]tree:=1/4 (Subscript[g, 2]^2+3/5 Subscript[g, 1]^2)Cos[2\[Beta]]^2
\[CapitalDelta]\[Lambda]1lreg:=1/(4\[Pi])^2 (-(9/100)  
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\)-3/10 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)-(3/4-1/6 Cos[2 \[Beta]]^2) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(4\)]\));(*eq. 9*)
\[CapitalDelta]\[Lambda]1l\[Phi]:=1/((4 \[Pi])^2)  (3 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\) (\!\(
\*SubsuperscriptBox[\(g\), \(t\), \(2\)] + \(
\*FractionBox[\(1\), \(2\)]\ \((
\*SubsuperscriptBox[\(g\), \(2\), \(2\)] - 
\*FractionBox[
SubsuperscriptBox[\(g\), \(1\), \(2\)], \(5\)])\)\ Cos[2\ \[Beta]]\)\)) Log[
\!\(\*SubsuperscriptBox[\(m\), 
SubscriptBox[\(Q\), \(3\)], \(2\)]\)/
\!\(\*OverscriptBox[\(m\), \(~\)]\)^2]+3 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\) (\!\(
\*SubsuperscriptBox[\(g\), \(t\), \(2\)] + \(
\*FractionBox[\(2\), \(5\)]\ 
\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\ Cos[2\ \[Beta]]\)\)) Log[
\!\(\*SubsuperscriptBox[\(m\), 
SubscriptBox[\(U\), \(3\)], \(2\)]\)/
\!\(\*OverscriptBox[\(m\), \(~\)]\)^2]+1/300 (Cos[2 \[Beta]]^2) \!\(
\*UnderoverscriptBox[\(\[Sum]\), \(i = 1\), \(3\)]\((3 \((
\*SubsuperscriptBox[\(g\), \(1\), \(4\)] + 25\ 
\*SubsuperscriptBox[\(g\), \(2\), \(4\)])\)\ Log[
\*FractionBox[
SubsuperscriptBox[\(m\), 
SubscriptBox[\(Q\), \(i\)], \(2\)], 
SuperscriptBox[
OverscriptBox[\(m\), \(~\)], \(2\)]]] + 24\ 
\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\ Log[
\*FractionBox[
SubsuperscriptBox[\(m\), 
SubscriptBox[\(U\), \(i\)], \(2\)], 
SuperscriptBox[
OverscriptBox[\(m\), \(~\)], \(2\)]]] + 6\ 
\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\ Log[
\*FractionBox[
SubsuperscriptBox[\(m\), 
SubscriptBox[\(D\), \(i\)], \(2\)], 
SuperscriptBox[
OverscriptBox[\(m\), \(~\)], \(2\)]]] + \((9\ 
\*SubsuperscriptBox[\(g\), \(1\), \(4\)] + 25\ 
\*SubsuperscriptBox[\(g\), \(2\), \(4\)])\)\ Log[
\*FractionBox[
SubsuperscriptBox[\(m\), 
SubscriptBox[\(L\), \(i\)], \(2\)], 
SuperscriptBox[
OverscriptBox[\(m\), \(~\)], \(2\)]]] + 18\ 
\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\ Log[
\*FractionBox[
SubsuperscriptBox[\(m\), 
SubscriptBox[\(E\), \(i\)], \(2\)], 
SuperscriptBox[
OverscriptBox[\(m\), \(~\)], \(2\)]]])\)\)+1/4800 (261 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\)+630 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)+1325 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(4\)]\)-4 Cos[4 \[Beta]] (9 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\)+90 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)+175 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(4\)]\))-9 Cos[8 \[Beta]] (3 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\)+5 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))^2) Log[Subscript[m, A]^2/
\!\(\*OverscriptBox[\(m\), \(~\)]\)^2]-3/16 ((3 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\))/5+
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))^2 Sin[4 \[Beta]]^2+6 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(4\)]\) Subscript[
\!\(\*OverscriptBox[\(X\), \(~\)]\), t] (Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 1][Subscript[x, QU]]-1/12 Subscript[
\!\(\*OverscriptBox[\(X\), \(~\)]\), t] Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 2][Subscript[x, QU]])+3/4 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\) Subscript[
\!\(\*OverscriptBox[\(X\), \(~\)]\), t] Cos[2 \[Beta] ](3/5 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 3][Subscript[x, QU]]+\!\(
\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\ \(
\(\*SubscriptBox[
OverscriptBox[\(F\), \(~\)], \(4\)]\)[
\*SubscriptBox[\(x\), \(QU\)]]\)\))-1/4 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\) Subscript[
\!\(\*OverscriptBox[\(X\), \(~\)]\), t] Cos[2 \[Beta]]^2 ((3 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\))/5+
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)) Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 5][Subscript[x, QU]]) (*eq. 10*)
Subscript[
\!\(\*OverscriptBox[\(X\), \(~\)]\), t]:=Subscript[X, t]^2/(Subscript[m, Subscript[Q, 3]] Subscript[m, Subscript[U, 3]]);Subscript[x, QU]:=Subscript[m, Subscript[Q, 3]]/Subscript[m, Subscript[U, 3]];


\[CapitalDelta]\[Lambda]1l\[Chi]1Split:=Subscript[
\!\(\*OverscriptBox[\(\[Beta]\), \(~\)]\), \[Lambda]] /((4 \[Pi])^2)  1/2 Log[\[Mu]^2/msplit^2]+1/(4 \[Pi])^2 (1/12 (-7) Subscript[f, 1][Subscript[r, 1]] (\!\(
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ d\), \(4\)] + 
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ u\), \(4\)]\))-9/4 Subscript[f, 2][Subscript[r, 2]] (\!\(
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ d\), \(4\)] + 
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ u\), \(4\)]\))-3/2 Subscript[f, 3][Subscript[r, 1]] 
\!\(\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ d\), \(2\)]\) 
\!\(\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ u\), \(2\)]\)-7/2 Subscript[f, 4][Subscript[r, 2]] 
\!\(\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ d\), \(2\)]\) 
\!\(\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ u\), \(2\)]\)-8/3 Subscript[f, 5][Subscript[r, 1],Subscript[r, 2]] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]-7/6 Subscript[f, 6][Subscript[r, 1],Subscript[r, 2]] (\!\(
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ d\), \(2\)]\ 
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ d\), \(2\)]\)+\!\(
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ u\), \(2\)]\ 
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ u\), \(2\)]\))-1/6 Subscript[f, 7][Subscript[r, 1],Subscript[r, 2]] (\!\(
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ d\), \(2\)]\ 
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ u\), \(2\)]\)+\!\(
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ u\), \(2\)]\ 
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ d\), \(2\)]\))-4/3 Subscript[f, 8][Subscript[r, 1],Subscript[r, 2]] (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]) (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u])+2/3 f[Subscript[r, 1]] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u](\[Lambda]-2 (\!\(
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ d\), \(2\)] + 
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ u\), \(2\)]\)))+2 f[Subscript[r, 2]] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u](\[Lambda]-2 (\!\(
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ d\), \(2\)] + 
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ u\), \(2\)]\)))+1/3 gg[Subscript[r, 1]] \[Lambda](\!\(
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ d\), \(2\)] + 
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ u\), \(2\)]\))+gg[Subscript[r, 2]] \[Lambda](\!\(
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ d\), \(2\)] + 
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ u\), \(2\)]\)));(*eq. 11*)
Subscript[
\!\(\*OverscriptBox[\(\[Beta]\), \(~\)]\), \[Lambda]]:=2 \[Lambda](Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2)-Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^4-Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^4-5 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^4-5 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^4-4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]-2 (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2) (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2); (*eq. 12*)
Subscript[r, 1]:=Subscript[M, 1]/\[Mu];Subscript[r, 2]:=Subscript[M, 2]/\[Mu];


(* ::Input:: *)
(*\[CapitalDelta]\[Lambda]1l\[Chi]1Split/.{msplit->*)
(*\!\(\*OverscriptBox[\(m\), \(~\)]\),Subscript[*)
(*\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]->(Subscript[g, 2] Sin[\[Beta]]),Subscript[*)
(*\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]->(Subscript[g, 2] Cos[\[Beta]]),Subscript[*)
(*\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]->(Sqrt[3/5] Subscript[g, 1] Sin[\[Beta]]),Subscript[*)
(*\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]->(Sqrt[3/5] Subscript[g, 1] Cos[\[Beta]]),\[Lambda]->\[Lambda]tree}//Simplify*)


(* ::Input:: *)
(*\[CapitalDelta]\[Lambda]1l\[Chi]1HSS:=1/(6400 \[Pi]^2) (4 Cos[2 \[Beta]]^2 gg[Subscript[M, 1]/\[Mu]] *)
(*\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) (3 *)
(*\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\)+5 *)
(*\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))+3 *)
(*\!\(\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\) (-18 Log[\[Mu]^2/*)
(*\!\(\*OverscriptBox[\(m\), \(~\)]\)^2]+6 Cos[4 \[Beta]] Log[\[Mu]^2/*)
(*\!\(\*OverscriptBox[\(m\), \(~\)]\)^2]+f[Subscript[M, 1]/\[Mu]] (-31 Sin[2 \[Beta]]+Sin[6 \[Beta]])-7 (3+Cos[4 \[Beta]]) Subscript[f, 1][Subscript[M, 1]/\[Mu]]-9 Subscript[f, 3][Subscript[M, 1]/\[Mu]]+9 Cos[4 \[Beta]] Subscript[f, 3][Subscript[M, 1]/\[Mu]])+25 *)
(*\!\(\*SubsuperscriptBox[\(g\), \(2\), \(4\)]\) (4 Cos[2 \[Beta]]^2 gg[Subscript[M, 2]/\[Mu]]-26 Log[\[Mu]^2/*)
(*\!\(\*OverscriptBox[\(m\), \(~\)]\)^2]-2 Cos[4 \[Beta]] Log[\[Mu]^2/*)
(*\!\(\*OverscriptBox[\(m\), \(~\)]\)^2]+f[Subscript[M, 2]/\[Mu]] (-31 Sin[2 \[Beta]]+Sin[6 \[Beta]])-27 Subscript[f, 2][Subscript[M, 2]/\[Mu]]-9 Cos[4 \[Beta]] Subscript[f, 2][Subscript[M, 2]/\[Mu]]-7 Subscript[f, 4][Subscript[M, 2]/\[Mu]]+7 Cos[4 \[Beta]] Subscript[f, 4][Subscript[M, 2]/\[Mu]])+5 *)
(*\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\) (6 (1+Cos[4 \[Beta]]) gg[Subscript[M, 2]/\[Mu]]-24 Log[\[Mu]^2/*)
(*\!\(\*OverscriptBox[\(m\), \(~\)]\)^2]+24 Cos[4 \[Beta]] Log[\[Mu]^2/*)
(*\!\(\*OverscriptBox[\(m\), \(~\)]\)^2]+3 f[Subscript[M, 2]/\[Mu]] Sin[2 \[Beta]]+3 f[Subscript[M, 2]/\[Mu]] Sin[6 \[Beta]]+f[Subscript[M, 1]/\[Mu]] (Sin[2 \[Beta]]+Sin[6 \[Beta]])-16 Subscript[f, 5][Subscript[M, 1]/\[Mu],Subscript[M, 2]/\[Mu]]+16 Cos[4 \[Beta]] Subscript[f, 5][Subscript[M, 1]/\[Mu],Subscript[M, 2]/\[Mu]]-42 Subscript[f, 6][Subscript[M, 1]/\[Mu],Subscript[M, 2]/\[Mu]]-14 Cos[4 \[Beta]] Subscript[f, 6][Subscript[M, 1]/\[Mu],Subscript[M, 2]/\[Mu]]-2 Subscript[f, 7][Subscript[M, 1]/\[Mu],Subscript[M, 2]/\[Mu]]+2 Cos[4 \[Beta]] Subscript[f, 7][Subscript[M, 1]/\[Mu],Subscript[M, 2]/\[Mu]]-64 Sin[2 \[Beta]] Subscript[f, 8][Subscript[M, 1]/\[Mu],Subscript[M, 2]/\[Mu]]));*)
(*\[CapitalDelta]\[Lambda]1l\[Chi]2:=1/(4\[Pi])^2 (-(1/6) Cos[2\[Beta]]^2 (2Subscript[g, 2]^4 Log[Subscript[M, 2]^2/*)
(*\!\(\*OverscriptBox[\(m\), \(~\)]\)^2]+(9/25 Subscript[g, 1]^4+Subscript[g, 2]^4)Log[\[Mu]^2/*)
(*\!\(\*OverscriptBox[\(m\), \(~\)]\)^2])); (*eq. 13*)*)
(**)


\[CapitalDelta]\[Lambda]1l\[Chi]1Split:=Subscript[
\!\(\*OverscriptBox[\(\[Beta]\), \(~\)]\), \[Lambda]] /((4 \[Pi])^2)  1/2 Log[\[Mu]^2/msplit^2]+1/(4 \[Pi])^2 (1/12 (-7) Subscript[f, 1][Subscript[r, 1]] (\!\(
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ d\), \(4\)] + 
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ u\), \(4\)]\))-9/4 Subscript[f, 2][Subscript[r, 2]] (\!\(
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ d\), \(4\)] + 
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ u\), \(4\)]\))-3/2 Subscript[f, 3][Subscript[r, 1]] 
\!\(\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ d\), \(2\)]\) 
\!\(\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ u\), \(2\)]\)-7/2 Subscript[f, 4][Subscript[r, 2]] 
\!\(\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ d\), \(2\)]\) 
\!\(\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ u\), \(2\)]\)-8/3 Subscript[f, 5][Subscript[r, 1],Subscript[r, 2]] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]-7/6 Subscript[f, 6][Subscript[r, 1],Subscript[r, 2]] (\!\(
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ d\), \(2\)]\ 
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ d\), \(2\)]\)+\!\(
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ u\), \(2\)]\ 
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ u\), \(2\)]\))-1/6 Subscript[f, 7][Subscript[r, 1],Subscript[r, 2]] (\!\(
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ d\), \(2\)]\ 
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ u\), \(2\)]\)+\!\(
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ u\), \(2\)]\ 
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ d\), \(2\)]\))-4/3 Subscript[f, 8][Subscript[r, 1],Subscript[r, 2]] (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]) (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u])+2/3 f[Subscript[r, 1]] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u](\[Lambda]-2 (\!\(
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ d\), \(2\)] + 
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ u\), \(2\)]\)))+2 f[Subscript[r, 2]] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u](\[Lambda]-2 (\!\(
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ d\), \(2\)] + 
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ u\), \(2\)]\)))+1/3 gg[Subscript[r, 1]] \[Lambda](\!\(
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ d\), \(2\)] + 
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ u\), \(2\)]\))+gg[Subscript[r, 2]] \[Lambda](\!\(
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ d\), \(2\)] + 
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ u\), \(2\)]\)));(*eq. 11*)
Subscript[
\!\(\*OverscriptBox[\(\[Beta]\), \(~\)]\), \[Lambda]]:=2 \[Lambda](Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2+3 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2)-Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^4-Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^4-5 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^4-5 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^4-4 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]-2 (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]^2) (Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]^2+Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]^2); (*eq. 12*)
Subscript[r, 1]:=Subscript[M, 1]/\[Mu];Subscript[r, 2]:=Subscript[M, 2]/\[Mu];


g2umtildeaux:=Subscript[g, 2] Sin[\[Beta]](1+1/(4 \[Pi])^2 (-
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)(2/3+(11 Cos[\[Beta]]^2)/16)+1/80 (3 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\)) (-2+7 Cos[\[Beta]]^2)+(9 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\))/(4 Sin[\[Beta]]^2)+(20 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)+3 (-9 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\)+35 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))Cos[\[Beta]]^2)/120 Log[Subscript[m, A]^2/
\!\(\*OverscriptBox[\(m\), \(~\)]\)^2]+1/6 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\) \!\(
\*UnderoverscriptBox[\(\[Sum]\), \(i = 1\), \(3\)]\(Log[
\*FractionBox[
SubsuperscriptBox[\(m\), 
SubscriptBox[\(L\), \(i\)], \(2\)], 
SuperscriptBox[
OverscriptBox[\(m\), \(~\)], \(2\)]]]\)\)+1/2 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\) \!\(
\*UnderoverscriptBox[\(\[Sum]\), \(i = 1\), \(3\)]\(Log[
\*FractionBox[
SubsuperscriptBox[\(m\), 
SubscriptBox[\(Q\), \(i\)], \(2\)], 
SuperscriptBox[
OverscriptBox[\(m\), \(~\)], \(2\)]]]\)\)-(3 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\) )/(4 (Sin[\[Beta]]^2)) (3 Log[
\!\(\*SubsuperscriptBox[\(m\), 
SubscriptBox[\(Q\), \(3\)], \(2\)]\)/
\!\(\*OverscriptBox[\(m\), \(~\)]\)^2]-Log[
\!\(\*SubsuperscriptBox[\(m\), 
SubscriptBox[\(U\), \(3\)], \(2\)]\)/
\!\(\*OverscriptBox[\(m\), \(~\)]\)^2]))) ;
g2dmtildeaux:=Subscript[g, 2]Cos[\[Beta]](1+1/(4 \[Pi])^2 (-
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)(2/3+(11 Sin[\[Beta]]^2)/16)+1/80 (3 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\)) (-2+7 Sin[\[Beta]]^2)+1/2 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\) \!\(
\*UnderoverscriptBox[\(\[Sum]\), \(i = 1\), \(3\)]\(Log[
\*FractionBox[
SubsuperscriptBox[\(m\), 
SubscriptBox[\(Q\), \(i\)], \(2\)], 
SuperscriptBox[
OverscriptBox[\(m\), \(~\)], \(2\)]]]\)\)+1/120 (20 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)+3 (-9 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\)+35 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)) Sin[\[Beta]]^2) Log[
\!\(\*SubsuperscriptBox[\(m\), \(A\), \(2\)]\)/
\!\(\*OverscriptBox[\(m\), \(~\)]\)^2]+1/6 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\) \!\(
\*UnderoverscriptBox[\(\[Sum]\), \(i = 1\), \(3\)]\(Log[
\*FractionBox[
SubsuperscriptBox[\(m\), 
SubscriptBox[\(L\), \(i\)], \(2\)], 
SuperscriptBox[
OverscriptBox[\(m\), \(~\)], \(2\)]]]\)\)) );
g1umtildeaux:=Sqrt[3/5] Subscript[g, 1] Sin[\[Beta]](1+1/(4 \[Pi])^2 (1/16 (3 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)) (-2+7 Cos[\[Beta]]^2)+1/80 (3 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\)) (-44+7 Cos[\[Beta]]^2)+(9 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\))/(4 Sin[\[Beta]]^2)+1/40 (4 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\)-9 (\!\(
\*SubsuperscriptBox[\(g\), \(1\), \(2\)] + \(5\ 
\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)\)) Cos[\[Beta]]^2) Log[
\!\(\*SubsuperscriptBox[\(m\), \(A\), \(2\)]\)/
\!\(\*OverscriptBox[\(m\), \(~\)]\)^2]+1/10 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) \!\(
\*UnderoverscriptBox[\(\[Sum]\), \(i = 1\), \(3\)]\((Log[
\*FractionBox[
SubsuperscriptBox[\(m\), 
SubscriptBox[\(L\), \(i\)], \(2\)], 
SuperscriptBox[
OverscriptBox[\(m\), \(~\)], \(2\)]]] + 2\ Log[
\*FractionBox[
SubsuperscriptBox[\(m\), 
SubscriptBox[\(E\), \(i\)], \(2\)], 
SuperscriptBox[
OverscriptBox[\(m\), \(~\)], \(2\)]]])\)\)+1/30 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) \!\(
\*UnderoverscriptBox[\(\[Sum]\), \(i = 1\), \(3\)]\((Log[
\*FractionBox[
SubsuperscriptBox[\(m\), 
SubscriptBox[\(Q\), \(i\)], \(2\)], 
SuperscriptBox[
OverscriptBox[\(m\), \(~\)], \(2\)]]] + 8\ Log[
\*FractionBox[
SubsuperscriptBox[\(m\), 
SubscriptBox[\(U\), \(i\)], \(2\)], 
SuperscriptBox[
OverscriptBox[\(m\), \(~\)], \(2\)]]] + 2\ Log[
\*FractionBox[
SubsuperscriptBox[\(m\), 
SubscriptBox[\(D\), \(i\)], \(2\)], 
SuperscriptBox[
OverscriptBox[\(m\), \(~\)], \(2\)]]])\)\)+\!\(
\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\(\ \)\)/(4 Sin[\[Beta]]^2) (7 Log[
\!\(\*SubsuperscriptBox[\(m\), 
SubscriptBox[\(Q\), \(3\)], \(2\)]\)/
\!\(\*OverscriptBox[\(m\), \(~\)]\)^2]-13 Log[
\!\(\*SubsuperscriptBox[\(m\), 
SubscriptBox[\(U\), \(3\)], \(2\)]\)/
\!\(\*OverscriptBox[\(m\), \(~\)]\)^2]))) ;
g1dmtildeaux:=Sqrt[3/5] Subscript[g, 1] Cos[\[Beta]](1+1/(4 \[Pi])^2 (1/16 (3 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)) (-2+7 Sin[\[Beta]]^2)+1/80 (3 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\)) (-44+7 Sin[\[Beta]]^2)+1/40 (4 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\)-9 (\!\(
\*SubsuperscriptBox[\(g\), \(1\), \(2\)] + \(5\ 
\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)\)) Sin[\[Beta]]^2) Log[
\!\(\*SubsuperscriptBox[\(m\), \(A\), \(2\)]\)/
\!\(\*OverscriptBox[\(m\), \(~\)]\)^2]+1/10 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) \!\(
\*UnderoverscriptBox[\(\[Sum]\), \(i = 1\), \(3\)]\((Log[
\*FractionBox[
SubsuperscriptBox[\(m\), 
SubscriptBox[\(L\), \(i\)], \(2\)], 
SuperscriptBox[
OverscriptBox[\(m\), \(~\)], \(2\)]]] + 2\ Log[
\*FractionBox[
SubsuperscriptBox[\(m\), 
SubscriptBox[\(E\), \(i\)], \(2\)], 
SuperscriptBox[
OverscriptBox[\(m\), \(~\)], \(2\)]]])\)\)+1/30 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) \!\(
\*UnderoverscriptBox[\(\[Sum]\), \(i = 1\), \(3\)]\((Log[
\*FractionBox[
SubsuperscriptBox[\(m\), 
SubscriptBox[\(Q\), \(i\)], \(2\)], 
SuperscriptBox[
OverscriptBox[\(m\), \(~\)], \(2\)]]] + 8\ Log[
\*FractionBox[
SubsuperscriptBox[\(m\), 
SubscriptBox[\(U\), \(i\)], \(2\)], 
SuperscriptBox[
OverscriptBox[\(m\), \(~\)], \(2\)]]] + 2\ Log[
\*FractionBox[
SubsuperscriptBox[\(m\), 
SubscriptBox[\(D\), \(i\)], \(2\)], 
SuperscriptBox[
OverscriptBox[\(m\), \(~\)], \(2\)]]])\)\))) ;
 \[CapitalDelta]gt\[Chi]:=1/(4 \[Pi])^2 (-(1/6) Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d] f[Subscript[M, 1]/\[Mu]]-1/12 (\!\(
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ u\), \(2\)] + 
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(1\ d\), \(2\)]\)) (gg[Subscript[M, 1]/\[Mu]]+3 Log[\[Mu]^2/
\!\(\*OverscriptBox[\(m\), \(~\)]\)^2])-1/2 Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u] Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d] f[Subscript[M, 2]/\[Mu]]-1/4 (\!\(
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ u\), \(2\)] + 
\*SubsuperscriptBox[
OverscriptBox[\(g\), \(~\)], \(2\ d\), \(2\)]\)) (gg[Subscript[M, 2]/\[Mu]]+3 Log[\[Mu]^2/
\!\(\*OverscriptBox[\(m\), \(~\)]\)^2]))/.{
\!\(\*OverscriptBox[\(m\), \(~\)]\)->msplit};


(* ::Subsubsection::Closed:: *)
(*Loop Functions*)


(* ::Text:: *)
(*When evaluating the loop functions, the limit values need to be treated carefully to avoid indeterminate expressions.*)


(* ::Input::Closed:: *)
(*(*Commented*)*)


(* ::Input:: *)
(*(*With[{\[Delta]=10^-7},Subscript[Overscript[F, ~], 1][x_]:=Piecewise[{{1,Abs[x-1]<\[Delta]}},(x Log[x^2])/(x^2-1)];Subscript[Overscript[F, ~], 2][x_]:=Piecewise[{{1,Abs[x-1]<\[Delta]}},(6 x^2 (2-2 x^2+(1+x^2) Log[x^2]))/(x^2-1)^3];Subscript[Overscript[F, ~], 3][x_]:=Piecewise[{{1,Abs[x-1]<\[Delta]}},(2 x (5 (1-x^2)+(1+4 x^2) Log[x^2]))/(3 (x^2-1)^2)];Subscript[Overscript[F, ~], 4][x_]:=Piecewise[{{1,Abs[x-1]<\[Delta]}},(2 x (x^2-1-Log[x^2]))/(x^2-1)^2];Subscript[Overscript[F, ~], 5][x_]:=Piecewise[{{1,Abs[x-1]<\[Delta]}},(3 x (1-x^4+2 x^2 Log[x^2]))/(1-x^2)^3];Subscript[Overscript[F, ~], 6][x_]:=Piecewise[{{0,Abs[x-1]<\[Delta]}},(x^2-3)/(4 (1-x^2))+((x^2 (x^2-2)) Log[x^2])/(2 (1-x^2)^2)];Subscript[Overscript[F, ~], 7][x_]:=Piecewise[{{1,Abs[x-1]<\[Delta]}},-((3 (x^4-6 x^2+1))/(2 (x^2-1)^2))+((3 x^4 (x^2-3)) Log[x^2])/(x^2-1)^3];Subscript[Overscript[F, ~], 8][x1_,x2_]:=Piecewise[{{1,(Abs[x1-1]+Abs[x2-1])<\[Delta]}},-2+2 /(x1^2-x2^2)((x1^4 Log[x1^2])/(x1^2-1)-(x2^4 Log[x2^2])/(x2^2-1))];Subscript[Overscript[F, ~], 9][x1_,x2_]:=Piecewise[{{1,(Abs[x1-1]+Abs[x2-1])<\[Delta]}},(2 ((x1^2 Log[x1^2])/(x1^2-1)-(x2^2 Log[x2^2])/(x2^2-1)))/(x1^2-x2^2)];*)
(*f[r_]:=Subscript[Overscript[F, ~], 5][r];*)
(*gg[r_]:=Subscript[Overscript[F, ~], 7][r];(*define gg to avoid conflict*)*)
(*Subscript[f, 1][r_]:=Piecewise[{{1,Abs[r-1]<\[Delta]}},(6 (r^2+3) r^2)/(7 (r^2-1)^2)+(6 (r^2-5) r^4 Log[r^2])/(7 (r^2-1)^3)];*)
(*Subscript[f, 2][r_]:=Piecewise[{{1,Abs[r-1]<\[Delta]}},(2 (r^2+11) r^2)/(9 (r^2-1)^2)+(2 (5 r^2-17) r^4 Log[r^2])/(9 (r^2-1)^3)];Subscript[f, 3][r_]:=Piecewise[{{1,Abs[r-1]<\[Delta]}},(2 (r^4+9 r^2+2))/(3 (r^2-1)^2)+(2 (r^4-7 r^2-6) r^2 Log[r^2])/(3 (r^2-1)^3)];Subscript[f, 4][r_]:=Piecewise[{{1,Abs[r-1]<\[Delta]}},(2 (5 r^4+25 r^2+6))/(7 (r^2-1)^2)+(2 (r^4-19 r^2-18) r^2 Log[r^2])/(7 (r^2-1)^3)];Subscript[f, 5][r1_,r2_]:=Piecewise[{{1,(Abs[r1-1]+Abs[r2-1])<\[Delta]}},3/4 ((1+(r1+r2)^2-r1^2 r2^2)/((r1^2-1) (r2^2-1))+(r1^3 (r1^2+1) Log[r1^2])/((r1^2-1)^2 (r1-r2))-(r2^3(r2^2+1) Log[r2^2])/((r1-r2) (r2^2-1)^2))];Subscript[f, 6][r1_,r2_]:=Piecewise[{{1,(Abs[r1-1]+Abs[r2-1])<\[Delta]}},6/7 ((r1^2+r2^2+r1 r2-r1^2 r2^2)/((r1^2-1) (r2^2-1))+(r1^5 Log[r1^2])/((r1^2-1)^2 (r1-r2))-(r2^5 Log[r2^2])/((r1-r2) (r2^2-1)^2))];Subscript[f, 7][r1_,r2_]:=Piecewise[{{1,(Abs[r1-1]+Abs[r2-1])<\[Delta]}},6 ((1+r1 r2)/((r1^2-1) (r2^2-1))+(r1^3 Log[r1^2])/((r1^2-1)^2 (r1-r2))-(r2^3 Log[r2^2])/((r1-r2) (r2^2-1)^2))];Subscript[f, 8][r1_,r2_]:=Piecewise[{{1,(Abs[r1-1]+Abs[r2-1])<\[Delta]}},3/2 ((r1+r2)/((r1^2-1) (r2^2-1))+(r1^4 Log[r1^2])/((r1^2-1)^2 (r1-r2))-(r2^4 Log[r2^2])/((r1-r2) (r2^2-1)^2))];]*)*)


With[{\[Delta]=1.3564 10^-4,\[Delta]2=2.36547 10^-4},Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 1][Qx_]:=Block[{x=(1.+\[Delta])Qx},(x Log[x^2])/(x^2-1)];
Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 2][Qx_]:=Block[{x=(1.+\[Delta])Qx},(6 x^2 (2-2 x^2+(1+x^2) Log[x^2]))/(x^2-1)^3];Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 3][Qx_]:=Block[{x=(1.+\[Delta])Qx},(2 x (5 (1-x^2)+(1+4 x^2) Log[x^2]))/(3 (x^2-1)^2)];Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 4][Qx_]:=Block[{x=(1.+\[Delta])Qx},(2 x (x^2-1-Log[x^2]))/(x^2-1)^2];Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 5][Qx_]:=Block[{x=(1.+\[Delta])Qx},(3 x (1-x^4+2 x^2 Log[x^2]))/(1-x^2)^3];Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 6][Qx_]:=Block[{x=(1.+\[Delta])Qx},(x^2-3)/(4 (1-x^2))+((x^2 (x^2-2)) Log[x^2])/(2 (1-x^2)^2)];Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 7][Qx_]:=Block[{x=(1.+\[Delta])Qx},-((3 (x^4-6 x^2+1))/(2 (x^2-1)^2))+((3 x^4 (x^2-3)) Log[x^2])/(x^2-1)^3];Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 8][Qx1_,Qx2_]:=Block[{x1=(1.+\[Delta])Qx1,x2=(1.+\[Delta]2)Qx2},-2+2 /(x1^2-x2^2) ((x1^4 Log[x1^2])/(x1^2-1)-(x2^4 Log[x2^2])/(x2^2-1))];
Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 9][Qx1_,Qx2_]:=Block[{x1=(1.+\[Delta])Qx1,x2=(1.+\[Delta]2)Qx2},(2 ((x1^2 Log[x1^2])/(x1^2-1)-(x2^2 Log[x2^2])/(x2^2-1)))/(x1^2-x2^2)];
f[r_]:=Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 5][r];
gg[r_]:=Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 7][r];(*define gg to avoid conflict*)
Subscript[f, 1][Qr_]:=Block[{r=(1.+\[Delta])Qr},(6 (r^2+3) r^2)/(7 (r^2-1)^2)+(6 (r^2-5) r^4 Log[r^2])/(7 (r^2-1)^3)];
Subscript[f, 2][Qr_]:=Block[{r=(1.+\[Delta])Qr},(2 (r^2+11) r^2)/(9 (r^2-1)^2)+(2 (5 r^2-17) r^4 Log[r^2])/(9 (r^2-1)^3)];Subscript[f, 3][Qr_]:=Block[{r=(1.+\[Delta])Qr},(2 (r^4+9 r^2+2))/(3 (r^2-1)^2)+(2 (r^4-7 r^2-6) r^2 Log[r^2])/(3 (r^2-1)^3)];Subscript[f, 4][Qr_]:=Block[{r=(1.+\[Delta])Qr},(2 (5 r^4+25 r^2+6))/(7 (r^2-1)^2)+(2 (r^4-19 r^2-18) r^2 Log[r^2])/(7 (r^2-1)^3)];Subscript[f, 5][Qr1_,Qr2_]:=Block[{r1=(1.+\[Delta])Qr1,r2=(1.+\[Delta]2)Qr2},3/4 ((1+(r1+r2)^2-r1^2 r2^2)/((r1^2-1) (r2^2-1))+(r1^3 (r1^2+1) Log[r1^2])/((r1^2-1)^2 (r1-r2))-(r2^3 (r2^2+1) Log[r2^2])/((r1-r2) (r2^2-1)^2))];Subscript[f, 6][Qr1_,Qr2_]:=Block[{r1=(1.+\[Delta])Qr1,r2=(1.+\[Delta]2)Qr2},6/7 ((r1^2+r2^2+r1 r2-r1^2 r2^2)/((r1^2-1) (r2^2-1))+(r1^5 Log[r1^2])/((r1^2-1)^2 (r1-r2))-(r2^5 Log[r2^2])/((r1-r2) (r2^2-1)^2))];Subscript[f, 7][Qr1_,Qr2_]:=Block[{r1=(1.+\[Delta])Qr1,r2=(1.+\[Delta]2)Qr2},6 ((1+r1 r2)/((r1^2-1) (r2^2-1))+(r1^3 Log[r1^2])/((r1^2-1)^2 (r1-r2))-(r2^3 Log[r2^2])/((r1-r2) (r2^2-1)^2))];Subscript[f, 8][Qr1_,Qr2_]:=Block[{r1=(1.+\[Delta])Qr1,r2=(1.+\[Delta]2)Qr2},3/2 ((r1+r2)/((r1^2-1) (r2^2-1))+(r1^4 Log[r1^2])/((r1^2-1)^2 (r1-r2))-(r2^4 Log[r2^2])/((r1-r2) (r2^2-1)^2))]]


(* ::Subsubsection::Closed:: *)
(*One loop function HSS*)


(* ::Input:: *)
(*\[Lambda]HSS1laux/.{Subscript[m, Subscript[Q, 1]]->mQ1,Subscript[m, Subscript[Q, 2]]->mQ2,Subscript[m, Subscript[Q, 3]]->mQ3,Subscript[m, Subscript[U, 1]]->mU1,Subscript[m, Subscript[U, 2]]->mU2,Subscript[m, Subscript[U, 3]]->mU3,Subscript[m, Subscript[D, 1]]->mD1,Subscript[m, Subscript[D, 2]]->mD2,Subscript[m, Subscript[D, 3]]->mD3,Subscript[m, Subscript[E, 1]]->mE1,Subscript[m, Subscript[E, 2]]->mE2,Subscript[m, Subscript[E, 3]]->mE3,Subscript[m, Subscript[L, 1]]->mL1,Subscript[m, Subscript[L, 2]]->mL2,Subscript[m, Subscript[L, 3]]->mL3,Subscript[m, A]->mA,\[Mu]->Q\[Mu],Subscript[M, 1]->M1,Subscript[M, 2]->M2,Subscript[M, 3]->M3,\[Beta]->ArcTan[tan\[Beta]],Subscript[X, t]->Xt,*)
(*\!\(\*OverscriptBox[\(m\), \(~\)]\)->mtilde}//Simplify*)


(* ::Input:: *)
(*\[Lambda]HSS1lsuppressedaux/.{Subscript[m, Subscript[Q, 1]]->mQ1,Subscript[m, Subscript[Q, 2]]->mQ2,Subscript[m, Subscript[Q, 3]]->mQ3,Subscript[m, Subscript[U, 1]]->mU1,Subscript[m, Subscript[U, 2]]->mU2,Subscript[m, Subscript[U, 3]]->mU3,Subscript[m, Subscript[D, 1]]->mD1,Subscript[m, Subscript[D, 2]]->mD2,Subscript[m, Subscript[D, 3]]->mD3,Subscript[m, Subscript[E, 1]]->mE1,Subscript[m, Subscript[E, 2]]->mE2,Subscript[m, Subscript[E, 3]]->mE3,Subscript[m, Subscript[L, 1]]->mL1,Subscript[m, Subscript[L, 2]]->mL2,Subscript[m, Subscript[L, 3]]->mL3,Subscript[m, A]->mA,\[Mu]->Q\[Mu],Subscript[M, 1]->M1,Subscript[M, 2]->M2,Subscript[M, 3]->M3,\[Beta]->ArcTan[tan\[Beta]],Subscript[X, t]->Xt,*)
(*\!\(\*OverscriptBox[\(m\), \(~\)]\)->mtilde}//Simplify*)


\[Lambda]HSS1l[mtilde_,mQ1_,mQ2_,mQ3_,mU1_,mU2_,mU3_,mD1_,mD2_,mD3_,mE1_,mE2_,mE3_,mL1_,mL2_,mL3_,mA_,Q\[Mu]_,M1_,M2_,M3_,tan\[Beta]_,Xt_]:=1./19200 (960 Cos[2 ArcTan[tan\[Beta]]]^2 (3 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\)+5 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))+(4 (-27 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\)-90 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)+25 (-8+Cos[4 ArcTan[tan\[Beta]]]) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(4\)]\)))/\[Pi]^2-(200 Cos[2 ArcTan[tan\[Beta]]]^2 (2 Log[M2^2/mtilde^2] 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(4\)]\)+Log[Q\[Mu]^2/mtilde^2] ((9 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\))/25+
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(4\)]\))))/\[Pi]^2+1/\[Pi]^2 3 (4 Cos[2 ArcTan[tan\[Beta]]]^2 gg[M1/Q\[Mu]] 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) (3 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\)+5 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))+3 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\) (-18 Log[Q\[Mu]^2/mtilde^2]+6 Cos[4 ArcTan[tan\[Beta]]] Log[Q\[Mu]^2/mtilde^2]+f[M1/Q\[Mu]] (-31 Sin[2 ArcTan[tan\[Beta]]]+Sin[6 ArcTan[tan\[Beta]]])-7 (3+Cos[4 ArcTan[tan\[Beta]]]) Subscript[f, 1][M1/Q\[Mu]]-9 Subscript[f, 3][M1/Q\[Mu]]+9 Cos[4 ArcTan[tan\[Beta]]] Subscript[f, 3][M1/Q\[Mu]])+25 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(4\)]\) (4 Cos[2 ArcTan[tan\[Beta]]]^2 gg[M2/Q\[Mu]]-26 Log[Q\[Mu]^2/mtilde^2]-2 Cos[4 ArcTan[tan\[Beta]]] Log[Q\[Mu]^2/mtilde^2]+f[M2/Q\[Mu]] (-31 Sin[2 ArcTan[tan\[Beta]]]+Sin[6 ArcTan[tan\[Beta]]])-27 Subscript[f, 2][M2/Q\[Mu]]-9 Cos[4 ArcTan[tan\[Beta]]] Subscript[f, 2][M2/Q\[Mu]]-7 Subscript[f, 4][M2/Q\[Mu]]+7 Cos[4 ArcTan[tan\[Beta]]] Subscript[f, 4][M2/Q\[Mu]])+5 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\) (6 (1+Cos[4 ArcTan[tan\[Beta]]]) gg[M2/Q\[Mu]]-24 Log[Q\[Mu]^2/mtilde^2]+24 Cos[4 ArcTan[tan\[Beta]]] Log[Q\[Mu]^2/mtilde^2]+3 f[M2/Q\[Mu]] Sin[2 ArcTan[tan\[Beta]]]+3 f[M2/Q\[Mu]] Sin[6 ArcTan[tan\[Beta]]]+f[M1/Q\[Mu]] (Sin[2 ArcTan[tan\[Beta]]]+Sin[6 ArcTan[tan\[Beta]]])-16 Subscript[f, 5][M1/Q\[Mu],M2/Q\[Mu]]+16 Cos[4 ArcTan[tan\[Beta]]] Subscript[f, 5][M1/Q\[Mu],M2/Q\[Mu]]-42 Subscript[f, 6][M1/Q\[Mu],M2/Q\[Mu]]-14 Cos[4 ArcTan[tan\[Beta]]] Subscript[f, 6][M1/Q\[Mu],M2/Q\[Mu]]-2 Subscript[f, 7][M1/Q\[Mu],M2/Q\[Mu]]+2 Cos[4 ArcTan[tan\[Beta]]] Subscript[f, 7][M1/Q\[Mu],M2/Q\[Mu]]-64 Sin[2 ArcTan[tan\[Beta]]] Subscript[f, 8][M1/Q\[Mu],M2/Q\[Mu]]))+1/\[Pi]^2 1200 (-(3/16) Sin[4 ArcTan[tan\[Beta]]]^2 ((3 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\))/5+
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))^2-1/4800 Log[mA^2/mtilde^2] (9 (-29+4 Cos[4 ArcTan[tan\[Beta]]]+9 Cos[8 ArcTan[tan\[Beta]]]) 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\)-360 (5+3 Cos[4 ArcTan[tan\[Beta]]]) Sin[2 ArcTan[tan\[Beta]]]^2 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)+25 (-53+28 Cos[4 ArcTan[tan\[Beta]]]+9 Cos[8 ArcTan[tan\[Beta]]]) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(4\)]\))+1/300 Cos[2 ArcTan[tan\[Beta]]]^2 (3 (2 Log[mD1^2/mtilde^2]+2 Log[mD2^2/mtilde^2]+2 Log[mD3^2/mtilde^2]+6 Log[mE1^2/mtilde^2]+6 Log[mE2^2/mtilde^2]+6 Log[mE3^2/mtilde^2]+3 Log[mL1^2/mtilde^2]+3 Log[mL2^2/mtilde^2]+3 Log[mL3^2/mtilde^2]+Log[mQ1^2/mtilde^2]+Log[mQ2^2/mtilde^2]+Log[mQ3^2/mtilde^2]+8 Log[mU1^2/mtilde^2]+8 Log[mU2^2/mtilde^2]+8 Log[mU3^2/mtilde^2]) 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\)+25 (Log[mL1^2/mtilde^2]+Log[mL2^2/mtilde^2]+Log[mL3^2/mtilde^2]+3 Log[mQ1^2/mtilde^2]+3 Log[mQ2^2/mtilde^2]+3 Log[mQ3^2/mtilde^2]) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(4\)]\))+3 Log[mU3^2/mtilde^2] 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\) (2/5 Cos[2 ArcTan[tan\[Beta]]] 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\)+
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\))+3 Log[mQ3^2/mtilde^2] 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\) (-(1/10) Cos[2 ArcTan[tan\[Beta]]] (\!\(
\*SubsuperscriptBox[\(g\), \(1\), \(2\)] - \(5\ 
\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)\))+
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\))+(Xt^2 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(4\)]\) (12 mQ3 mU3 Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 1][mQ3/mU3]-Xt^2 Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 2][mQ3/mU3]))/(2 mQ3^2 mU3^2)+(3 Xt^2 Cos[2 ArcTan[tan\[Beta]]] 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\) (3 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 3][mQ3/mU3]+5 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\) Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 4][mQ3/mU3]))/(20 mQ3 mU3)-(Xt^2 Cos[2 ArcTan[tan\[Beta]]]^2 ((3 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\))/5+
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)) 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\) Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 5][mQ3/mU3])/(4 mQ3 mU3)))


\[Lambda]HSS1lsuppressed[mtilde_,mQ1_,mQ2_,mQ3_,mU1_,mU2_,mU3_,mD1_,mD2_,mD3_,mE1_,mE2_,mE3_,mL1_,mL2_,mL3_,mA_,Q\[Mu]_,M1_,M2_,M3_,tan\[Beta]_,Xt_]:=With[{factorfermions=91^2/Min[Abs@Q\[Mu],Abs@M2]^2,factorscalars=246^2/(mQ3 mU3)},1/4 91^2/mA^2 1/4 (3/5 Subscript[g, 1]^2+Subscript[g, 2]^2)Sin[4ArcTan[tan\[Beta]]]^2+1/(19200 \[Pi]^2) (factorfermions Abs@ (12 Cos[2 ArcTan[tan\[Beta]]]^2 gg[M1/Q\[Mu]] 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) (3 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\)+5 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))+9 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\) (-22 Log[Q\[Mu]^2/mtilde^2]+2 Cos[4 ArcTan[tan\[Beta]]] Log[Q\[Mu]^2/mtilde^2]+f[M1/Q\[Mu]] (-31 Sin[2 ArcTan[tan\[Beta]]]+Sin[6 ArcTan[tan\[Beta]]])-7 (3+Cos[4 ArcTan[tan\[Beta]]]) Subscript[f, 1][M1/Q\[Mu]]-9 Subscript[f, 3][M1/Q\[Mu]]+9 Cos[4 ArcTan[tan\[Beta]]] Subscript[f, 3][M1/Q\[Mu]])+25 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(4\)]\) (6 (1+Cos[4 ArcTan[tan\[Beta]]]) gg[M2/Q\[Mu]]-8 Log[M2^2/mtilde^2]-8 Cos[4 ArcTan[tan\[Beta]]] Log[M2^2/mtilde^2]-82 Log[Q\[Mu]^2/mtilde^2]-10 Cos[4 ArcTan[tan\[Beta]]] Log[Q\[Mu]^2/mtilde^2]+3 f[M2/Q\[Mu]] (-31 Sin[2 ArcTan[tan\[Beta]]]+Sin[6 ArcTan[tan\[Beta]]])-81 Subscript[f, 2][M2/Q\[Mu]]-27 Cos[4 ArcTan[tan\[Beta]]] Subscript[f, 2][M2/Q\[Mu]]-21 Subscript[f, 4][M2/Q\[Mu]]+21 Cos[4 ArcTan[tan\[Beta]]] Subscript[f, 4][M2/Q\[Mu]])+15 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\) (6 (1+Cos[4 ArcTan[tan\[Beta]]]) gg[M2/Q\[Mu]]-24 Log[Q\[Mu]^2/mtilde^2]+24 Cos[4 ArcTan[tan\[Beta]]] Log[Q\[Mu]^2/mtilde^2]+3 f[M2/Q\[Mu]] Sin[2 ArcTan[tan\[Beta]]]+3 f[M2/Q\[Mu]] Sin[6 ArcTan[tan\[Beta]]]+f[M1/Q\[Mu]] (Sin[2 ArcTan[tan\[Beta]]]+Sin[6 ArcTan[tan\[Beta]]])-16 Subscript[f, 5][M1/Q\[Mu],M2/Q\[Mu]]+16 Cos[4 ArcTan[tan\[Beta]]] Subscript[f, 5][M1/Q\[Mu],M2/Q\[Mu]]-42 Subscript[f, 6][M1/Q\[Mu],M2/Q\[Mu]]-14 Cos[4 ArcTan[tan\[Beta]]] Subscript[f, 6][M1/Q\[Mu],M2/Q\[Mu]]-2 Subscript[f, 7][M1/Q\[Mu],M2/Q\[Mu]]+2 Cos[4 ArcTan[tan\[Beta]]] Subscript[f, 7][M1/Q\[Mu],M2/Q\[Mu]]-64 Sin[2 ArcTan[tan\[Beta]]] Subscript[f, 8][M1/Q\[Mu],M2/Q\[Mu]]))+1200 factorscalars Abs@(-(3/16) Sin[4 ArcTan[tan\[Beta]]]^2 ((3 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\))/5+
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))^2-1/4800 Log[mA^2/mtilde^2] (9 (-29+4 Cos[4 ArcTan[tan\[Beta]]]+9 Cos[8 ArcTan[tan\[Beta]]]) 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\)-360 (5+3 Cos[4 ArcTan[tan\[Beta]]]) Sin[2 ArcTan[tan\[Beta]]]^2 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)+25 (-53+28 Cos[4 ArcTan[tan\[Beta]]]+9 Cos[8 ArcTan[tan\[Beta]]]) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(4\)]\))+1/300 Cos[2 ArcTan[tan\[Beta]]]^2 (3 (2 Log[mD1^2/mtilde^2]+2 Log[mD2^2/mtilde^2]+2 Log[mD3^2/mtilde^2]+6 Log[mE1^2/mtilde^2]+6 Log[mE2^2/mtilde^2]+6 Log[mE3^2/mtilde^2]+3 Log[mL1^2/mtilde^2]+3 Log[mL2^2/mtilde^2]+3 Log[mL3^2/mtilde^2]+Log[mQ1^2/mtilde^2]+Log[mQ2^2/mtilde^2]+Log[mQ3^2/mtilde^2]+8 Log[mU1^2/mtilde^2]+8 Log[mU2^2/mtilde^2]+8 Log[mU3^2/mtilde^2]) 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(4\)]\)+25 (Log[mL1^2/mtilde^2]+Log[mL2^2/mtilde^2]+Log[mL3^2/mtilde^2]+3 Log[mQ1^2/mtilde^2]+3 Log[mQ2^2/mtilde^2]+3 Log[mQ3^2/mtilde^2]) 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(4\)]\))+3 Log[mU3^2/mtilde^2] 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\) (2/5 Cos[2 ArcTan[tan\[Beta]]] 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\)+
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\))+3 Log[mQ3^2/mtilde^2] 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\) (-(1/10) Cos[2 ArcTan[tan\[Beta]]] (\!\(
\*SubsuperscriptBox[\(g\), \(1\), \(2\)] - \(5\ 
\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)\))+
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\))+(Xt^2 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(4\)]\) (12 mQ3 mU3 Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 1][mQ3/mU3]-Xt^2 Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 2][mQ3/mU3]))/(2 mQ3^2 mU3^2)+(3 Xt^2 Cos[2 ArcTan[tan\[Beta]]] 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\) (3 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 3][mQ3/mU3]+5 
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\) Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 4][mQ3/mU3]))/(20 mQ3 mU3)-(Xt^2 Cos[2 ArcTan[tan\[Beta]]]^2 ((3 
\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\))/5+
\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\)) 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\) Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 5][mQ3/mU3])/(4 mQ3 mU3)))]


(* ::Subsubsection::Closed:: *)
(*One loop O(Subscript[\[Alpha], b]) including tan\[Beta]-enhanced corrections*)


(* ::Text:: *)
(*The one-loop tan\[Beta]-enhanced SUSY threshold contribution to \[Lambda] from the sbottom is in \[Lambda]2lbottom[ ]. The factor Subscript[r, b] used in the Appendix of the paper is defined as gbDR[ ] cos\[Beta] / Subscript[g, b].*)


(* ::Text::Closed:: *)
(*Auxiliar*)


(* ::Input:: *)
(*\[Lambda]2lbottomaux:=1/(4\[Pi])^2 (6Subscript[g, b]^4) Subscript[X, b]^2/(mQ3 mD3) (Subscript[*)
(*\!\(\*OverscriptBox[\(F\), \(~\)]\), 1][mQ3/mD3]-1/12 Subscript[X, b]^2/(mQ3 mD3) Subscript[*)
(*\!\(\*OverscriptBox[\(F\), \(~\)]\), 2][mQ3/mD3])(1/(1-(4\[Pi])^-2 Subscript[\[CapitalDelta]h, b]))^4;*)
(*Subscript[\[CapitalDelta]h, b]:=8/3 *)
(*\!\(\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\)M3 Subscript[X, b] II[mQ3,mD3,M3]-Subscript[g, t]^2/Sin[ArcTan[tan\[Beta]]]^2 \[Mu] tan\[Beta] Subscript[X, t] II[mQ3,mU3,\[Mu]];*)


(* ::Input:: *)
(*\[Lambda]2lbottomaux/.{Subscript[X, b]->-\[Mu] tan\[Beta],Subscript[X, t]->Xt}*)


\[Lambda]2lbottom[mQ3_,mU3_,mD3_,M3_,\[Mu]_,tan\[Beta]_,Xt_]:=6/(16\[Pi]^2) (gbDR[mQ3,mU3,mD3,M3,\[Mu],tan\[Beta],Xt] Cos[ArcTan[tan\[Beta]]])^4 (tan\[Beta]^2 \[Mu]^2)/( mD3 mQ3 )  (Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 1][mQ3/mD3]-(tan\[Beta]^2 \[Mu]^2 Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 2][mQ3/mD3])/(12 mD3 mQ3));
gbDR[mQ3_,mU3_,mD3_,M3_,\[Mu]_,tan\[Beta]_,Xt_]:=Subscript[g, b]/Cos[ArcTan[tan\[Beta]]] (1-(-(8/3) M3 tan\[Beta] \[Mu] II[mQ3,mD3,M3] 
\!\(\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\)-((1+tan\[Beta]^2) Xt \[Mu] II[mQ3,mU3,\[Mu]] 
\!\(\*SubsuperscriptBox[\(g\), \(t\), \(2\)]\))/tan\[Beta])/(16 \[Pi]^2))^-1;II[a_,b_,c_]:=Piecewise[{{1/(2a^2),Abs[a-b]<10^-2&&Abs[a-Abs[c]]<10^-2},{1/a^2 1/(1-(c/a)^2) (1+((c/a)^2 Log[(c/a)^2])/(1-(c/a)^2)),Abs[a-b]<10^-2},{-(1/a^2) 1/(1-(c/a)^2) (1+Log[(c/a)^2]/(1-(c/a)^2)),Abs[b-Abs[c]]<10^-2},{-(1/b^2) 1/(1-(c/b)^2) (1+Log[(c/b)^2]/(1-(c/b)^2)),Abs[a-Abs[c]]<10^-2}},(a^2 b^2 Log[a^2/b^2]+b^2 c^2 Log[b^2/c^2]+a^2 c^2 Log[c^2/a^2])/((a^2-b^2) (b^2-c^2) (a^2-c^2))]


(* ::Subsubsection::Closed:: *)
(*One loop O(Subscript[\[Alpha], \[Tau]]) including tan\[Beta]-enhanced corrections*)


(* ::Text:: *)
(*The one-loop tan\[Beta]-enhanced SUSY threshold contribution to \[Lambda] from the sbottom is in \[Lambda]2ltau[ ]. The factor Subscript[r, \[Tau]] used in the Appendix of the paper is defined as gtauDR[ ] cos\[Beta] / Subscript[g, \[Tau]].*)


\[Lambda]2ltau[mL3_,mE3_,M2_,M1_,\[Mu]_,tan\[Beta]_]:=(2/(16\[Pi]^2))(gtauDR[mL3,mE3,M2,M1,\[Mu],tan\[Beta]] Cos[ArcTan[tan\[Beta]]])^4 (tan\[Beta]^2 \[Mu]^2)/( mL3 mE3 )  (Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 1][mL3/mE3]-(tan\[Beta]^2 \[Mu]^2 Subscript[
\!\(\*OverscriptBox[\(F\), \(~\)]\), 2][mL3/mE3])/(12 mL3 mE3));
gtauDR[mL3_,mE3_,M2_,M1_,\[Mu]_,tan\[Beta]_]:=Subscript[g, \[Tau]]/Cos[ArcTan[tan\[Beta]]] (1-1/(4\[Pi])^2 tan\[Beta](Subscript[g, 2]^2 M2 \[Mu](II[mL3,M2,\[Mu]]+1/2 II[mL3,M2,\[Mu]])-3/5 Subscript[g, 1]^2 M1 (-\[Mu] II[mL3,mE3,M1]+1/2 \[Mu] II[mL3,M1,\[Mu]]-\[Mu] II[mE3,M1,\[Mu]])))^-1;


(* ::Subsection:: *)
(*Two - Loops*)


(* ::Subsubsection::Closed:: *)
(*Two - Loop O(Subscript[\[Alpha], t] Subscript[\[Alpha], S]) auxiliar manipulation*)


(* ::Input:: *)
(*\[CapitalDelta]\[Lambda]2lstrongdegenerateaux:=1/(96 \[Pi]^4) g3^2 gt^4 (-Xth^5+Xth (-12-24 Log[Q^2/M3^2])+Xth^4 (1/2-Log[Q^2/M3^2])-18 Log[Q^2/M3^2]^2+Xth^3 (14+4 Log[Q^2/M3^2])+Xth^2 (-6+24 Log[Q^2/M3^2]))*)


(* ::Input:: *)
(*\[CapitalDelta]\[Lambda]2lstrongaux:=1/(96 \[Pi]^4 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) (-*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)+*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\))^2 (-*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)+*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\))^2) *)
(*\!\(\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(g\), \(t\), \(4\)]\) (-9 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\)-12 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\)-18 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\)+6 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\)+18 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\)-6 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\)+6 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\)+18 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\)-6 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\)-6 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\)+27 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)+30 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)+36 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)-15 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)-36 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)+12 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)-15 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)-36 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)+12 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)+12 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)+27 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)+30 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)+36 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)-15 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)-36 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)+12 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)-15 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)-36 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)+12 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)+12 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)-24 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)-2 \[Pi]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)-24 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)-18 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)+9 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)+18 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)-6 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)+18 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)+18 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)-3 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)-9 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)+12 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/(\!\( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\))] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)-72 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)-72 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)-72 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)+36 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)+72 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)-24 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)+36 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)+72 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)-24 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)-24 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)-24 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)-2 \[Pi]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)-24 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)-18 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)+18 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)+18 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)-9 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)+9 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)+18 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)-3 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)-6 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)+12 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/(\!\( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\))] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\)+6 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)+6 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)+57 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)+4 \[Pi]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)+54 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)+36 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)-21 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)-36 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)+12 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)-39 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)-36 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)+6 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)+18 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)-24 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/(\!\( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\))] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)+57 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)+4 \[Pi]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)+54 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)+36 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)-39 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)-36 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)+18 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)-21 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)-36 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)+6 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)+12 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)-24 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/(\!\( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\))] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)+6 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)+6 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(6\)]\)-12 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(8\)]\)-12 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(8\)]\)-39 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(8\)]\)-4 \[Pi]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(8\)]\)-36 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(8\)]\)-18 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(8\)]\)+21 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(8\)]\)+18 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(8\)]\)-9 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(8\)]\)+21 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(8\)]\)+18 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(8\)]\)-9 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]^2 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(8\)]\)+12 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)/(\!\( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\))] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(8\)]\)+12 Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] Log[*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)/(\!\( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\))] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(8\)]\)-12 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(8\)]\)-12 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(8\)]\)+6 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(10\)]\)+6 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(10\)]\)+6 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(10\)]\)+6 Log[Q^2/*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(10\)]\)+12 PolyLog[2,*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\) (-*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)+*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\))^2+12 PolyLog[2,*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)/*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)] *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(4\)]\) (-*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)+*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\))^2)+(\!\( *)
(*\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(g\), \(t\), \(4\)]\ *)
(*\*SubscriptBox[\(M\), \(3\)]\ \((\(-6\)\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - 6\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] + 3\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] + 6\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] + 6\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - 3\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] + 2\ *)
(*\*SuperscriptBox[\(\[Pi]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 6\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 6\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 3\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 6\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 6\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 3\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 6\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 12\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 2\ *)
(*\*SuperscriptBox[\(\[Pi]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 6\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 6\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 6\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 6\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 6\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 3\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 3\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 12\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 6\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 6\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 6\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 6\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 6\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 6\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 12\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 12\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 12\ PolyLog[2, *)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)], *)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]]]\ \((\(-*)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)])\) - 12\ PolyLog[2, *)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)], *)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]]]\ \((\(-*)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)])\))\)\ *)
(*\*SubscriptBox[\(X\), \(t\)]\))/(24 \[Pi]^4 (\!\( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)) (-*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)+*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)) (-*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)+*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)))-(\!\( *)
(*\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(g\), \(t\), \(4\)]\ \(( *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SuperscriptBox[\((\(-*)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) + *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)])\), \(2\)]\ \((4\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)] - 2\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] + \((\(-8\)\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)] + 4\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)])\)\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + \((3\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)])\)\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)])\) + \((\(-*)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) + *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)])\)\ \((2\ \((1 + Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]])\)\ *)
(*\*SuperscriptBox[\(( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)])\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\ \((\(-*)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) + *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)])\)\ *)
(*\*SuperscriptBox[\((\(-*)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) + *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)])\), \(2\)] + *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ \((2\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ \(( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - 2\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)])\) + \((\(-4\)\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] + 6\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)] + 4\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)])\)\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + \(( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)] + *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - 8\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)])\)\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - \(( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - 3\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)])\)\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)])\) - Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ \(( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)])\)\ \(( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)])\)\ \((3\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - 2\ \((3\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] + 2\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)])\)\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 7\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 6\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ \((\(-*)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) + *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)])\)\ \((\(-*)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) + *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)])\))\))\) + Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ \((Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ \((\(-2\)\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ \(( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] + *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)])\) + 4\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SuperscriptBox[\(( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] + *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)])\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 3\ *)
(*\*SuperscriptBox[\(( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] + *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)])\), \(3\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 2\ \((3\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)] + 2\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] + 3\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)])\)\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 2\ \(( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] + *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)])\)\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)])\) - \(( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)])\)\ \((\(-*)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) + *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)])\)\ \((\(-*)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) + *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)])\)\ \((3\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - 2\ \((2\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] + 3\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)])\)\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 7\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 6\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ \((\(-*)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) + *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)])\)\ \((\(-*)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) + *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)])\))\))\))\)\ *)
(*\*SubsuperscriptBox[\(X\), \(t\), \(2\)]\))/(16 \[Pi]^4 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) (\!\( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\))^2 (-*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)+*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\))^2 (-*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)+*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\))^2)+(\!\( *)
(*\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(g\), \(t\), \(4\)]\ *)
(*\*SubscriptBox[\(M\), \(3\)]\ \((\(-8\)\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - 4\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] + 6\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] + 2\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] + *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - 2\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - 2\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - 4\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] + 3\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] + 2\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - 2\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] + 8\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)] + 4\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)] + 2\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)] + 2\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)] - 3\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)] - 6\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)] - 2\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)] + 4\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)] - *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)] + 2\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)] - 2\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)] + 8\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 4\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 6\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 2\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 2\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 2\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 2\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 2\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 2\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 8\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 4\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 6\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 8\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 4\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 6\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 8\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 8\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 8\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 4\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 2\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 2\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 6\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 2\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 2\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 2\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 2\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 8\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 4\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 6\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 2\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 3\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 2\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 2\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 3\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 6\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 6\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 8\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 4\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 2\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 2\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 3\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 6\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 2\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 3\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 6\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 6\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 2\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 2\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 4\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] + 4\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 2\ PolyLog[2, *)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)], *)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]]]\ \((\(-*)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) + *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)])\)\ \((\(-*)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) + *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)])\)\ \((\(-*)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) - *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] + 2\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)])\) + 2\ PolyLog[2, *)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)], *)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]]]\ \((\(-*)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) + *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)])\)\ \((\(-*)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) + *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)])\)\ \((\(-*)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) - *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] + 2\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)])\))\)\ *)
(*\*SubsuperscriptBox[\(X\), \(t\), \(3\)]\))/(8 \[Pi]^4 (\!\( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\))^3 (-*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)+*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)) (-*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)+*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)))+(\!\( *)
(*\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(g\), \(t\), \(4\)]\ \((10\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)] + 12\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)] - 15\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)] - 6\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)] + 5\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)] + 3\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)] + 6\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)] - 4\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)] - *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)] + 2\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)] - 2\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)] - 20\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)] - 24\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)] + 12\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)] + 4\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)] + 12\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)] - 8\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)] + 4\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)] + 10\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)] + 12\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)] + 3\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)] + 6\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)] - *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)] - 15\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)] - 6\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)] - 4\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)] + 5\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)] - 2\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)] + 2\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)] - 20\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 22\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 31\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 12\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 10\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 7\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 12\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 8\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 2\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 4\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 4\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 20\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 22\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 3\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 8\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 16\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 27\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 8\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 24\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 8\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 8\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 8\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 20\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 22\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 27\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 8\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 8\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 3\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 8\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 24\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 16\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 8\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 8\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 20\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 22\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 7\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 12\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 2\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 31\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 12\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 8\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 10\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 4\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] - 4\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)] + 8\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 8\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 16\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 6\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 5\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 6\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 6\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 5\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 2\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 2\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 24\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 24\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 44\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 16\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 20\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 16\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 16\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 24\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 4\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 16\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 16\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 64\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 64\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 38\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 19\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 38\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 38\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 19\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 24\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 24\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 16\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 16\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 4\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 44\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 16\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 24\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 20\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 16\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 16\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 8\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 8\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 6\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 6\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 16\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 6\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 5\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 5\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] - 2\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 2\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(4\)] + 2\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] + 2\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 20\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 18\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] + 29\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] + 8\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 8\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 9\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 8\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] + 10\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 2\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 8\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] + 8\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] + 18\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] + 16\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 7\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 10\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 13\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] + 22\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 12\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 16\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] + 16\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] + 18\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] + 16\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 13\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 12\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 7\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] + 22\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 10\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] + 16\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 16\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 20\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 18\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 9\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 8\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 2\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] + 29\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] + 8\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] + 10\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 8\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] + 8\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 8\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] + 2\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] + 2\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(10\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(6\)] - 4\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] - 4\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] + 14\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] + 12\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] - 7\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] + 2\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] - Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] - 2\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] - 4\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] + 4\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] + 10\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] - 10\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] - 20\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] - 16\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] + 8\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] + 4\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] + 8\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] - 8\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] + 4\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] + 14\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] + 12\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] - Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] - 2\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] + 4\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] - 7\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] + 2\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] - 4\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] - 10\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] + 10\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] - 4\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] - 4\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(8\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(8\)] + 2\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(10\)] + 2\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(10\)] - 2\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(10\)] - 2\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(10\)] - 4\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(10\)] - 4\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(10\)] + 2\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(10\)] + 4\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(10\)] + 4\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(10\)] - 2\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(10\)] - 4\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(10\)] + 4\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(10\)] - 2\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(10\)] - 2\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(10\)] + 4\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(10\)] + 4\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(10\)] - 2\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(10\)] - 4\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(10\)] - 4\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(10\)] + 2\ *)
(*\*SuperscriptBox[\(Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(10\)] + 4\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(10\)] - 4\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], \( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(10\)] + 2\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(10\)] + 2\ Log[*)
(*\*FractionBox[*)
(*SuperscriptBox[\(Q\), \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(6\)]\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(10\)] - 2\ PolyLog[2, *)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)], *)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SuperscriptBox[\((\(-*)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) + *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)])\), \(2\)]\ *)
(*\*SuperscriptBox[\((\(-*)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) + *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)])\), \(2\)]\ \((\(-*)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) + *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)] + 2\ \(( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)])\)\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)])\) + 2\ PolyLog[2, *)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)], *)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ *)
(*\*SuperscriptBox[\((\(-*)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) + *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)])\), \(2\)]\ *)
(*\*SuperscriptBox[\((\(-*)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) + *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)])\), \(2\)]\ \((\(-*)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(4\)]\) + *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(4\)] + 2\ \(( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)])\)\ *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)])\))\)\ *)
(*\*SubsuperscriptBox[\(X\), \(t\), \(4\)]\))/(32 \[Pi]^4 *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) (\!\( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\))^4 (-*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)+*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\))^2 (-*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)+*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\))^2)+(\!\( *)
(*\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\ *)
(*\*SubsuperscriptBox[\(g\), \(t\), \(4\)]\ \((\(-2\)\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] + 2\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)] + Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ \(( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] + *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)])\) - Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ \(( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] + *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)])\))\)\ *)
(*\*SubscriptBox[\(M\), \(3\)]\ \((Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\ \(( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)])\) + Log[*)
(*\*FractionBox[*)
(*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*SubsuperscriptBox[\(M\), \(3\), \(2\)]]]\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\ \((\(-*)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\) + *)
(*\*SubsuperscriptBox[\(M\), \(3\), \(2\)])\))\)\ *)
(*\*SubsuperscriptBox[\(X\), \(t\), \(5\)]\))/(8 \[Pi]^4 (\!\( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\))^4 (-*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)+*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)) (-*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)]\)+*)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)))*)


(* ::Subsubsection::Closed:: *)
(*Two - Loop O(Subscript[\[Alpha], t] Subscript[\[Alpha], S])*)


(* ::Text:: *)
(*The complete analytical expression for the two-loop O(Subscript[\[Alpha], t] Subscript[\[Alpha], s]) correction in the *)
(*\!\(\*OverscriptBox[\(DR\), \(_\)]\) scheme can be found in the definition of the function \[CapitalDelta]\[Lambda]2lstronggeneral[ ]. In the on-shell scheme one needs to add the shift contribution given in the function shiftDROS\[Alpha]t\[Alpha]Sgeneral[ ].*)


\[CapitalDelta]\[Lambda]2lstrong[mtilde_,mQ3_,mU3_,Xt_,M3_]:=Subscript[g, 3]^2 Subscript[g, t]^4 With[{\[Delta]=8 10^-2,\[Delta]2=1 10^-2},Piecewise[{{\[CapitalDelta]\[Lambda]2lstrongdegenerate[mtilde,mQ3,Xt],Abs[mQ3/mU3-1]<\[Delta]2&&Abs[M3/mU3-1]<\[Delta]2&&Abs[M3/mQ3-1]<\[Delta]2},{Re[\[CapitalDelta]\[Lambda]2lstronggeneral[1.mtilde,mU3(1+\[Delta]),mU3,Xt ,M3]] (mQ3-mU3(1-\[Delta]))/(2mU3 \[Delta])+Re[\[CapitalDelta]\[Lambda]2lstronggeneral[1.mtilde,mU3(1-\[Delta]),mU3,Xt ,M3]](1-(mQ3-mU3(1-\[Delta]))/(2 mU3 \[Delta])),Abs[mQ3/mU3-1]<= \[Delta]},
{Re[\[CapitalDelta]\[Lambda]2lstronggeneral[1.mtilde,mQ3,mU3,Xt ,mQ3(1+\[Delta])]] (M3-mQ3(1-\[Delta]))/(2mQ3 \[Delta])+Re[\[CapitalDelta]\[Lambda]2lstronggeneral[1.mtilde,mQ3,mU3,Xt ,mQ3(1-\[Delta])]](1-(M3-mQ3(1-\[Delta]))/(2mQ3 \[Delta])),Abs[mQ3/M3-1]<=\[Delta]},
{Re[\[CapitalDelta]\[Lambda]2lstronggeneral[1.mtilde,mQ3,mU3,Xt ,mU3(1+\[Delta])]] (M3-mU3(1-\[Delta]))/(2mU3 \[Delta])+Re[\[CapitalDelta]\[Lambda]2lstronggeneral[1.mtilde,mQ3,mU3,Xt ,mU3(1-\[Delta])]](1-(M3-mU3(1-\[Delta]))/(2mU3 \[Delta])),Abs[mU3/M3-1]<= \[Delta]}},Re[\[CapitalDelta]\[Lambda]2lstronggeneral[mtilde,1.mQ3,mU3,Xt ,M3]]]]
(*The two loop corrections has singularities for mQ3\[Rule]mU3, mU3\[Rule]M3 and mQ3\[Rule]mU3. We avoid evaluating the function at the singular points by using a linear interpolation near the singular point, i.e. for |x-Subscript[x, 0]|<\[Delta].*)


(* ::Input::Closed:: *)
(*(*commented:old definition*)*)


(* ::Input:: *)
(*(*\[CapitalDelta]\[Lambda]2lstrong[mtilde_,mQ3_,mU3_,Xt_,M3_]:=Subscript[g, 3]^2Subscript[g, t]^4Piecewise[{{\[CapitalDelta]\[Lambda]2lstrongdegenerate[mtilde,M3,Xt],Abs[mQ3/mU3-1]<3. 10^-2&&Abs[M3/mU3-1]<3. 10^-2&&Abs[M3/mQ3-1]<3. 10^-2},{Re[\[CapitalDelta]\[Lambda]2lstronggeneral[mtilde,1.01mQ3,mU3,Xt ,M3]],Abs[mQ3/mU3-1]< 10^-2},*)
(*{Re[\[CapitalDelta]\[Lambda]2lstronggeneral[mtilde,1.01mQ3,mU3,Xt ,M3]],Abs[mQ3/M3-1]< 10^-2},*)
(*{Re[\[CapitalDelta]\[Lambda]2lstronggeneral[mtilde,mQ3,1.01mU3,Xt ,M3]],Abs[mU3/M3-1]< 10^-2}},Re[\[CapitalDelta]\[Lambda]2lstronggeneral[mtilde,1.mQ3,mU3,Xt ,M3]]]*)*)


(* ::Input:: *)
(*(*\[CapitalDelta]\[Lambda]2lstrong[mtilde_,mQ3_,mU3_,Xt_,M3_]:=*)
(*Subscript[g, 3]^2Subscript[g, t]^4If[Abs[mQ3/mU3-1]<10^-2&&Abs[M3/mU3-1]<10^-2&&Abs[M3/mQ3-1]<10^-2,*)
(*\[CapitalDelta]\[Lambda]2lstrongdegenerate[mtilde,M3,Xt],*)
(*If[Abs[mQ3/mU3-1]<10^-2||Abs[M3/mU3-1]<10^-2||Abs[M3/mQ3-1]<10^-2,*)
(*	Re[\[CapitalDelta]\[Lambda]2lstronggeneral[1.013mtilde,mQ3,1.011mU3,Xt ,1.012M3]],*)
(*	Re[\[CapitalDelta]\[Lambda]2lstronggeneral[mtilde,1.mQ3,mU3,Xt ,M3]]]*)
(*]*)*)


(* ::Input:: *)
(*\[CapitalDelta]\[Lambda]2lstrongdegenerateaux/.{Xth->Xt/M3,g3->1,gt->1}*)


\[CapitalDelta]\[Lambda]2lstrongdegenerate[Q_,M3_,Xt_]:=1/(96 \[Pi]^4) (-(Xt^5/M3^5)+(Xt (-12-24 Log[Q^2/M3^2]))/M3+(Xt^4 (1/2-Log[Q^2/M3^2]))/M3^4-18 Log[Q^2/M3^2]^2+(Xt^3 (14+4 Log[Q^2/M3^2]))/M3^3+(Xt^2 (-6+24 Log[Q^2/M3^2]))/M3^2)


(* ::Input:: *)
(*\[CapitalDelta]\[Lambda]2lstrongaux/.{Subscript[m, Subscript[Q, 1]]->mQ1,Subscript[m, Subscript[Q, 2]]->mQ2,Subscript[m, Subscript[Q, 3]]->mQ3,Subscript[m, Subscript[U, 1]]->mU1,Subscript[m, Subscript[U, 2]]->mU2,Subscript[m, Subscript[U, 3]]->mU3,Subscript[m, Subscript[D, 1]]->mD1,Subscript[m, Subscript[D, 2]]->mD2,Subscript[m, Subscript[D, 3]]->mD3,Subscript[m, Subscript[E, 1]]->mE1,Subscript[m, Subscript[E, 2]]->mE2,Subscript[m, Subscript[E, 3]]->mE3,Subscript[m, Subscript[L, 1]]->mL1,Subscript[m, Subscript[L, 2]]->mL2,Subscript[m, Subscript[L, 3]]->mL3,Subscript[m, A]->mA,\[Mu]->Q\[Mu],Subscript[M, 1]->M1,Subscript[M, 2]->M2,Subscript[M, 3]->M3,\[Beta]->ArcTan[tan\[Beta]],Subscript[X, t]->Xt,*)
(*\!\(\*OverscriptBox[\(m\), \(~\)]\)->mtilde}/.{Subscript[g, 3]->1,Subscript[g, t]->1}*)


\[CapitalDelta]\[Lambda]2lstronggeneral[Q_,mQ3_,mU3_,Xt_,M3_]:=(M3 Xt^5 (mQ3^2 (M3^2-mU3^2) Log[mQ3^2/M3^2]+(-M3^2+mQ3^2) mU3^2 Log[mU3^2/M3^2]) (-2 mQ3^2+2 mU3^2+(mQ3^2+mU3^2) Log[mQ3^2/M3^2]-(mQ3^2+mU3^2) Log[mU3^2/M3^2]))/(8 (M3^2-mQ3^2) (M3^2-mU3^2) (mQ3^2-mU3^2)^4 \[Pi]^4)-(Xt^2 (mQ3^2 mU3^2 (M3^2-mU3^2)^2 (4 mQ3^6-2 mQ3^4 mU3^2+M3^4 (3 mQ3^2-mU3^2)+M3^2 (-8 mQ3^4+4 mQ3^2 mU3^2)) Log[mQ3^2/M3^2]^2+(M3^2-mQ3^2) (mQ3^2 mU3^2 (-M3^6 (mQ3^2-3 mU3^2)+2 mQ3^2 mU3^4 (mQ3^2-2 mU3^2)+M3^4 (mQ3^4+mQ3^2 mU3^2-8 mU3^4)+M3^2 (-4 mQ3^4 mU3^2+6 mQ3^2 mU3^4+4 mU3^6)) Log[mU3^2/M3^2]^2+2 M3^2 (M3^2-mQ3^2) (M3^2-mU3^2)^2 (mQ3^2-mU3^2)^2 (1+Log[Q^2/M3^2])-mQ3^2 mU3^2 (mQ3^2-mU3^2) (-M3^2+mU3^2) Log[mU3^2/M3^2] (7 M3^4+3 mQ3^2 mU3^2-2 M3^2 (3 mQ3^2+2 mU3^2)+6 (M3^2-mQ3^2) (M3^2-mU3^2) Log[Q^2/M3^2]))+mQ3^2 mU3^2 Log[mQ3^2/M3^2] ((-2 M3^8 (mQ3^2+mU3^2)-2 mQ3^4 mU3^4 (mQ3^2+mU3^2)+4 M3^2 mQ3^2 mU3^2 (mQ3^2+mU3^2)^2-3 M3^4 (mQ3^2+mU3^2)^3+2 M3^6 (3 mQ3^4+2 mQ3^2 mU3^2+3 mU3^4)) Log[mU3^2/M3^2]-(M3^2-mQ3^2) (M3^2-mU3^2) (mQ3^2-mU3^2) (7 M3^4+3 mQ3^2 mU3^2-2 M3^2 (2 mQ3^2+3 mU3^2)+6 (M3^2-mQ3^2) (M3^2-mU3^2) Log[Q^2/M3^2]))))/(16 mQ3^2 (M3^2-mQ3^2)^2 mU3^2 (M3^2-mU3^2)^2 (mQ3^2-mU3^2)^2 \[Pi]^4)+(M3 Xt (2 M3^2 mQ3^2 \[Pi]^2-2 M3^2 mU3^2 \[Pi]^2-6 M3^4 Log[mQ3^2/M3^2]+6 M3^2 mQ3^2 Log[mQ3^2/M3^2]+6 M3^2 mU3^2 Log[mQ3^2/M3^2]-6 mQ3^2 mU3^2 Log[mQ3^2/M3^2]+6 M3^4 Log[mQ3^2/M3^2]^2-3 M3^2 mQ3^2 Log[mQ3^2/M3^2]^2-6 M3^2 mU3^2 Log[mQ3^2/M3^2]^2+3 mQ3^2 mU3^2 Log[mQ3^2/M3^2]^2-12 M3^4 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]+12 M3^2 mU3^2 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]+6 M3^4 Log[mU3^2/M3^2]-6 M3^2 mQ3^2 Log[mU3^2/M3^2]-6 M3^2 mU3^2 Log[mU3^2/M3^2]+6 mQ3^2 mU3^2 Log[mU3^2/M3^2]-3 M3^2 mQ3^2 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]+3 M3^2 mU3^2 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]-6 M3^4 Log[mU3^2/M3^2]^2+6 M3^2 mQ3^2 Log[mU3^2/M3^2]^2+3 M3^2 mU3^2 Log[mU3^2/M3^2]^2-3 mQ3^2 mU3^2 Log[mU3^2/M3^2]^2+12 M3^4 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]-12 M3^2 mQ3^2 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]-6 M3^4 Log[mQ3^2/M3^2] Log[Q^2/M3^2]+6 M3^2 mQ3^2 Log[mQ3^2/M3^2] Log[Q^2/M3^2]+6 M3^2 mU3^2 Log[mQ3^2/M3^2] Log[Q^2/M3^2]-6 mQ3^2 mU3^2 Log[mQ3^2/M3^2] Log[Q^2/M3^2]+6 M3^4 Log[mU3^2/M3^2] Log[Q^2/M3^2]-6 M3^2 mQ3^2 Log[mU3^2/M3^2] Log[Q^2/M3^2]-6 M3^2 mU3^2 Log[mU3^2/M3^2] Log[Q^2/M3^2]+6 mQ3^2 mU3^2 Log[mU3^2/M3^2] Log[Q^2/M3^2]-12 (M3^4-M3^2 mU3^2) PolyLog[2,M3^2/mQ3^2]+12 (M3^4-M3^2 mQ3^2) PolyLog[2,M3^2/mU3^2]))/(24 (M3^2-mQ3^2) (M3^2-mU3^2) (mQ3^2-mU3^2) \[Pi]^4)+(6 M3^10 mQ3^2-12 M3^8 mQ3^4+6 M3^6 mQ3^6+6 M3^10 mU3^2-39 M3^8 mQ3^2 mU3^2+57 M3^6 mQ3^4 mU3^2-24 M3^4 mQ3^6 mU3^2-12 M3^8 mU3^4+57 M3^6 mQ3^2 mU3^4-72 M3^4 mQ3^4 mU3^4+27 M3^2 mQ3^6 mU3^4+6 M3^6 mU3^6-24 M3^4 mQ3^2 mU3^6+27 M3^2 mQ3^4 mU3^6-9 mQ3^6 mU3^6-4 M3^8 mQ3^2 mU3^2 \[Pi]^2+4 M3^6 mQ3^4 mU3^2 \[Pi]^2-2 M3^4 mQ3^6 mU3^2 \[Pi]^2+4 M3^6 mQ3^2 mU3^4 \[Pi]^2-2 M3^4 mQ3^2 mU3^6 \[Pi]^2+21 M3^8 mQ3^2 mU3^2 Log[mQ3^2/M3^2]-21 M3^6 mQ3^4 mU3^2 Log[mQ3^2/M3^2]+9 M3^4 mQ3^6 mU3^2 Log[mQ3^2/M3^2]-39 M3^6 mQ3^2 mU3^4 Log[mQ3^2/M3^2]+36 M3^4 mQ3^4 mU3^4 Log[mQ3^2/M3^2]-15 M3^2 mQ3^6 mU3^4 Log[mQ3^2/M3^2]+18 M3^4 mQ3^2 mU3^6 Log[mQ3^2/M3^2]-15 M3^2 mQ3^4 mU3^6 Log[mQ3^2/M3^2]+6 mQ3^6 mU3^6 Log[mQ3^2/M3^2]-9 M3^8 mQ3^2 mU3^2 Log[mQ3^2/M3^2]^2+12 M3^6 mQ3^4 mU3^2 Log[mQ3^2/M3^2]^2-6 M3^4 mQ3^6 mU3^2 Log[mQ3^2/M3^2]^2+18 M3^6 mQ3^2 mU3^4 Log[mQ3^2/M3^2]^2-24 M3^4 mQ3^4 mU3^4 Log[mQ3^2/M3^2]^2+12 M3^2 mQ3^6 mU3^4 Log[mQ3^2/M3^2]^2-9 M3^4 mQ3^2 mU3^6 Log[mQ3^2/M3^2]^2+12 M3^2 mQ3^4 mU3^6 Log[mQ3^2/M3^2]^2-6 mQ3^6 mU3^6 Log[mQ3^2/M3^2]^2+12 M3^8 mQ3^2 mU3^2 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]-24 M3^6 mQ3^2 mU3^4 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]+12 M3^4 mQ3^2 mU3^6 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]+21 M3^8 mQ3^2 mU3^2 Log[mU3^2/M3^2]-39 M3^6 mQ3^4 mU3^2 Log[mU3^2/M3^2]+18 M3^4 mQ3^6 mU3^2 Log[mU3^2/M3^2]-21 M3^6 mQ3^2 mU3^4 Log[mU3^2/M3^2]+36 M3^4 mQ3^4 mU3^4 Log[mU3^2/M3^2]-15 M3^2 mQ3^6 mU3^4 Log[mU3^2/M3^2]+9 M3^4 mQ3^2 mU3^6 Log[mU3^2/M3^2]-15 M3^2 mQ3^4 mU3^6 Log[mU3^2/M3^2]+6 mQ3^6 mU3^6 Log[mU3^2/M3^2]+6 M3^6 mQ3^4 mU3^2 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]-3 M3^4 mQ3^6 mU3^2 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]+6 M3^6 mQ3^2 mU3^4 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]-24 M3^4 mQ3^4 mU3^4 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]+12 M3^2 mQ3^6 mU3^4 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]-3 M3^4 mQ3^2 mU3^6 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]+12 M3^2 mQ3^4 mU3^6 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]-6 mQ3^6 mU3^6 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]-9 M3^8 mQ3^2 mU3^2 Log[mU3^2/M3^2]^2+18 M3^6 mQ3^4 mU3^2 Log[mU3^2/M3^2]^2-9 M3^4 mQ3^6 mU3^2 Log[mU3^2/M3^2]^2+12 M3^6 mQ3^2 mU3^4 Log[mU3^2/M3^2]^2-24 M3^4 mQ3^4 mU3^4 Log[mU3^2/M3^2]^2+12 M3^2 mQ3^6 mU3^4 Log[mU3^2/M3^2]^2-6 M3^4 mQ3^2 mU3^6 Log[mU3^2/M3^2]^2+12 M3^2 mQ3^4 mU3^6 Log[mU3^2/M3^2]^2-6 mQ3^6 mU3^6 Log[mU3^2/M3^2]^2+12 M3^8 mQ3^2 mU3^2 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]-24 M3^6 mQ3^4 mU3^2 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]+12 M3^4 mQ3^6 mU3^2 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]+6 M3^10 mQ3^2 Log[Q^2/M3^2]-12 M3^8 mQ3^4 Log[Q^2/M3^2]+6 M3^6 mQ3^6 Log[Q^2/M3^2]+6 M3^10 mU3^2 Log[Q^2/M3^2]-36 M3^8 mQ3^2 mU3^2 Log[Q^2/M3^2]+54 M3^6 mQ3^4 mU3^2 Log[Q^2/M3^2]-24 M3^4 mQ3^6 mU3^2 Log[Q^2/M3^2]-12 M3^8 mU3^4 Log[Q^2/M3^2]+54 M3^6 mQ3^2 mU3^4 Log[Q^2/M3^2]-72 M3^4 mQ3^4 mU3^4 Log[Q^2/M3^2]+30 M3^2 mQ3^6 mU3^4 Log[Q^2/M3^2]+6 M3^6 mU3^6 Log[Q^2/M3^2]-24 M3^4 mQ3^2 mU3^6 Log[Q^2/M3^2]+30 M3^2 mQ3^4 mU3^6 Log[Q^2/M3^2]-12 mQ3^6 mU3^6 Log[Q^2/M3^2]+18 M3^8 mQ3^2 mU3^2 Log[mQ3^2/M3^2] Log[Q^2/M3^2]-36 M3^6 mQ3^4 mU3^2 Log[mQ3^2/M3^2] Log[Q^2/M3^2]+18 M3^4 mQ3^6 mU3^2 Log[mQ3^2/M3^2] Log[Q^2/M3^2]-36 M3^6 mQ3^2 mU3^4 Log[mQ3^2/M3^2] Log[Q^2/M3^2]+72 M3^4 mQ3^4 mU3^4 Log[mQ3^2/M3^2] Log[Q^2/M3^2]-36 M3^2 mQ3^6 mU3^4 Log[mQ3^2/M3^2] Log[Q^2/M3^2]+18 M3^4 mQ3^2 mU3^6 Log[mQ3^2/M3^2] Log[Q^2/M3^2]-36 M3^2 mQ3^4 mU3^6 Log[mQ3^2/M3^2] Log[Q^2/M3^2]+18 mQ3^6 mU3^6 Log[mQ3^2/M3^2] Log[Q^2/M3^2]+18 M3^8 mQ3^2 mU3^2 Log[mU3^2/M3^2] Log[Q^2/M3^2]-36 M3^6 mQ3^4 mU3^2 Log[mU3^2/M3^2] Log[Q^2/M3^2]+18 M3^4 mQ3^6 mU3^2 Log[mU3^2/M3^2] Log[Q^2/M3^2]-36 M3^6 mQ3^2 mU3^4 Log[mU3^2/M3^2] Log[Q^2/M3^2]+72 M3^4 mQ3^4 mU3^4 Log[mU3^2/M3^2] Log[Q^2/M3^2]-36 M3^2 mQ3^6 mU3^4 Log[mU3^2/M3^2] Log[Q^2/M3^2]+18 M3^4 mQ3^2 mU3^6 Log[mU3^2/M3^2] Log[Q^2/M3^2]-36 M3^2 mQ3^4 mU3^6 Log[mU3^2/M3^2] Log[Q^2/M3^2]+18 mQ3^6 mU3^6 Log[mU3^2/M3^2] Log[Q^2/M3^2]-18 M3^8 mQ3^2 mU3^2 Log[Q^2/M3^2]^2+36 M3^6 mQ3^4 mU3^2 Log[Q^2/M3^2]^2-18 M3^4 mQ3^6 mU3^2 Log[Q^2/M3^2]^2+36 M3^6 mQ3^2 mU3^4 Log[Q^2/M3^2]^2-72 M3^4 mQ3^4 mU3^4 Log[Q^2/M3^2]^2+36 M3^2 mQ3^6 mU3^4 Log[Q^2/M3^2]^2-18 M3^4 mQ3^2 mU3^6 Log[Q^2/M3^2]^2+36 M3^2 mQ3^4 mU3^6 Log[Q^2/M3^2]^2-18 mQ3^6 mU3^6 Log[Q^2/M3^2]^2+12 M3^4 mQ3^2 mU3^2 (M3^2-mU3^2)^2 PolyLog[2,M3^2/mQ3^2]+12 M3^4 mQ3^2 (M3^2-mQ3^2)^2 mU3^2 PolyLog[2,M3^2/mU3^2])/(96 mQ3^2 (M3^2-mQ3^2)^2 mU3^2 (M3^2-mU3^2)^2 \[Pi]^4)+(M3 Xt^3 (-8 M3^4 mQ3^2+8 M3^2 mQ3^4+8 M3^4 mU3^2-8 mQ3^4 mU3^2-8 M3^2 mU3^4+8 mQ3^2 mU3^4+6 M3^4 mQ3^2 Log[mQ3^2/M3^2]-6 M3^2 mQ3^4 Log[mQ3^2/M3^2]+2 M3^4 mU3^2 Log[mQ3^2/M3^2]-8 M3^2 mQ3^2 mU3^2 Log[mQ3^2/M3^2]+6 mQ3^4 mU3^2 Log[mQ3^2/M3^2]-2 M3^2 mU3^4 Log[mQ3^2/M3^2]+2 mQ3^2 mU3^4 Log[mQ3^2/M3^2]+2 M3^6 Log[mQ3^2/M3^2]^2-3 M3^4 mQ3^2 Log[mQ3^2/M3^2]^2-M3^2 mQ3^4 Log[mQ3^2/M3^2]^2-3 M3^4 mU3^2 Log[mQ3^2/M3^2]^2+6 M3^2 mQ3^2 mU3^2 Log[mQ3^2/M3^2]^2+mQ3^4 mU3^2 Log[mQ3^2/M3^2]^2+M3^2 mU3^4 Log[mQ3^2/M3^2]^2-3 mQ3^2 mU3^4 Log[mQ3^2/M3^2]^2-4 M3^6 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]+6 M3^4 mQ3^2 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]-2 M3^2 mQ3^4 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]+6 M3^4 mU3^2 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]-8 M3^2 mQ3^2 mU3^2 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]+2 mQ3^4 mU3^2 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]-2 M3^2 mU3^4 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]+2 mQ3^2 mU3^4 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]-2 M3^4 mQ3^2 Log[mU3^2/M3^2]+2 M3^2 mQ3^4 Log[mU3^2/M3^2]-6 M3^4 mU3^2 Log[mU3^2/M3^2]+8 M3^2 mQ3^2 mU3^2 Log[mU3^2/M3^2]-2 mQ3^4 mU3^2 Log[mU3^2/M3^2]+6 M3^2 mU3^4 Log[mU3^2/M3^2]-6 mQ3^2 mU3^4 Log[mU3^2/M3^2]+2 M3^2 mQ3^4 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]-4 mQ3^4 mU3^2 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]-2 M3^2 mU3^4 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]+4 mQ3^2 mU3^4 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]-2 M3^6 Log[mU3^2/M3^2]^2+3 M3^4 mQ3^2 Log[mU3^2/M3^2]^2-M3^2 mQ3^4 Log[mU3^2/M3^2]^2+3 M3^4 mU3^2 Log[mU3^2/M3^2]^2-6 M3^2 mQ3^2 mU3^2 Log[mU3^2/M3^2]^2+3 mQ3^4 mU3^2 Log[mU3^2/M3^2]^2+M3^2 mU3^4 Log[mU3^2/M3^2]^2-mQ3^2 mU3^4 Log[mU3^2/M3^2]^2+4 M3^6 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]-6 M3^4 mQ3^2 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]+2 M3^2 mQ3^4 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]-6 M3^4 mU3^2 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]+8 M3^2 mQ3^2 mU3^2 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]-2 mQ3^4 mU3^2 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]+2 M3^2 mU3^4 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]-2 mQ3^2 mU3^4 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]-4 M3^4 mQ3^2 Log[Q^2/M3^2]+4 M3^2 mQ3^4 Log[Q^2/M3^2]+4 M3^4 mU3^2 Log[Q^2/M3^2]-4 mQ3^4 mU3^2 Log[Q^2/M3^2]-4 M3^2 mU3^4 Log[Q^2/M3^2]+4 mQ3^2 mU3^4 Log[Q^2/M3^2]+2 M3^4 mQ3^2 Log[mQ3^2/M3^2] Log[Q^2/M3^2]-2 M3^2 mQ3^4 Log[mQ3^2/M3^2] Log[Q^2/M3^2]+2 M3^4 mU3^2 Log[mQ3^2/M3^2] Log[Q^2/M3^2]-4 M3^2 mQ3^2 mU3^2 Log[mQ3^2/M3^2] Log[Q^2/M3^2]+2 mQ3^4 mU3^2 Log[mQ3^2/M3^2] Log[Q^2/M3^2]-2 M3^2 mU3^4 Log[mQ3^2/M3^2] Log[Q^2/M3^2]+2 mQ3^2 mU3^4 Log[mQ3^2/M3^2] Log[Q^2/M3^2]-2 M3^4 mQ3^2 Log[mU3^2/M3^2] Log[Q^2/M3^2]+2 M3^2 mQ3^4 Log[mU3^2/M3^2] Log[Q^2/M3^2]-2 M3^4 mU3^2 Log[mU3^2/M3^2] Log[Q^2/M3^2]+4 M3^2 mQ3^2 mU3^2 Log[mU3^2/M3^2] Log[Q^2/M3^2]-2 mQ3^4 mU3^2 Log[mU3^2/M3^2] Log[Q^2/M3^2]+2 M3^2 mU3^4 Log[mU3^2/M3^2] Log[Q^2/M3^2]-2 mQ3^2 mU3^4 Log[mU3^2/M3^2] Log[Q^2/M3^2]-2 (M3^2-mQ3^2) (M3^2-mU3^2) (2 M3^2-mQ3^2-mU3^2) PolyLog[2,M3^2/mQ3^2]+2 (M3^2-mQ3^2) (M3^2-mU3^2) (2 M3^2-mQ3^2-mU3^2) PolyLog[2,M3^2/mU3^2]))/(8 (M3^2-mQ3^2) (M3^2-mU3^2) (mQ3^2-mU3^2)^3 \[Pi]^4)+(Xt^4 (2 M3^10 mQ3^6-4 M3^8 mQ3^8+2 M3^6 mQ3^10-2 M3^10 mQ3^4 mU3^2+14 M3^8 mQ3^6 mU3^2-20 M3^6 mQ3^8 mU3^2+8 M3^4 mQ3^10 mU3^2-2 M3^10 mQ3^2 mU3^4-20 M3^8 mQ3^4 mU3^4+18 M3^6 mQ3^6 mU3^4+24 M3^4 mQ3^8 mU3^4-20 M3^2 mQ3^10 mU3^4+2 M3^10 mU3^6+14 M3^8 mQ3^2 mU3^6+18 M3^6 mQ3^4 mU3^6-64 M3^4 mQ3^6 mU3^6+20 M3^2 mQ3^8 mU3^6+10 mQ3^10 mU3^6-4 M3^8 mU3^8-20 M3^6 mQ3^2 mU3^8+24 M3^4 mQ3^4 mU3^8+20 M3^2 mQ3^6 mU3^8-20 mQ3^8 mU3^8+2 M3^6 mU3^10+8 M3^4 mQ3^2 mU3^10-20 M3^2 mQ3^4 mU3^10+10 mQ3^6 mU3^10-4 M3^10 mQ3^4 mU3^2 Log[mQ3^2/M3^2]-7 M3^8 mQ3^6 mU3^2 Log[mQ3^2/M3^2]+29 M3^6 mQ3^8 mU3^2 Log[mQ3^2/M3^2]-16 M3^4 mQ3^10 mU3^2 Log[mQ3^2/M3^2]+4 M3^10 mQ3^2 mU3^4 Log[mQ3^2/M3^2]+8 M3^8 mQ3^4 mU3^4 Log[mQ3^2/M3^2]-7 M3^6 mQ3^6 mU3^4 Log[mQ3^2/M3^2]-44 M3^4 mQ3^8 mU3^4 Log[mQ3^2/M3^2]+31 M3^2 mQ3^10 mU3^4 Log[mQ3^2/M3^2]-M3^8 mQ3^2 mU3^6 Log[mQ3^2/M3^2]-13 M3^6 mQ3^4 mU3^6 Log[mQ3^2/M3^2]+38 M3^4 mQ3^6 mU3^6 Log[mQ3^2/M3^2]+3 M3^2 mQ3^8 mU3^6 Log[mQ3^2/M3^2]-15 mQ3^10 mU3^6 Log[mQ3^2/M3^2]-9 M3^6 mQ3^2 mU3^8 Log[mQ3^2/M3^2]+16 M3^4 mQ3^4 mU3^8 Log[mQ3^2/M3^2]-27 M3^2 mQ3^6 mU3^8 Log[mQ3^2/M3^2]+12 mQ3^8 mU3^8 Log[mQ3^2/M3^2]+6 M3^4 mQ3^2 mU3^10 Log[mQ3^2/M3^2]-7 M3^2 mQ3^4 mU3^10 Log[mQ3^2/M3^2]+3 mQ3^6 mU3^10 Log[mQ3^2/M3^2]+2 M3^10 mQ3^4 mU3^2 Log[mQ3^2/M3^2]^2-8 M3^6 mQ3^8 mU3^2 Log[mQ3^2/M3^2]^2+5 M3^4 mQ3^10 mU3^2 Log[mQ3^2/M3^2]^2-2 M3^10 mQ3^2 mU3^4 Log[mQ3^2/M3^2]^2+4 M3^8 mQ3^4 mU3^4 Log[mQ3^2/M3^2]^2-10 M3^6 mQ3^6 mU3^4 Log[mQ3^2/M3^2]^2+20 M3^4 mQ3^8 mU3^4 Log[mQ3^2/M3^2]^2-10 M3^2 mQ3^10 mU3^4 Log[mQ3^2/M3^2]^2+4 M3^8 mQ3^2 mU3^6 Log[mQ3^2/M3^2]^2-12 M3^6 mQ3^4 mU3^6 Log[mQ3^2/M3^2]^2+19 M3^4 mQ3^6 mU3^6 Log[mQ3^2/M3^2]^2-16 M3^2 mQ3^8 mU3^6 Log[mQ3^2/M3^2]^2+5 mQ3^10 mU3^6 Log[mQ3^2/M3^2]^2-2 M3^6 mQ3^2 mU3^8 Log[mQ3^2/M3^2]^2+4 M3^4 mQ3^4 mU3^8 Log[mQ3^2/M3^2]^2-8 M3^2 mQ3^6 mU3^8 Log[mQ3^2/M3^2]^2+4 mQ3^8 mU3^8 Log[mQ3^2/M3^2]^2+2 M3^2 mQ3^4 mU3^10 Log[mQ3^2/M3^2]^2-mQ3^6 mU3^10 Log[mQ3^2/M3^2]^2-4 M3^10 mQ3^4 mU3^2 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]+10 M3^8 mQ3^6 mU3^2 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]-8 M3^6 mQ3^8 mU3^2 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]+2 M3^4 mQ3^10 mU3^2 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]+4 M3^10 mQ3^2 mU3^4 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]-16 M3^6 mQ3^6 mU3^4 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]+16 M3^4 mQ3^8 mU3^4 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]-4 M3^2 mQ3^10 mU3^4 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]-10 M3^8 mQ3^2 mU3^6 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]+16 M3^6 mQ3^4 mU3^6 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]-8 M3^2 mQ3^8 mU3^6 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]+2 mQ3^10 mU3^6 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]+8 M3^6 mQ3^2 mU3^8 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]-16 M3^4 mQ3^4 mU3^8 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]+8 M3^2 mQ3^6 mU3^8 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]-2 M3^4 mQ3^2 mU3^10 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]+4 M3^2 mQ3^4 mU3^10 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]-2 mQ3^6 mU3^10 Log[mQ3^2/M3^2] Log[mQ3^2/(-M3^2+mQ3^2)]+4 M3^10 mQ3^4 mU3^2 Log[mU3^2/M3^2]-M3^8 mQ3^6 mU3^2 Log[mU3^2/M3^2]-9 M3^6 mQ3^8 mU3^2 Log[mU3^2/M3^2]+6 M3^4 mQ3^10 mU3^2 Log[mU3^2/M3^2]-4 M3^10 mQ3^2 mU3^4 Log[mU3^2/M3^2]+8 M3^8 mQ3^4 mU3^4 Log[mU3^2/M3^2]-13 M3^6 mQ3^6 mU3^4 Log[mU3^2/M3^2]+16 M3^4 mQ3^8 mU3^4 Log[mU3^2/M3^2]-7 M3^2 mQ3^10 mU3^4 Log[mU3^2/M3^2]-7 M3^8 mQ3^2 mU3^6 Log[mU3^2/M3^2]-7 M3^6 mQ3^4 mU3^6 Log[mU3^2/M3^2]+38 M3^4 mQ3^6 mU3^6 Log[mU3^2/M3^2]-27 M3^2 mQ3^8 mU3^6 Log[mU3^2/M3^2]+3 mQ3^10 mU3^6 Log[mU3^2/M3^2]+29 M3^6 mQ3^2 mU3^8 Log[mU3^2/M3^2]-44 M3^4 mQ3^4 mU3^8 Log[mU3^2/M3^2]+3 M3^2 mQ3^6 mU3^8 Log[mU3^2/M3^2]+12 mQ3^8 mU3^8 Log[mU3^2/M3^2]-16 M3^4 mQ3^2 mU3^10 Log[mU3^2/M3^2]+31 M3^2 mQ3^4 mU3^10 Log[mU3^2/M3^2]-15 mQ3^6 mU3^10 Log[mU3^2/M3^2]-4 M3^8 mQ3^6 mU3^2 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]+10 M3^6 mQ3^8 mU3^2 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]-5 M3^4 mQ3^10 mU3^2 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]-8 M3^8 mQ3^4 mU3^4 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]+22 M3^6 mQ3^6 mU3^4 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]-24 M3^4 mQ3^8 mU3^4 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]+8 M3^2 mQ3^10 mU3^4 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]-4 M3^8 mQ3^2 mU3^6 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]+22 M3^6 mQ3^4 mU3^6 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]-38 M3^4 mQ3^6 mU3^6 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]+24 M3^2 mQ3^8 mU3^6 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]-4 mQ3^10 mU3^6 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]+10 M3^6 mQ3^2 mU3^8 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]-24 M3^4 mQ3^4 mU3^8 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]+24 M3^2 mQ3^6 mU3^8 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]-8 mQ3^8 mU3^8 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]-5 M3^4 mQ3^2 mU3^10 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]+8 M3^2 mQ3^4 mU3^10 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]-4 mQ3^6 mU3^10 Log[mQ3^2/M3^2] Log[mU3^2/M3^2]-2 M3^10 mQ3^4 mU3^2 Log[mU3^2/M3^2]^2+4 M3^8 mQ3^6 mU3^2 Log[mU3^2/M3^2]^2-2 M3^6 mQ3^8 mU3^2 Log[mU3^2/M3^2]^2+2 M3^10 mQ3^2 mU3^4 Log[mU3^2/M3^2]^2+4 M3^8 mQ3^4 mU3^4 Log[mU3^2/M3^2]^2-12 M3^6 mQ3^6 mU3^4 Log[mU3^2/M3^2]^2+4 M3^4 mQ3^8 mU3^4 Log[mU3^2/M3^2]^2+2 M3^2 mQ3^10 mU3^4 Log[mU3^2/M3^2]^2-10 M3^6 mQ3^4 mU3^6 Log[mU3^2/M3^2]^2+19 M3^4 mQ3^6 mU3^6 Log[mU3^2/M3^2]^2-8 M3^2 mQ3^8 mU3^6 Log[mU3^2/M3^2]^2-mQ3^10 mU3^6 Log[mU3^2/M3^2]^2-8 M3^6 mQ3^2 mU3^8 Log[mU3^2/M3^2]^2+20 M3^4 mQ3^4 mU3^8 Log[mU3^2/M3^2]^2-16 M3^2 mQ3^6 mU3^8 Log[mU3^2/M3^2]^2+4 mQ3^8 mU3^8 Log[mU3^2/M3^2]^2+5 M3^4 mQ3^2 mU3^10 Log[mU3^2/M3^2]^2-10 M3^2 mQ3^4 mU3^10 Log[mU3^2/M3^2]^2+5 mQ3^6 mU3^10 Log[mU3^2/M3^2]^2+4 M3^10 mQ3^4 mU3^2 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]-10 M3^8 mQ3^6 mU3^2 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]+8 M3^6 mQ3^8 mU3^2 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]-2 M3^4 mQ3^10 mU3^2 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]-4 M3^10 mQ3^2 mU3^4 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]+16 M3^6 mQ3^6 mU3^4 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]-16 M3^4 mQ3^8 mU3^4 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]+4 M3^2 mQ3^10 mU3^4 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]+10 M3^8 mQ3^2 mU3^6 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]-16 M3^6 mQ3^4 mU3^6 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]+8 M3^2 mQ3^8 mU3^6 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]-2 mQ3^10 mU3^6 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]-8 M3^6 mQ3^2 mU3^8 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]+16 M3^4 mQ3^4 mU3^8 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]-8 M3^2 mQ3^6 mU3^8 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]+2 M3^4 mQ3^2 mU3^10 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]-4 M3^2 mQ3^4 mU3^10 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]+2 mQ3^6 mU3^10 Log[mU3^2/M3^2] Log[mU3^2/(-M3^2+mU3^2)]+2 M3^10 mQ3^6 Log[Q^2/M3^2]-4 M3^8 mQ3^8 Log[Q^2/M3^2]+2 M3^6 mQ3^10 Log[Q^2/M3^2]-2 M3^10 mQ3^4 mU3^2 Log[Q^2/M3^2]+12 M3^8 mQ3^6 mU3^2 Log[Q^2/M3^2]-18 M3^6 mQ3^8 mU3^2 Log[Q^2/M3^2]+8 M3^4 mQ3^10 mU3^2 Log[Q^2/M3^2]-2 M3^10 mQ3^2 mU3^4 Log[Q^2/M3^2]-16 M3^8 mQ3^4 mU3^4 Log[Q^2/M3^2]+16 M3^6 mQ3^6 mU3^4 Log[Q^2/M3^2]+24 M3^4 mQ3^8 mU3^4 Log[Q^2/M3^2]-22 M3^2 mQ3^10 mU3^4 Log[Q^2/M3^2]+2 M3^10 mU3^6 Log[Q^2/M3^2]+12 M3^8 mQ3^2 mU3^6 Log[Q^2/M3^2]+16 M3^6 mQ3^4 mU3^6 Log[Q^2/M3^2]-64 M3^4 mQ3^6 mU3^6 Log[Q^2/M3^2]+22 M3^2 mQ3^8 mU3^6 Log[Q^2/M3^2]+12 mQ3^10 mU3^6 Log[Q^2/M3^2]-4 M3^8 mU3^8 Log[Q^2/M3^2]-18 M3^6 mQ3^2 mU3^8 Log[Q^2/M3^2]+24 M3^4 mQ3^4 mU3^8 Log[Q^2/M3^2]+22 M3^2 mQ3^6 mU3^8 Log[Q^2/M3^2]-24 mQ3^8 mU3^8 Log[Q^2/M3^2]+2 M3^6 mU3^10 Log[Q^2/M3^2]+8 M3^4 mQ3^2 mU3^10 Log[Q^2/M3^2]-22 M3^2 mQ3^4 mU3^10 Log[Q^2/M3^2]+12 mQ3^6 mU3^10 Log[Q^2/M3^2]-4 M3^10 mQ3^4 mU3^2 Log[mQ3^2/M3^2] Log[Q^2/M3^2]+2 M3^8 mQ3^6 mU3^2 Log[mQ3^2/M3^2] Log[Q^2/M3^2]+8 M3^6 mQ3^8 mU3^2 Log[mQ3^2/M3^2] Log[Q^2/M3^2]-6 M3^4 mQ3^10 mU3^2 Log[mQ3^2/M3^2] Log[Q^2/M3^2]+4 M3^10 mQ3^2 mU3^4 Log[mQ3^2/M3^2] Log[Q^2/M3^2]-16 M3^4 mQ3^8 mU3^4 Log[mQ3^2/M3^2] Log[Q^2/M3^2]+12 M3^2 mQ3^10 mU3^4 Log[mQ3^2/M3^2] Log[Q^2/M3^2]-2 M3^8 mQ3^2 mU3^6 Log[mQ3^2/M3^2] Log[Q^2/M3^2]+8 M3^2 mQ3^8 mU3^6 Log[mQ3^2/M3^2] Log[Q^2/M3^2]-6 mQ3^10 mU3^6 Log[mQ3^2/M3^2] Log[Q^2/M3^2]-8 M3^6 mQ3^2 mU3^8 Log[mQ3^2/M3^2] Log[Q^2/M3^2]+16 M3^4 mQ3^4 mU3^8 Log[mQ3^2/M3^2] Log[Q^2/M3^2]-8 M3^2 mQ3^6 mU3^8 Log[mQ3^2/M3^2] Log[Q^2/M3^2]+6 M3^4 mQ3^2 mU3^10 Log[mQ3^2/M3^2] Log[Q^2/M3^2]-12 M3^2 mQ3^4 mU3^10 Log[mQ3^2/M3^2] Log[Q^2/M3^2]+6 mQ3^6 mU3^10 Log[mQ3^2/M3^2] Log[Q^2/M3^2]+4 M3^10 mQ3^4 mU3^2 Log[mU3^2/M3^2] Log[Q^2/M3^2]-2 M3^8 mQ3^6 mU3^2 Log[mU3^2/M3^2] Log[Q^2/M3^2]-8 M3^6 mQ3^8 mU3^2 Log[mU3^2/M3^2] Log[Q^2/M3^2]+6 M3^4 mQ3^10 mU3^2 Log[mU3^2/M3^2] Log[Q^2/M3^2]-4 M3^10 mQ3^2 mU3^4 Log[mU3^2/M3^2] Log[Q^2/M3^2]+16 M3^4 mQ3^8 mU3^4 Log[mU3^2/M3^2] Log[Q^2/M3^2]-12 M3^2 mQ3^10 mU3^4 Log[mU3^2/M3^2] Log[Q^2/M3^2]+2 M3^8 mQ3^2 mU3^6 Log[mU3^2/M3^2] Log[Q^2/M3^2]-8 M3^2 mQ3^8 mU3^6 Log[mU3^2/M3^2] Log[Q^2/M3^2]+6 mQ3^10 mU3^6 Log[mU3^2/M3^2] Log[Q^2/M3^2]+8 M3^6 mQ3^2 mU3^8 Log[mU3^2/M3^2] Log[Q^2/M3^2]-16 M3^4 mQ3^4 mU3^8 Log[mU3^2/M3^2] Log[Q^2/M3^2]+8 M3^2 mQ3^6 mU3^8 Log[mU3^2/M3^2] Log[Q^2/M3^2]-6 M3^4 mQ3^2 mU3^10 Log[mU3^2/M3^2] Log[Q^2/M3^2]+12 M3^2 mQ3^4 mU3^10 Log[mU3^2/M3^2] Log[Q^2/M3^2]-6 mQ3^6 mU3^10 Log[mU3^2/M3^2] Log[Q^2/M3^2]-2 mQ3^2 (M3^2-mQ3^2)^2 mU3^2 (M3^2-mU3^2)^2 (-mQ3^4+mU3^4+2 M3^2 (mQ3^2-mU3^2)) PolyLog[2,M3^2/mQ3^2]+2 mQ3^2 (M3^2-mQ3^2)^2 mU3^2 (M3^2-mU3^2)^2 (-mQ3^4+mU3^4+2 M3^2 (mQ3^2-mU3^2)) PolyLog[2,M3^2/mU3^2]))/(32 mQ3^2 (M3^2-mQ3^2)^2 mU3^2 (M3^2-mU3^2)^2 (mQ3^2-mU3^2)^4 \[Pi]^4)


(* ::Input:: *)
(*(*Shift DR to OS*)*)


(*sing[f_,x_,x0_,\[Delta]_]:={f[x0(1+\[Delta])](x-x0(1-\[Delta]))/(2x0 \[Delta])+f[x0(1-\[Delta])](1-1/(2x0 \[Delta])(x-x0(1-\[Delta]))),Abs[x/x0-1]<\[Delta]}*)
shiftDROS\[Alpha]t\[Alpha]S[mtilde_,mQ3_,mU3_,Xt_,M3_]:=Subscript[g, 3]^2 Subscript[g, t]^4 With[{\[Delta]=8.5 10^-2,\[Delta]2=1 10^-2},Piecewise[{{shiftDROS\[Alpha]t\[Alpha]Sdegenerate[mtilde,mQ3,Xt],Abs[mQ3/mU3-1]<\[Delta]2&&Abs[M3/mU3-1]<\[Delta]2&&Abs[M3/mQ3-1]<\[Delta]2},{Re[shiftDROS\[Alpha]t\[Alpha]Sgeneral[1.mtilde,mU3(1+\[Delta]),mU3,Xt ,M3]] (mQ3-mU3(1-\[Delta]))/(2mU3 \[Delta])+Re[shiftDROS\[Alpha]t\[Alpha]Sgeneral[1.mtilde,mU3(1-\[Delta]),mU3,Xt ,M3]](1-(mQ3-mU3(1-\[Delta]))/(2 mU3 \[Delta])),Abs[mQ3/mU3-1]< \[Delta]},
{Re[shiftDROS\[Alpha]t\[Alpha]Sgeneral[1.mtilde,mQ3,mU3,Xt ,mQ3(1+\[Delta])]] (M3-mQ3(1-\[Delta]))/(2mQ3 \[Delta])+Re[shiftDROS\[Alpha]t\[Alpha]Sgeneral[1.mtilde,mQ3,mU3,Xt ,mQ3(1-\[Delta])]](1-(M3-mQ3(1-\[Delta]))/(2mQ3 \[Delta])),Abs[mQ3/M3-1]<\[Delta]},
{Re[shiftDROS\[Alpha]t\[Alpha]Sgeneral[1.mtilde,mQ3,mU3,Xt ,mU3(1+\[Delta])]] (M3-mU3(1-\[Delta]))/(2mU3 \[Delta])+Re[shiftDROS\[Alpha]t\[Alpha]Sgeneral[1.mtilde,mQ3,mU3,Xt ,mU3(1-\[Delta])]](1-(M3-mU3(1-\[Delta]))/(2mU3 \[Delta])),Abs[mU3/M3-1]< \[Delta]}},Re[shiftDROS\[Alpha]t\[Alpha]Sgeneral[mtilde,1.mQ3,mU3,Xt ,M3]]]]


shiftDROS\[Alpha]t\[Alpha]Sgeneral[mtilde_,mQ3_,mU3_,QXt_,M3_]:=Re@ Block[{x1=(mQ3)^2/M3^2,x2=(mU3)^2/M3^2,xt=QXt/M3,xs=mtilde^2/M3^2},1/(64 \[Pi]^4) (-((2 ((-1+x1)^2 Log[1-x1]+x1 (3+x1-(-2+x1) Log[x1]+2 Log[xs/x1])))/x1^2)-(2 ((-1+x2)^2 Log[1-x2]+x2 (3+x2-(-2+x2) Log[x2]+2 Log[xs/x2])))/x2^2+1/(x1^2 x2^2) xt (1/(x1-x2)^3 x1^2 x2^2 (2 (x1-x2) xt^2+(2 x1^2+x2 (2 x2-xt^2)-x1 (4 x2+xt^2)) Log[x1/x2]) (-((4 xt^2 (x1 (-1+x2) Log[x1]-(-1+x1) x2 Log[x2]))/((-1+x1) (x1-x2) (-1+x2)))+1/(x1-x2) xt (-7 x1+x1/(-1+x1)+x1/(-1+x2)+7 x2+x2/(1-x1)+x2/(1-x2)-(4 (-1+x1)^2 Log[1-x1])/x1+((-x1+x2) Log[x1])/(-1+x1)^2-8 Log[1-x2]+(4 Log[1-x2])/x2+4 x2 Log[1-x2]-(x1 Log[x2])/(-1+x2)^2+(x2 Log[x2])/(-1+x2)^2+9 x1 Log[x1/xs]-x2 Log[x1/xs]+x1 Log[x2/xs]-9 x2 Log[x2/xs]+4 x1 Log[xs]-4 x2 Log[xs])-(4 ((-1+x1) x2 Log[1-x1]+x1 ((-1+x2) Log[1-x2]-2 x2 (2+Log[xs]))))/(x1 x2)+(xt ((-1+x1)^2 Log[1-x1]+x1 (3+x1-(-2+x1) Log[x1]+2 Log[xs/x1])))/x1^2+(xt ((-1+x2)^2 Log[1-x2]+x2 (3+x2-(-2+x2) Log[x2]+2 Log[xs/x2])))/x2^2)+xt (1/(x1-x2)^2 2 (-2 x1+2 x2+(x1+x2) Log[x1/x2]) ((-1+x1)^2 x2^2 Log[1-x1]-x1 ((-2+x1) x2^2 Log[x1]+x1 (-1+x2)^2 Log[1-x2]+x2 (3 x1-3 x2-x1 (-2+x2) Log[x2]-2 x2 Log[xs/x1]+2 x1 Log[xs/x2])))+x1^2 xt (1/(x1^2 (x1-x2)^3) 2 xt (-x1+x2+x1 Log[x1/x2]) ((-1+x1)^2 x2^2 Log[1-x1]-x1 ((-2+x1) x2^2 Log[x1]+x1 (-1+x2)^2 Log[1-x2]+x2 (3 x1-3 x2-x1 (-2+x2) Log[x2]-2 x2 Log[xs/x1]+2 x1 Log[xs/x2])))-1/((-1+x1/x2)^4 x2) (-2 x1+2 x2+(x1+x2) Log[x1/x2]) ((-1+x1/x2) (-((4 xt^2 (x1 (-1+x2) Log[x1]-(-1+x1) x2 Log[x2]))/((-1+x1) (x1-x2) (-1+x2)))+1/(x1-x2) xt (-7 x1+x1/(-1+x1)+x1/(-1+x2)+7 x2+x2/(1-x1)+x2/(1-x2)-(4 (-1+x1)^2 Log[1-x1])/x1+((-x1+x2) Log[x1])/(-1+x1)^2-8 Log[1-x2]+(4 Log[1-x2])/x2+4 x2 Log[1-x2]-(x1 Log[x2])/(-1+x2)^2+(x2 Log[x2])/(-1+x2)^2+9 x1 Log[x1/xs]-x2 Log[x1/xs]+x1 Log[x2/xs]-9 x2 Log[x2/xs]+4 x1 Log[xs]-4 x2 Log[xs])-(4 ((-1+x1) x2 Log[1-x1]+x1 ((-1+x2) Log[1-x2]-2 x2 (2+Log[xs]))))/(x1 x2)-(xt ((-1+x1)^2 Log[1-x1]+x1 (3+x1-(-2+x1) Log[x1]+2 Log[xs/x1])))/x1^2+(3 xt ((-1+x2)^2 Log[1-x2]+x2 (3+x2-(-2+x2) Log[x2]+2 Log[xs/x2])))/x2^2)+1/(x1 x2^3) 6 xt ((-1+x1)^2 x2^2 Log[1-x1]-x1 ((-2+x1) x2^2 Log[x1]+x1 (-1+x2)^2 Log[1-x2]+x2 (3 x1-3 x2-x1 (-2+x2) Log[x2]-2 x2 Log[xs/x1]+2 x1 Log[xs/x2]))))))))];
shiftDROS\[Alpha]t\[Alpha]Sdegenerate[mtilde_,M3_,Xt_]:=Re@ Block[{xt=Xt/M3,xs=mtilde^2/M3^2},((2+xt)^2 (-6+18 xt-9 xt^2+xt^3)+(-12+24 xt-6 xt^2-4 xt^3+xt^4) Log[xs])/(96 \[Pi]^4)];


(* ::Subsubsection::Closed:: *)
(*Two - Loop O((Subscript[\[Alpha], t]^2))*)


(* ::Text:: *)
(*The analytical expression for the two-loop O(Subscript[\[Alpha], t] Subscript[\[Alpha], s]) correction for degenerate scalars in the *)
(*\!\(\*OverscriptBox[\(DR\), \(_\)]\) scheme can be found in the definition of the function \[CapitalDelta]\[Lambda]2lalphat2[]. In the on-shell scheme one needs to add the shift contribution given in the function shiftDROS\[Alpha]t2[ ].*)


(* ::Text::Closed:: *)
(*Auxiliar*)


(* ::Input:: *)
(*\[CapitalDelta]\[Lambda]2lalphat2aux:=(3 ht^6 Sin[\[Beta]]^4)/(4\[Pi])^4 (1/2+6 \[Mu]h^2-(13 Cos[\[Beta]]^2)/2+60 K Cos[\[Beta]]^2+\[Pi]^2 Cos[\[Beta]]^2-8 f1[\[Mu]h]-2 \[Mu]h^2 f1[\[Mu]h]+3 \[Mu]h^2 f2[\[Mu]h]+4 f3[\[Mu]h]+Xth^6 (-(1/2)+Cos[\[Beta]]^2 (1/2-1/2 Log[mst^2/Q^2])+1/2 Log[mst^2/Q^2])-4 Log[mst^2/Q^2]-6 \[Mu]h^2 Log[mst^2/Q^2]+13 Cos[\[Beta]]^2 Log[mst^2/Q^2]+3 Log[mst^2/Q^2]^2-3 Cos[\[Beta]]^2 Log[mst^2/Q^2]^2+Xth^3 Yth (4 Cos[\[Beta]]^2+16 K Cos[\[Beta]]^2-2 Cos[\[Beta]]^2 Log[mst^2/Q^2])+Yth^2 (-3 Cos[\[Beta]]^2-16 K Cos[\[Beta]]^2+3 Cos[\[Beta]]^2 Log[mst^2/Q^2])+Xth Yth (-12 Cos[\[Beta]]^2-64 K Cos[\[Beta]]^2+12 Cos[\[Beta]]^2 Log[mst^2/Q^2])+Xth^2 (-7-6 \[Mu]h^2+15 Cos[\[Beta]]^2-24 K Cos[\[Beta]]^2+4 f1[\[Mu]h]-6 \[Mu]h^2 f1[\[Mu]h]-4 f2[\[Mu]h]-6 \[Mu]h^2 f2[\[Mu]h]+27 Log[mst^2/Q^2]+6 \[Mu]h^2 Log[mst^2/Q^2]-24 Cos[\[Beta]]^2 Log[mst^2/Q^2]+Yth^2 ((14 Cos[\[Beta]]^2)/3+24 K Cos[\[Beta]]^2-3 Cos[\[Beta]]^2 Log[mst^2/Q^2]))+Xth^4 (11/2+\[Mu]h^2-(25 Cos[\[Beta]]^2)/4-f1[\[Mu]h]/2+\[Mu]h^2 f1[\[Mu]h]+f2[\[Mu]h]/2+1/2 \[Mu]h^2 f2[\[Mu]h]-13/2 Log[mst^2/Q^2]-\[Mu]h^2 Log[mst^2/Q^2]+6 Cos[\[Beta]]^2 Log[mst^2/Q^2]+Yth^2 (-(19/12) Cos[\[Beta]]^2-8 K Cos[\[Beta]]^2+1/2 Cos[\[Beta]]^2 Log[mst^2/Q^2])));*)
(*\[CapitalDelta]\[Lambda]2lalphat2aux/.Log[1-\[Mu]h^2]->log[1-\[Mu]h^2]/.{\[Mu]h->\[Mu]/mst,Xth->Xt/mst,Yth->Xt/mst+(2\[Mu])/(mst Sin[2\[Beta]]),ht->Subscript[g, t]/Sin[\[Beta]]}/.{\[Beta]->ArcTan[tan\[Beta]]}*)


Module[{f1,f2,f3,\[Kappa]=1/(4\[Pi])^2,K=-0.1953256,\[Delta]=10^-5},
f1[\[Mu]_]:=Piecewise[{{-1,Abs[\[Mu]^2-1]<\[Delta]}},\[Mu]^2/(1-\[Mu]^2) Log[\[Mu]^2]];
f2[\[Mu]_]:=Piecewise[{{1/2,Abs[\[Mu]^2-1]<\[Delta]}},1/(1-\[Mu]^2) (1+\[Mu]^2/(1-\[Mu]^2) Log[\[Mu]^2])];
f3[\[Mu]_]:=Piecewise[{{-9/4,Abs[\[Mu]^2-1]<\[Delta]}},Re[(-1+2\[Mu]^2+2\[Mu]^4)/(1-\[Mu]^2)^2 (Log[\[Mu]^2]Log[1-\[Mu]^2]+PolyLog[2,\[Mu]^2]-\[Pi]^2/6-\[Mu]^2 Log[\[Mu]^2])]];
\[CapitalDelta]\[Lambda]2lalphat2[Q_,mst_,\[Mu]_,tan\[Beta]_,Xt_]:= \!\(
\*SubsuperscriptBox[\(g\), \(t\), \(6\)] 
\*FractionBox[\(1\), \(256\ 
\*SuperscriptBox[\(\[Pi]\), \(4\)]\ 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)]\)] 3\ \((1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)])\)\ \((
\*FractionBox[\(1\), \(2\)] - 
\*FractionBox[\(13\), \(2\ \((1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)])\)\)] + 
\*FractionBox[\(60\ K\), \(1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)]\)] + 
\*FractionBox[
SuperscriptBox[\(\[Pi]\), \(2\)], \(1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)]\)] + 
\*FractionBox[\(6\ 
\*SuperscriptBox[\(\[Mu]\), \(2\)]\), 
SuperscriptBox[\(mst\), \(2\)]] - 8\ f1[
\*FractionBox[\(\[Mu]\), \(mst\)]] - 
\*FractionBox[\(2\ 
\*SuperscriptBox[\(\[Mu]\), \(2\)]\ f1[
\*FractionBox[\(\[Mu]\), \(mst\)]]\), 
SuperscriptBox[\(mst\), \(2\)]] + 
\*FractionBox[\(3\ 
\*SuperscriptBox[\(\[Mu]\), \(2\)]\ f2[
\*FractionBox[\(\[Mu]\), \(mst\)]]\), 
SuperscriptBox[\(mst\), \(2\)]] + 4\ f3[
\*FractionBox[\(\[Mu]\), \(mst\)]] + 
\*FractionBox[\(
\*SuperscriptBox[\(Xt\), \(6\)]\ \((\(-
\*FractionBox[\(1\), \(2\)]\) + 
\*FractionBox[\(
\*FractionBox[\(1\), \(2\)] - 
\*FractionBox[\(1\), \(2\)]\ Log[
\*FractionBox[
SuperscriptBox[\(mst\), \(2\)], 
SuperscriptBox[\(Q\), \(2\)]]]\), \(1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)]\)] + 
\*FractionBox[\(1\), \(2\)]\ Log[
\*FractionBox[
SuperscriptBox[\(mst\), \(2\)], 
SuperscriptBox[\(Q\), \(2\)]]])\)\), 
SuperscriptBox[\(mst\), \(6\)]] - 4\ Log[
\*FractionBox[
SuperscriptBox[\(mst\), \(2\)], 
SuperscriptBox[\(Q\), \(2\)]]] + 
\*FractionBox[\(13\ Log[
\*FractionBox[
SuperscriptBox[\(mst\), \(2\)], 
SuperscriptBox[\(Q\), \(2\)]]]\), \(1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)]\)] - 
\*FractionBox[\(6\ 
\*SuperscriptBox[\(\[Mu]\), \(2\)]\ Log[
\*FractionBox[
SuperscriptBox[\(mst\), \(2\)], 
SuperscriptBox[\(Q\), \(2\)]]]\), 
SuperscriptBox[\(mst\), \(2\)]] + 3\ 
\*SuperscriptBox[\(Log[
\*FractionBox[
SuperscriptBox[\(mst\), \(2\)], 
SuperscriptBox[\(Q\), \(2\)]]]\), \(2\)] - 
\*FractionBox[\(3\ 
\*SuperscriptBox[\(Log[
\*FractionBox[
SuperscriptBox[\(mst\), \(2\)], 
SuperscriptBox[\(Q\), \(2\)]]]\), \(2\)]\), \(1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)]\)] + 
\*FractionBox[\(1\), 
SuperscriptBox[\(mst\), \(3\)]] \(
\*SuperscriptBox[\(Xt\), \(3\)]\ \((
\*FractionBox[\(Xt\), \(mst\)] + 
\*FractionBox[\(2\ \[Mu]\ Csc[2\ ArcTan[tan\[Beta]]]\), \(mst\)])\)\ \((
\*FractionBox[\(4\), \(1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)]\)] + 
\*FractionBox[\(16\ K\), \(1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)]\)] - 
\*FractionBox[\(2\ Log[
\*FractionBox[
SuperscriptBox[\(mst\), \(2\)], 
SuperscriptBox[\(Q\), \(2\)]]]\), \(1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)]\)])\)\) + 
\*SuperscriptBox[\((
\*FractionBox[\(Xt\), \(mst\)] + 
\*FractionBox[\(2\ \[Mu]\ Csc[2\ ArcTan[tan\[Beta]]]\), \(mst\)])\), \(2\)]\ \((\(-
\*FractionBox[\(3\), \(1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)]\)]\) - 
\*FractionBox[\(16\ K\), \(1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)]\)] + 
\*FractionBox[\(3\ Log[
\*FractionBox[
SuperscriptBox[\(mst\), \(2\)], 
SuperscriptBox[\(Q\), \(2\)]]]\), \(1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)]\)])\) + 
\*FractionBox[\(1\), \(mst\)] \(Xt\ \((
\*FractionBox[\(Xt\), \(mst\)] + 
\*FractionBox[\(2\ \[Mu]\ Csc[2\ ArcTan[tan\[Beta]]]\), \(mst\)])\)\ \((\(-
\*FractionBox[\(12\), \(1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)]\)]\) - 
\*FractionBox[\(64\ K\), \(1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)]\)] + 
\*FractionBox[\(12\ Log[
\*FractionBox[
SuperscriptBox[\(mst\), \(2\)], 
SuperscriptBox[\(Q\), \(2\)]]]\), \(1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)]\)])\)\) + 
\*FractionBox[\(1\), 
SuperscriptBox[\(mst\), \(2\)]] 
\*SuperscriptBox[\(Xt\), \(2\)]\ \((\(-7\) + 
\*FractionBox[\(15\), \(1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)]\)] - 
\*FractionBox[\(24\ K\), \(1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)]\)] - 
\*FractionBox[\(6\ 
\*SuperscriptBox[\(\[Mu]\), \(2\)]\), 
SuperscriptBox[\(mst\), \(2\)]] + 4\ f1[
\*FractionBox[\(\[Mu]\), \(mst\)]] - 
\*FractionBox[\(6\ 
\*SuperscriptBox[\(\[Mu]\), \(2\)]\ f1[
\*FractionBox[\(\[Mu]\), \(mst\)]]\), 
SuperscriptBox[\(mst\), \(2\)]] - 4\ f2[
\*FractionBox[\(\[Mu]\), \(mst\)]] - 
\*FractionBox[\(6\ 
\*SuperscriptBox[\(\[Mu]\), \(2\)]\ f2[
\*FractionBox[\(\[Mu]\), \(mst\)]]\), 
SuperscriptBox[\(mst\), \(2\)]] + 27\ Log[
\*FractionBox[
SuperscriptBox[\(mst\), \(2\)], 
SuperscriptBox[\(Q\), \(2\)]]] - 
\*FractionBox[\(24\ Log[
\*FractionBox[
SuperscriptBox[\(mst\), \(2\)], 
SuperscriptBox[\(Q\), \(2\)]]]\), \(1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)]\)] + 
\*FractionBox[\(6\ 
\*SuperscriptBox[\(\[Mu]\), \(2\)]\ Log[
\*FractionBox[
SuperscriptBox[\(mst\), \(2\)], 
SuperscriptBox[\(Q\), \(2\)]]]\), 
SuperscriptBox[\(mst\), \(2\)]] + 
\*SuperscriptBox[\((
\*FractionBox[\(Xt\), \(mst\)] + 
\*FractionBox[\(2\ \[Mu]\ Csc[2\ ArcTan[tan\[Beta]]]\), \(mst\)])\), \(2\)]\ \((
\*FractionBox[\(14\), \(3\ \((1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)])\)\)] + 
\*FractionBox[\(24\ K\), \(1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)]\)] - 
\*FractionBox[\(3\ Log[
\*FractionBox[
SuperscriptBox[\(mst\), \(2\)], 
SuperscriptBox[\(Q\), \(2\)]]]\), \(1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)]\)])\))\) + 
\*FractionBox[\(1\), 
SuperscriptBox[\(mst\), \(4\)]] 
\*SuperscriptBox[\(Xt\), \(4\)]\ \((
\*FractionBox[\(11\), \(2\)] - 
\*FractionBox[\(25\), \(4\ \((1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)])\)\)] + 
\*FractionBox[
SuperscriptBox[\(\[Mu]\), \(2\)], 
SuperscriptBox[\(mst\), \(2\)]] - 
\*FractionBox[\(1\), \(2\)]\ f1[
\*FractionBox[\(\[Mu]\), \(mst\)]] + 
\*FractionBox[\(
\*SuperscriptBox[\(\[Mu]\), \(2\)]\ f1[
\*FractionBox[\(\[Mu]\), \(mst\)]]\), 
SuperscriptBox[\(mst\), \(2\)]] + 
\*FractionBox[\(1\), \(2\)]\ f2[
\*FractionBox[\(\[Mu]\), \(mst\)]] + 
\*FractionBox[\(
\*SuperscriptBox[\(\[Mu]\), \(2\)]\ f2[
\*FractionBox[\(\[Mu]\), \(mst\)]]\), \(2\ 
\*SuperscriptBox[\(mst\), \(2\)]\)] - 
\*FractionBox[\(13\), \(2\)]\ Log[
\*FractionBox[
SuperscriptBox[\(mst\), \(2\)], 
SuperscriptBox[\(Q\), \(2\)]]] + 
\*FractionBox[\(6\ Log[
\*FractionBox[
SuperscriptBox[\(mst\), \(2\)], 
SuperscriptBox[\(Q\), \(2\)]]]\), \(1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)]\)] - 
\*FractionBox[\(
\*SuperscriptBox[\(\[Mu]\), \(2\)]\ Log[
\*FractionBox[
SuperscriptBox[\(mst\), \(2\)], 
SuperscriptBox[\(Q\), \(2\)]]]\), 
SuperscriptBox[\(mst\), \(2\)]] + 
\*SuperscriptBox[\((
\*FractionBox[\(Xt\), \(mst\)] + 
\*FractionBox[\(2\ \[Mu]\ Csc[2\ ArcTan[tan\[Beta]]]\), \(mst\)])\), \(2\)]\ \((\(-
\*FractionBox[\(19\), \(12\ \((1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)])\)\)]\) - 
\*FractionBox[\(8\ K\), \(1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)]\)] + 
\*FractionBox[\(Log[
\*FractionBox[
SuperscriptBox[\(mst\), \(2\)], 
SuperscriptBox[\(Q\), \(2\)]]]\), \(2\ \((1 + 
\*SuperscriptBox[\(tan\[Beta]\), \(2\)])\)\)])\))\))\)\);
(*shift DRbar to OS*)
log[y_]:=Piecewise[{{0, Abs[y]<0.5 10^-2}},Log[Abs[y]]] ;(*defined to avoid numerical problems*)
shiftDROS\[Alpha]t2[Q_,mst_,\[Mu]_,tan\[Beta]_,Xt_]:=Subscript[g, t]^6 Re@Block[{\[Beta]=ArcTan[tan\[Beta]],xt=Xt/mst,yt=Xt/mst+(2 \[Mu])/(mst Sin[2ArcTan[tan\[Beta]]]),x\[Mu]=(\[Mu])^2/mst^2,xq=Q^2/mst^2},
Sin[\[Beta]]^-2 (1/(1024 \[Pi]^4) (-36-36 xt^2+6 xt^4+72 x\[Mu]-72 xt^2 x\[Mu]+12 xt^4 x\[Mu]-36 x\[Mu]^2+108 xt^2 x\[Mu]^2-18 xt^4 x\[Mu]^2) log[1-x\[Mu]]+1/(1024 \[Pi]^4) (108-54 xt^2+9 xt^4-108 x\[Mu]+180 xt^2 x\[Mu]-30 xt^4 x\[Mu]-6 xt^2 (-6+xt^2) x\[Mu] f2[Sqrt[x\[Mu]]]+3 (-24 (-1+x\[Mu])+12 xt^2 (3+2 x\[Mu])-2 xt^4 (3+2 x\[Mu])) Log[xq]+Cos[\[Beta]]^2 (36-48 (-6+Sqrt[3] \[Pi]) xt yt+8 (-6+Sqrt[3] \[Pi]) xt^3 yt+72 yt^2-12 Sqrt[3] \[Pi] yt^2+xt^4 (9-2 (-6+Sqrt[3] \[Pi]) yt^2)+6 xt^2 (-9+2 (-6+Sqrt[3] \[Pi]) yt^2)+6 (24 xt yt-4 xt^3 yt+6 (1+yt^2)-6 xt^2 (2+yt^2)+xt^4 (2+yt^2)) Log[xq])+36 x\[Mu]^2 Log[x\[Mu]]-108 xt^2 x\[Mu]^2 Log[x\[Mu]]+18 xt^4 x\[Mu]^2 Log[x\[Mu]]+6 xt^2 (30-10 xt^2+xt^4) (2+Log[xq]) Sin[\[Beta]]^2))]
]


(* ::Subsection::Closed:: *)
(*Global Functions*)


Options[\[Lambda]HSS]={hiOrd->{1,1,1},suppressedCorrections->False,scheme->"DRbar"};
\[Lambda]HSS[mtilde_?NumericQ,mQ1_?NumericQ,mQ2_?NumericQ,mQ3_?NumericQ,mU1_?NumericQ,mU2_?NumericQ,mU3_?NumericQ,mD1_?NumericQ,mD2_?NumericQ,mD3_?NumericQ,mE1_?NumericQ,mE2_?NumericQ,mE3_?NumericQ,mL1_?NumericQ,mL2_?NumericQ,mL3_?NumericQ,mA_?NumericQ,\[Mu]_?NumericQ,M1_?NumericQ,M2_?NumericQ,M3_?NumericQ,tan\[Beta]_?NumericQ,Xt_?NumericQ,OptionsPattern[]]:=(\[Lambda]HSS1l[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt]+
If[OptionValue[hiOrd][[1]]==1,(\[CapitalDelta]\[Lambda]2lstrong[mtilde,mQ3,mU3,Xt,M3]+If[OptionValue[scheme]=="OS",shiftDROS\[Alpha]t\[Alpha]S[mtilde,mQ3,mU3,Xt,M3],0]),0]+If[OptionValue[hiOrd][[2]]==1,(\[CapitalDelta]\[Lambda]2lalphat2[mtilde,Sqrt[mQ3 mU3],\[Mu],tan\[Beta],Xt]+If[OptionValue[scheme]=="OS",shiftDROS\[Alpha]t2[mtilde,Sqrt[mQ3 mU3],\[Mu],tan\[Beta],Xt],0]),0]+
If[OptionValue[hiOrd][[3]]==1,(\[Lambda]2lbottom[mQ3,mU3,mD3,M3,\[Mu],tan\[Beta],Xt]+\[Lambda]2ltau[mL3,mE3,M2,M1,\[Mu],tan\[Beta]]),0]+If[OptionValue[suppressedCorrections],\[Lambda]HSS1lsuppressed[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt],0])


\[Lambda]Splitscalars[mtilde_,mQ1_?NumericQ,mQ2_,mQ3_,mU1_,mU2_,mU3_,mD1_,mD2_,mD3_,mE1_,mE2_,mE3_,mL1_,mL2_,mL3_,mA_,Q\[Mu]_,M1_,M2_,M3_,tan\[Beta]_,Xt_]:=Simplify[\[Lambda]Splitscalarsaux/.{
\!\(\*OverscriptBox[\(m\), \(~\)]\)->mtilde}/.{Subscript[m, Subscript[Q, 1]]->mQ1,Subscript[m, Subscript[Q, 2]]->mQ2,Subscript[m, Subscript[Q, 3]]->mQ3,Subscript[m, Subscript[U, 1]]->mU1,Subscript[m, Subscript[U, 2]]->mU2,Subscript[m, Subscript[U, 3]]->mU3,Subscript[m, Subscript[D, 1]]->mD1,Subscript[m, Subscript[D, 2]]->mD2,Subscript[m, Subscript[D, 3]]->mD3,Subscript[m, Subscript[E, 1]]->mE1,Subscript[m, Subscript[E, 2]]->mE2,Subscript[m, Subscript[E, 3]]->mE3,Subscript[m, Subscript[L, 1]]->mL1,Subscript[m, Subscript[L, 2]]->mL2,Subscript[m, Subscript[L, 3]]->mL3,Subscript[m, A]->mA,\[Mu]->Q\[Mu],Subscript[M, 1]->M1,Subscript[M, 2]->M2,Subscript[M, 3]->M3,\[Beta]->ArcTan[tan\[Beta]],Subscript[X, t]->Xt}]
\[Lambda]SMsplit[Qmsplit_,mQ1_?NumericQ,mQ2_,mQ3_,mU1_,mU2_,mU3_,mD1_,mD2_,mD3_,mE1_,mE2_,mE3_,mL1_,mL2_,mL3_,mA_,Q\[Mu]_,M1_,M2_,M3_,tan\[Beta]_,Xt_]:=Simplify[\[Lambda]SMsplitaux/.{msplit->Qmsplit}/.{Subscript[m, Subscript[Q, 1]]->mQ1,Subscript[m, Subscript[Q, 2]]->mQ2,Subscript[m, Subscript[Q, 3]]->mQ3,Subscript[m, Subscript[U, 1]]->mU1,Subscript[m, Subscript[U, 2]]->mU2,Subscript[m, Subscript[U, 3]]->mU3,Subscript[m, Subscript[D, 1]]->mD1,Subscript[m, Subscript[D, 2]]->mD2,Subscript[m, Subscript[D, 3]]->mD3,Subscript[m, Subscript[E, 1]]->mE1,Subscript[m, Subscript[E, 2]]->mE2,Subscript[m, Subscript[E, 3]]->mE3,Subscript[m, Subscript[L, 1]]->mL1,Subscript[m, Subscript[L, 2]]->mL2,Subscript[m, Subscript[L, 3]]->mL3,Subscript[m, A]->mA,\[Mu]->Q\[Mu],Subscript[M, 1]->M1,Subscript[M, 2]->M2,Subscript[M, 3]->M3,\[Beta]->ArcTan[tan\[Beta]],Subscript[X, t]->Xt}]
gtSplitsplit[Qmsplit_,Q\[Mu]_?NumericQ,M1_,M2_,M3_]:=Simplify[gtSplitsplitaux/.{msplit->Qmsplit}/.{\[Mu]->Q\[Mu],Subscript[M, 1]->M1,Subscript[M, 2]->M2,Subscript[M, 3]->M3}]


g1umtilde[mtilde_,mQ1_?NumericQ,mQ2_,mQ3_,mU1_,mU2_,mU3_,mD1_,mD2_,mD3_,mE1_,mE2_,mE3_,mL1_,mL2_,mL3_,mA_,Q\[Mu]_,M1_,M2_,M3_,tan\[Beta]_,Xt_]:=Simplify[g1umtildeaux/.{
\!\(\*OverscriptBox[\(m\), \(~\)]\)->mtilde}/.{Subscript[m, Subscript[Q, 1]]->mQ1,Subscript[m, Subscript[Q, 2]]->mQ2,Subscript[m, Subscript[Q, 3]]->mQ3,Subscript[m, Subscript[U, 1]]->mU1,Subscript[m, Subscript[U, 2]]->mU2,Subscript[m, Subscript[U, 3]]->mU3,Subscript[m, Subscript[D, 1]]->mD1,Subscript[m, Subscript[D, 2]]->mD2,Subscript[m, Subscript[D, 3]]->mD3,Subscript[m, Subscript[E, 1]]->mE1,Subscript[m, Subscript[E, 2]]->mE2,Subscript[m, Subscript[E, 3]]->mE3,Subscript[m, Subscript[L, 1]]->mL1,Subscript[m, Subscript[L, 2]]->mL2,Subscript[m, Subscript[L, 3]]->mL3,Subscript[m, A]->mA,\[Mu]->Q\[Mu],Subscript[M, 1]->M1,Subscript[M, 2]->M2,Subscript[M, 3]->M3,\[Beta]->ArcTan[tan\[Beta]],Subscript[X, t]->Xt}];
g2umtilde[mtilde_,mQ1_?NumericQ,mQ2_,mQ3_,mU1_,mU2_,mU3_,mD1_,mD2_,mD3_,mE1_,mE2_,mE3_,mL1_,mL2_,mL3_,mA_,Q\[Mu]_,M1_,M2_,M3_,tan\[Beta]_,Xt_]:=Simplify[g2umtildeaux/.{
\!\(\*OverscriptBox[\(m\), \(~\)]\)->mtilde}/.{Subscript[m, Subscript[Q, 1]]->mQ1,Subscript[m, Subscript[Q, 2]]->mQ2,Subscript[m, Subscript[Q, 3]]->mQ3,Subscript[m, Subscript[U, 1]]->mU1,Subscript[m, Subscript[U, 2]]->mU2,Subscript[m, Subscript[U, 3]]->mU3,Subscript[m, Subscript[D, 1]]->mD1,Subscript[m, Subscript[D, 2]]->mD2,Subscript[m, Subscript[D, 3]]->mD3,Subscript[m, Subscript[E, 1]]->mE1,Subscript[m, Subscript[E, 2]]->mE2,Subscript[m, Subscript[E, 3]]->mE3,Subscript[m, Subscript[L, 1]]->mL1,Subscript[m, Subscript[L, 2]]->mL2,Subscript[m, Subscript[L, 3]]->mL3,Subscript[m, A]->mA,\[Mu]->Q\[Mu],Subscript[M, 1]->M1,Subscript[M, 2]->M2,Subscript[M, 3]->M3,\[Beta]->ArcTan[tan\[Beta]],Subscript[X, t]->Xt}];
g1dmtilde[mtilde_,mQ1_?NumericQ,mQ2_,mQ3_,mU1_,mU2_,mU3_,mD1_,mD2_,mD3_,mE1_,mE2_,mE3_,mL1_,mL2_,mL3_,mA_,Q\[Mu]_,M1_,M2_,M3_,tan\[Beta]_,Xt_]:=Simplify[g1dmtildeaux/.{
\!\(\*OverscriptBox[\(m\), \(~\)]\)->mtilde}/.{Subscript[m, Subscript[Q, 1]]->mQ1,Subscript[m, Subscript[Q, 2]]->mQ2,Subscript[m, Subscript[Q, 3]]->mQ3,Subscript[m, Subscript[U, 1]]->mU1,Subscript[m, Subscript[U, 2]]->mU2,Subscript[m, Subscript[U, 3]]->mU3,Subscript[m, Subscript[D, 1]]->mD1,Subscript[m, Subscript[D, 2]]->mD2,Subscript[m, Subscript[D, 3]]->mD3,Subscript[m, Subscript[E, 1]]->mE1,Subscript[m, Subscript[E, 2]]->mE2,Subscript[m, Subscript[E, 3]]->mE3,Subscript[m, Subscript[L, 1]]->mL1,Subscript[m, Subscript[L, 2]]->mL2,Subscript[m, Subscript[L, 3]]->mL3,Subscript[m, A]->mA,\[Mu]->Q\[Mu],Subscript[M, 1]->M1,Subscript[M, 2]->M2,Subscript[M, 3]->M3,\[Beta]->ArcTan[tan\[Beta]],Subscript[X, t]->Xt}];
g2dmtilde[mtilde_,mQ1_?NumericQ,mQ2_,mQ3_,mU1_,mU2_,mU3_,mD1_,mD2_,mD3_,mE1_,mE2_,mE3_,mL1_,mL2_,mL3_,mA_,Q\[Mu]_,M1_,M2_,M3_,tan\[Beta]_,Xt_]:=Simplify[g2dmtildeaux/.{
\!\(\*OverscriptBox[\(m\), \(~\)]\)->mtilde}/.{Subscript[m, Subscript[Q, 1]]->mQ1,Subscript[m, Subscript[Q, 2]]->mQ2,Subscript[m, Subscript[Q, 3]]->mQ3,Subscript[m, Subscript[U, 1]]->mU1,Subscript[m, Subscript[U, 2]]->mU2,Subscript[m, Subscript[U, 3]]->mU3,Subscript[m, Subscript[D, 1]]->mD1,Subscript[m, Subscript[D, 2]]->mD2,Subscript[m, Subscript[D, 3]]->mD3,Subscript[m, Subscript[E, 1]]->mE1,Subscript[m, Subscript[E, 2]]->mE2,Subscript[m, Subscript[E, 3]]->mE3,Subscript[m, Subscript[L, 1]]->mL1,Subscript[m, Subscript[L, 2]]->mL2,Subscript[m, Subscript[L, 3]]->mL3,Subscript[m, A]->mA,\[Mu]->Q\[Mu],Subscript[M, 1]->M1,Subscript[M, 2]->M2,Subscript[M, 3]->M3,\[Beta]->ArcTan[tan\[Beta]],Subscript[X, t]->Xt}]


(* ::Title::Closed:: *)
(*Higgs Mass*)


(* ::Text:: *)
(*This is the actual package for the calcualtion of the Higgs mass in the MSSM. It depends on the other previously defined sub-packages: SM RGEs, Split RGEs and Thresholds.*)


(* ::Section::Closed:: *)
(*Matching at the electroweak scale (at the top mass)*)


Mhpole::usage="Mhpole[\[Lambda]atMT] computes the pole mass of the Higgs from the value of the quartic coupling \!\(\*
StyleBox[\"\[Lambda]atMT\",\nFontSlant->\"Italic\"]\) at the pole mass of the top in the \!\(\*OverscriptBox[\(MS\), \(_\)]\) scheme.";


(* ::Input:: *)
(* (*auxiliar*)*)
(*{(0.93684`/0.93690)^6 (-0.93690+0.94018),(-0.93690+0.94018)}*)


(*MW=80.385; MZ=91.1876;*)
Mh=125.09;
\[Alpha]3MZ=0.1185;
MT=173.34;MZ=91.1876;MW=80.385;
 GF=1.1663787 10^-5;vev=(Sqrt[2]GF)^(-1/2);
g3MT= 1.1666+0.00314 (\[Alpha]3MZ-0.1184)/0.0007-0.00046(MT-173.34);
g2MT= 0.64779;
gyMT= 0.35830;g1MT=Sqrt[5/3]gyMT;
gtMT3l=0.93690+0.00556(MT-173.34)-0.00042 (\[Alpha]3MZ-0.1184)/0.0007;(*NNNLO*)
gtMT2l=gtMT3l+0.00328;(*NNLO*);
gbMT=0.0156; 
g\[Tau]MT=0.0100; 
\[Lambda]MT=2(0.12604+0.00206(Mh-125.15)-0.00004(MT-173.34));


Options[SetSMparameters]={useMStopYukawa->False};
SetSMparameters[QMTorgt_,Q\[Alpha]3MZ_,opts:OptionsPattern[]]:=(If[!OptionValue[useMStopYukawa],
	g3MT=1.1666+0.00314 (Q\[Alpha]3MZ-0.1184)/0.0007-0.00046(QMTorgt-173.34);
	gtMT3l=0.93690+0.00556(QMTorgt-173.34)-0.00042 (Q\[Alpha]3MZ-0.1184)/0.0007;
	gtMT2l=gtMT3l+0.00328,(*if the use of the top Yukawa is chosed then*)
	gtMT3l=QMTorgt;
	gtMT2l=gtMT3l+0.00328;
	MT=173.34+1/0.00556 (gtMT3l-0.93690+0.00042 (Q\[Alpha]3MZ-0.1184)/0.0007);
	g3MT=1.1666+0.00314 (Q\[Alpha]3MZ-0.1184)/0.0007-0.00046(MT-173.34);];solSM3l=SMrun[{Subscript[g, 1],Subscript[g, 2],Subscript[g, 3],Subscript[g, t],\[Lambda],Subscript[g, \[Tau]],Subscript[g, b]},{Subscript[g, 1][0]==g1MT,Subscript[g, 2][0]==g2MT,Subscript[g, 3][0]==g3MT,Subscript[g, t][0]==gtMT3l,\[Lambda][0]==1/2 \[Lambda]MT,Subscript[g, b][0]==gbMT,Subscript[g, \[Tau]][0]==g\[Tau]MT},0,40,optsSMrun];
solSM2l=SMrun[{Subscript[g, 1],Subscript[g, 2],Subscript[g, 3],Subscript[g, t],\[Lambda],Subscript[g, \[Tau]],Subscript[g, b]},{Subscript[g, 1][0]==g1MT,Subscript[g, 2][0]==g2MT,Subscript[g, 3][0]==g3MT,Subscript[g, t][0]==gtMT2l,\[Lambda][0]==1/2 \[Lambda]MT,Subscript[g, b][0]==gbMT,Subscript[g, \[Tau]][0]==g\[Tau]MT},0,40,optsSMrun];)


QA0[m_,Q_]:=m^2 (1-Log[m^2/Q^2])
QB1[p_,m1_,m2_,Q_]:=1/(2p^2) (QA0[m2,Q]-QA0[m1,Q]+(p^2+m1^2-m2^2)QB0[p,m1,m2,Q])
QB0[p_,m1_,m2_,Q_]:=-Log[p^2/Q^2]-fB[xplus[p,m1,m2]]-fB[xminus[p,m1,m2]]
fB[x_]:=Log[1-x]-x Log[1-x^-1]-1
xplus[p_,m1_,m2_]:=(p^2-m2^2+m1^2+Sqrt[(p^2-m2^2+m1^2)^2-4p^2 m1^2])/(2p^2)
xminus[p_,m1_,m2_]:=(p^2-m2^2+m1^2-Sqrt[(p^2-m2^2+m1^2)^2-4p^2 m1^2])/(2p^2)
lambda1[vev_,mt_,mh_,MW_,MZ_,Q_]:=1/(16 \[Pi]^2 vev^4) Re[1/4 (mh^4+mh^2 (-6 mt^2+2 MW^2+MZ^2)-8 (2 MW^4+MZ^4))-(3 mh^2 MW^2 QA0[mh,Q])/(2 (mh^2-MW^2))+3 mh^2 QA0[mt,Q]+1/2 mh^2 (-11+(3 mh^2)/(mh^2-MW^2)-(3 MW^2)/(-MW^2+MZ^2)) QA0[MW,Q]+(mh^2 (7 MW^2-4 MZ^2) QA0[MZ,Q])/(2 (-MW^2+MZ^2))+9/4 mh^4 QB0[mh,mh,mh,Q]+3 mt^2 (mh^2-4 mt^2) QB0[mh,mt,mt,Q]+1/2 (mh^4-4 mh^2 MW^2+12 MW^4) QB0[mh,MW,MW,Q]+1/4 (mh^4-4 mh^2 MZ^2+12 MZ^4) QB0[mh,MZ,MZ,Q]]


\[Delta]\[Lambda]2lMT=Module[{\[Delta]\[Lambda]2QCD,\[Delta]\[Lambda]2EW},
\[Delta]\[Lambda]2QCD=g3MT^2/(4\[Pi])^4 (-23.88+0.12(Mh-125)-0.64 (MT-173));
\[Delta]\[Lambda]2EW=1/(4\[Pi])^4 (-9.45-0.12 (Mh-125)-0.21(MT-173));
-2\[Delta]\[Lambda]2QCD-2 \[Delta]\[Lambda]2EW];


Mhpole[\[Lambda]mt_]:=Sqrt[vev^2 (\[Lambda]mt-  2lambda1[vev,MT,Sqrt[\[Lambda]mt vev^2],MW,MZ,MT]+ \[Delta]\[Lambda]2lMT)]


(* ::Section::Closed:: *)
(*Pole mass of the Higgs in the MSSM*)


(* ::Subsection::Closed:: *)
(*Interpolated Solution of the RGEs*)


(* ::Subsubsection::Closed:: *)
(*Generating the Table*)


(* ::Input:: *)
(*Flatten[Table[{{\[Lambda]high,thigh},2\[Lambda][0]/.SMrun[{Subscript[g, 1],Subscript[g, 2],Subscript[g, 3],Subscript[g, t],\[Lambda],Subscript[g, \[Tau]],Subscript[g, b]},{Subscript[g, 1][0]==g1MT,Subscript[g, 2][0]==g2MT,Subscript[g, 3][0]==g3MT,Subscript[g, t][0]==gtMT3l,\[Lambda][thigh]==1/2 \[Lambda]high,Subscript[g, \[Tau]][0]==g\[Tau]MT,Subscript[g, b][0]==gbMT},0,thigh,optsSMrun]},{\[Lambda]high,0,0.41,20 0.01},{thigh,0.4,40,10}],1](*test before running the full table below*)*)


(* ::Input:: *)
(*\[Delta]gtMT=0.00556( 2.1 0.76);\[Delta]g3MT=1.1 0.00314 0.0006/0.0007+0.00046(2 0.76);*)
(*tablethigh=Join[Table[i,{i,0.4,2,0.2}],Table[i,{i,2.2,6,0.4}],Table[i,{i,6.2,40,0.6}]]*)
(*table\[Lambda]high=Join[Table[i,{i,-0.03,0.27,0.03}],Table[i,{i,0.3,0.4,0.06}]]*)


(* ::Input:: *)
(*Clear[list];list={};*)
(*Do[list=Join[list,{{{\[Lambda]high,thigh,gtMTvar,g3MTvar},2\[Lambda][0]/.SMrun[{Subscript[g, 1],Subscript[g, 2],Subscript[g, 3],Subscript[g, t],\[Lambda],Subscript[g, \[Tau]],Subscript[g, b]},{Subscript[g, 1][0]==g1MT,Subscript[g, 2][0]==g2MT,Subscript[g, 3][0]==g3MTvar,Subscript[g, t][0]==gtMTvar,\[Lambda][thigh]==1/2 \[Lambda]high,Subscript[g, \[Tau]][0]==g\[Tau]MT,Subscript[g, b][0]==gbMT},0,thigh,optsSMrun]}}],{\[Lambda]high,(*-0.03,0.41,0.03*)table\[Lambda]high},{thigh,(*0.4,39,0.3*)tablethigh},{gtMTvar,{gtMT3l,gtMT3l+\[Delta]gtMT,gtMT3l-\[Delta]gtMT}},{g3MTvar,{g3MT,g3MT+\[Delta]g3MT,g3MT-\[Delta]g3MT}}];*)


(* ::Subsubsection::Closed:: *)
(*Saved Table*)


tableint = Get[
  FileNameJoin[
    {DirectoryName[$InputFileName], "tableint_corrected.m"}
  ]
];



(* ::Subsubsection::Closed:: *)
(*Interpolation*)


(* ::Text:: *)
(*The table in the subsection above contains the solution of the renormalization group equations of the SM (allowing for different boundary conditions for the quartic coupling). The solution is interpolated to avoid slow numerical integrations.*)


\[Lambda]atMTint=Quiet@Interpolation[tableint];


(* ::Subsection::Closed:: *)
(*High - Scale*)


positiveQ[x_]:=If[Im[x]==0,x>0,False]
Options[MhpoleHSS]={hiOrd->{1,1,1,1},scheme->"DRbar"};
MhpoleHSS[mtilde_?positiveQ,mQ1_?positiveQ,mQ2_?positiveQ,mQ3_?positiveQ,mU1_?positiveQ,mU2_?positiveQ,mU3_?positiveQ,mD1_?positiveQ,mD2_?positiveQ,mD3_?positiveQ,mE1_?positiveQ,mE2_?positiveQ,mE3_?positiveQ,mL1_?positiveQ,mL2_?positiveQ,mL3_?positiveQ,mA_?positiveQ,Q\[Mu]_?NumericQ,M1_?NumericQ,M2_?NumericQ,M3_?NumericQ,tan\[Beta]_?NumericQ,Xt_?NumericQ,opts:OptionsPattern[]]:=Block[{tmax=Rationalize[Log[mtilde/MT],10^-5],\[Lambda]mtilde,\[Lambda]MT},
\[Lambda]mtilde=\[Lambda]HSS[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,Q\[Mu],M1,M2,M3,tan\[Beta],Xt,opts]/.{Subscript[g, 1]->Subscript[g, 1][tmax],Subscript[g, 2]->Subscript[g, 2][tmax],Subscript[g, 3]->Subscript[g, 3][tmax],Subscript[g, t]->Subscript[g, t][tmax],\[Lambda]->\[Lambda][tmax],Subscript[g, \[Tau]]->Subscript[g, \[Tau]][tmax],Subscript[g, b]->Subscript[g, b][tmax]};
\[Lambda]MT=(2\[Lambda][0]/.SMrun[{Subscript[g, 1],Subscript[g, 2],Subscript[g, 3],Subscript[g, t],\[Lambda],Subscript[g, \[Tau]],Subscript[g, b]},{Subscript[g, 1][0]==g1MT,Subscript[g, 2][0]==g2MT,Subscript[g, 3][0]==g3MT,Subscript[g, t][0]==If[OptionValue[hiOrd][[4]]==0,gtMT2l,gtMT3l],\[Lambda][tmax]==1/2 \[Lambda]mtilde,Subscript[g, b][0]==gbMT,Subscript[g, \[Tau]][0]==g\[Tau]MT},0,tmax,optsSMrun]);
Mhpole[\[Lambda]MT]
]


Options[MhpoleHSSfast]={hiOrd->{1,1,1,1},scheme->"DRbar"};
solSM2l=SMrun[{Subscript[g, 1],Subscript[g, 2],Subscript[g, 3],Subscript[g, t],\[Lambda],Subscript[g, \[Tau]],Subscript[g, b]},{Subscript[g, 1][0]==g1MT,Subscript[g, 2][0]==g2MT,Subscript[g, 3][0]==g3MT,Subscript[g, t][0]==gtMT2l,\[Lambda][0]==1/2 \[Lambda]MT,Subscript[g, b][0]==gbMT,Subscript[g, \[Tau]][0]==g\[Tau]MT},0,40,optsSMrun];
solSM3l=SMrun[{Subscript[g, 1],Subscript[g, 2],Subscript[g, 3],Subscript[g, t],\[Lambda],Subscript[g, \[Tau]],Subscript[g, b]},{Subscript[g, 1][0]==g1MT,Subscript[g, 2][0]==g2MT,Subscript[g, 3][0]==g3MT,Subscript[g, t][0]==gtMT3l,\[Lambda][0]==1/2 \[Lambda]MT,Subscript[g, b][0]==gbMT,Subscript[g, \[Tau]][0]==g\[Tau]MT},0,40,optsSMrun];
solutionSMRGEs=solSM3l/.{g1->"g1",g2->"g2",g3->"g3",gt->"gt",\[Lambda]->"\[Lambda]",g\[Tau]->"g\[Tau]",gb->"gb"};
(*This solution is an external variable for convenience.*)
MhpoleHSSfast[mtilde_?positiveQ,mQ1_?positiveQ,mQ2_?positiveQ,mQ3_?positiveQ,mU1_?positiveQ,mU2_?positiveQ,mU3_?positiveQ,mD1_?positiveQ,mD2_?positiveQ,mD3_?positiveQ,mE1_?positiveQ,mE2_?positiveQ,mE3_?positiveQ,mL1_?positiveQ,mL2_?positiveQ,mL3_?positiveQ,mA_?positiveQ,Q\[Mu]_?NumericQ,M1_?NumericQ,M2_?NumericQ,M3_?NumericQ,tan\[Beta]_?NumericQ,Xt_?NumericQ,opts:OptionsPattern[]]:=Block[{\[Lambda]mtilde,evaluate,tmtilde,\[Lambda]\[Lambda]},(tmtilde=Log[mtilde/MT];
evaluate={\[Lambda]\[Lambda]->\[Lambda][tmtilde],Subscript[g, t]->gt[tmtilde],Subscript[g, 3]->g3[tmtilde],Subscript[g, 2]->g2[tmtilde],Subscript[g, 1]->g1[tmtilde],Subscript[g, b]->gb[tmtilde],Subscript[g, \[Tau]]->g\[Tau][tmtilde]}/.If[OptionValue[hiOrd][[4]]==0,solSM2l,solSM3l];
\[Lambda]mtilde=(\[Lambda]HSS[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,Q\[Mu],M1,M2,M3,tan\[Beta],Xt,opts]/.evaluate/.{\[Lambda]\[Lambda]->\[Lambda]});
Mhpole[Quiet@\[Lambda]atMTint[\[Lambda]mtilde,tmtilde,If[OptionValue[hiOrd][[4]]==0,gtMT2l,gtMT3l],g3MT]])]


(* ::Subsection::Closed:: *)
(*Split*)


Module[{g1SM,g2SM,g3SM,gtSM,evaluateintmtilde,evaluateintmsplit,\[Lambda]Splitmtilde,gtSplitmsplit,g1utmtilde,g2utmtilde,g1dtmtilde,g2dtmtilde,\[Lambda]Splitsplit,tmtilde,tmsplit,solsplit,rules,\[Lambda]SMtmsplit,\[Lambda]SMMT},
rules={Subscript[g, 1]->g1,Subscript[g, 2]->g2,Subscript[g, 3]->g3,Subscript[g, t]->gt,Subscript[g, \[Tau]]->g\[Tau],Subscript[g, b]->gb,Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u]->gtildeu,Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u]->gtilde2u,Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d]->gtilded,Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d]->gtilde2d};
g1SM[Qtup_]:=g1[Qtup]/.solSM3l;
g2SM[Qtup_]:=g2[Qtup]/.solSM3l;
g3SM[Qtup_]:=g3[Qtup]/.solSM3l;
gtSM[Qtup_]:=gt[Qtup]/.solSM3l;
evaluateintmtilde=(#->#[tmtilde]&/@{\[Lambda],Subscript[g, t],Subscript[g, 3],Subscript[g, 2],Subscript[g, 1],Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1u],Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2u],Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1d],Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2d],Subscript[g, b],Subscript[g, \[Tau]]});
evaluateintmsplit=(#->#[tmsplit]&/@{\[Lambda],Subscript[g, t],Subscript[g, 3],Subscript[g, 2],Subscript[g, 1],Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1u],Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2u],Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1d],Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2d],Subscript[g, b],Subscript[g, \[Tau]]});
MhpoleSplit[mtilde_?positiveQ,msplit_?positiveQ,mQ1_?positiveQ,mQ2_?positiveQ,mQ3_?positiveQ,mU1_?positiveQ,mU2_?positiveQ,mU3_?positiveQ,mD1_?positiveQ,mD2_?positiveQ,mD3_?positiveQ,mE1_?positiveQ,mE2_?positiveQ,mE3_?positiveQ,mL1_?positiveQ,mL2_?positiveQ,mL3_?positiveQ,mA_?positiveQ,Q\[Mu]_?NumericQ,M1_?NumericQ,M2_?NumericQ,M3_?NumericQ,tan\[Beta]_?NumericQ,Xt_?NumericQ]:=(
(*Avoids instability of the solution for small running, when tmtilde and tmsplit are close.*)
tmtilde=Rationalize[Log[mtilde/MT],10^-5];
tmsplit=Rationalize[Log[msplit/MT],10^-5];
\[Lambda]Splitmtilde=\[Lambda]Splitscalars[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,Q\[Mu],M1,M2,M3,tan\[Beta],Xt]/.evaluateintmtilde;
gtSplitmsplit=(gtSplitsplit[msplit,Q\[Mu],M1,M2,M3]/.evaluateintmsplit/.{Subscript[g, t]->gtSM});
g1utmtilde=g1umtilde[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,Q\[Mu],M1,M2,M3,tan\[Beta],Xt]/.evaluateintmtilde;
g2utmtilde=g2umtilde[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,Q\[Mu],M1,M2,M3,tan\[Beta],Xt]/.evaluateintmtilde;
g1dtmtilde=g1dmtilde[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,Q\[Mu],M1,M2,M3,tan\[Beta],Xt]/.evaluateintmtilde;
g2dtmtilde=g2dmtilde[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,Q\[Mu],M1,M2,M3,tan\[Beta],Xt]/.evaluateintmtilde;
solsplit=Splitrun[{\[Lambda],Subscript[g, 3],Subscript[g, 2],Subscript[g, 1],Subscript[g, t],Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 u],Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 u],Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1 d],Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2 d],Subscript[g, b],Subscript[g, \[Tau]]},{\[Lambda][tmtilde]==\[Lambda]Splitmtilde,Subscript[g, t][tmsplit]==gtSplitmsplit,Subscript[g, 3][tmsplit]==g3SM[tmsplit],Subscript[g, 2][tmsplit]==g2SM[tmsplit],Subscript[g, 1][tmsplit]==g1SM[tmsplit],Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1u][tmtilde]==g1utmtilde,Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2u][tmtilde]==g2utmtilde,Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 1d][tmtilde]==g1dtmtilde,Subscript[
\!\(\*OverscriptBox[\(g\), \(~\)]\), 2d][tmtilde]==g2dtmtilde,Subscript[g, b][tmsplit]==gbMT,Subscript[g, \[Tau]][tmsplit]==g\[Tau]MT},tmsplit,tmtilde,optsSplitrun];
\[Lambda]SMtmsplit=(\[Lambda]SMsplit[msplit,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,Q\[Mu],M1,M2,M3,tan\[Beta],Xt]/.evaluateintmsplit/.rules)/.solsplit;
\[Lambda]SMMT=2\[Lambda][0]/.SMrun[{Subscript[g, 1],Subscript[g, 2],Subscript[g, 3],Subscript[g, t],\[Lambda],Subscript[g, \[Tau]],Subscript[g, b]},{Subscript[g, 1][0]==g1MT,Subscript[g, 2][0]==g2MT,Subscript[g, 3][0]==g3MT,Subscript[g, t][0]==gtMT3l,\[Lambda][tmsplit]==1/2 \[Lambda]SMtmsplit,Subscript[g, b][0]==gbMT,Subscript[g, \[Tau]][0]==g\[Tau]MT},0,tmsplit,optsSMrun];Mhpole[\[Lambda]SMMT]
)]


(* ::Subsection::Closed:: *)
(*MHiggs Function*)


(* ::Subsubsection::Closed:: *)
(*Tests*)


(*It returns a list to be used as the argument for function which computes the Higgs mass.*)
getList[x_]:=Block[{list},Switch[Length[x],2,With[{tan\[Beta]=x[[1]],m0=x[[2]]},list={tan\[Beta],m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0}],
3,With[{tan\[Beta]=x[[1]],m0=x[[2]],At=x[[3]]},list={tan\[Beta],m0,m0,m0,m0,At,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0}],
4,With[{tan\[Beta]=x[[1]],m0=x[[2]],At=x[[3]],m12=x[[4]]},list={tan\[Beta],m12,m12,m12,m12,At,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0}],
5,With[{tan\[Beta]=x[[1]],m0=x[[2]],At=x[[3]],m12=x[[4]],\[Mu]=x[[5]]},list={tan\[Beta],m12,m12,m12,\[Mu],At,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0}],
6,With[{tan\[Beta]=x[[1]],mQ3=x[[2]],mU3=x[[3]],At=x[[4]],m12=x[[5]],\[Mu]=x[[6]],m0=Sqrt[x[[2]]x[[3]]]},list={tan\[Beta],m12,m12,m12,\[Mu],At,mQ3,mU3,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0}],
8,With[{tan\[Beta]=x[[1]],mQ3=x[[2]],mU3=x[[3]],At=x[[4]],M1=x[[5]],M2=x[[6]],M3=x[[7]],\[Mu]=x[[8]],m0=Sqrt[x[[2]]x[[3]]]},list={tan\[Beta],M1,M2,M3,\[Mu],At,mQ3,mU3,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0,m0}],
22,list=x,
_,list=Table[0,{i,22}]
];
list
]


gtMSSM[Q_,tan\[Beta]_]:=((gt[Log[Q/MT]]/.solSM3l)/Sin[ArcTan[tan\[Beta]]])
gbMSSM[Q_,mQ3_,mU3_,mD3_,M3_,\[Mu]_,tan\[Beta]_,Xt_]:=Block[{gbDRbar,tRG,evaluate},
tRG=Log[Q/MT];
evaluate={Subscript[g, t]->gt[tRG],Subscript[g, 3]->g3[tRG],Subscript[g, b]->gb[tRG]}/.solSM3l;
gbDRbar=gbDR[mQ3,mU3,mD3,M3,\[Mu],tan\[Beta],Xt]/.evaluate
]
testgbDR[Q_,mQ3_,mU3_,mD3_,M3_,\[Mu]_,tan\[Beta]_,Xt_]:=With[{gbDRbar=gbMSSM[Q,mQ3,mU3,mD3,M3,\[Mu],tan\[Beta],Xt]},
Which[4<Abs@gbDRbar<4\[Pi],Message[MHiggs::bottomYukawa],
Abs@gbDRbar>=4\[Pi],Message[MHiggs::bottomYukawa];True]]


gtauMSSM[Q_,mL3_,mE3_,M2_,M1_,\[Mu]_,tan\[Beta]_]:=Block[{gtauDRbar,tRG,evaluate},
tRG=Log[Q/MT];
evaluate={Subscript[g, 1]->g1[tRG],Subscript[g, 2]->g2[tRG],Subscript[g, \[Tau]]->g\[Tau][tRG]}/.solSM3l;
gtauDRbar=gtauDR[mL3,mE3,M2,M1,\[Mu],tan\[Beta]]/.evaluate
]
testgtauDR[Q_,mL3_,mE3_,M2_,M1_,\[Mu]_,tan\[Beta]_]:=
With[{gtauDRbar=gtauMSSM[Q,mL3,mE3,M2,M1,\[Mu],tan\[Beta]]},Which[4<Abs@gtauDRbar<4\[Pi],Message[MHiggs::tauYukawa],
Abs@gtauDRbar>=4\[Pi],Message[MHiggs::tauYukawa];True]]


(* ::Subsubsection::Closed:: *)
(*Function*)


numericListQ[list_]:=(If[Not@ListQ[list],Return[False]];And@@Table[If[NumericQ[element],True,False],{element,list}])
(*ensure a numeric list as a variable for MHiggs*)
cond[m_]:=(NumericQ[m]&&Im[m]==0&&Abs[m]>175);(*condition for the soft masses*)
Options[MHiggs]={hiOrd->{1,1,1,1},numerical->False,split->False,Rscale->0,RscaleSplit->0,scheme->"DRbar"};
MHiggs[shortList_?numericListQ,opts:OptionsPattern[]]:=Block[{tan\[Beta],M1,M2,M3,\[Mu],At,mQ3,mU3,mD3,mQ2,mU2,mD2,mQ1,mU1,mD1,mL3,mE3,mL2,mE2,mL1,mE1,mA,Xt,mtilde,msplit,mh},
{tan\[Beta],M1,M2,M3,\[Mu],At,mQ3,mU3,mD3,mQ2,mU2,mD2,mQ1,mU1,mD1,mL3,mE3,mL2,mE2,mL1,mE1,mA}=getList[shortList];
Xt=At-\[Mu] /tan\[Beta];msplit=If[OptionValue[RscaleSplit]<200,Max[\[Mu],M2],OptionValue[RscaleSplit]];mtilde=If[OptionValue[Rscale]<200,Sqrt[mQ3 mU3],OptionValue[Rscale]];
If[NumericQ[tan\[Beta]]&&tan\[Beta]>=1&&cond[M1]&&cond[M2]&&cond[M3]&&cond[\[Mu]]&&Im[At]==0&&NumericQ[At]&&cond[mQ3]&&cond[mU3]&&cond[mD3]&&cond[mQ2]&&cond[mU2]&&cond[mD2]&&cond[mQ1]&&cond[mU1]&&cond[mD1]&&cond[mL3]&&cond[mE3]&&cond[mL2]&&cond[mE2]&&cond[mL1]&&cond[mE1]&&cond[mA],1,Message[MHiggs::variables];Return[0]];
If[Not[1/10<=mtilde/Sqrt[mQ3 mU3]<=10]||0<OptionValue[Rscale]<200,Message[MHiggs::warning]];
If[testgbDR[mtilde,mQ3,mU3,mD3,M3,\[Mu],tan\[Beta],Xt],Return[0]];
If[testgtauDR[mtilde,mL3,mE3,M2,M1,\[Mu],tan\[Beta]],Return[0]];
Which[
Not[OptionValue@split]&& Not[OptionValue@numerical],
mh=MhpoleHSSfast[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,FilterRules[{opts},{hiOrd,scheme}]],
Not[OptionValue@split]&&OptionValue@numerical,
mh=MhpoleHSS[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,FilterRules[{opts},{hiOrd,scheme}]],
OptionValue@split&&(msplit<mtilde),
mh=MhpoleSplit[mtilde,msplit,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt],
OptionValue@split&&(msplit>=mtilde),
(Message[MHiggs::warningsplit];
mh=MhpoleHSSfast[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,FilterRules[{opts},{hiOrd}]])
];
If[Im[mh]==0,mh,Message[MHiggs::negative](*;Print[mh]*);0]
]


(* ::Section::Closed:: *)
(*Theoretical uncertainties*)


(* ::Subsection::Closed:: *)
(*EFT: v^2/*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*StyleBox["SUSY",*)
(*FontSize->12], \(2\)]\)-suppressed corrections*)


MhpoleHSSmom[mtilde_,mQ1_?NumericQ,mQ2_,mQ3_,mU1_,mU2_,mU3_,mD1_,mD2_,mD3_,mE1_,mE2_,mE3_,mL1_,mL2_,mL3_,mA_,Q\[Mu]_,M1_,M2_,M3_,tan\[Beta]_,Xt_]:=Block[{\[Lambda]mtilde,evaluate,tmtilde,\[Lambda]\[Lambda]},(tmtilde=Log[mtilde/MT];
evaluate={\[Lambda]\[Lambda]->\[Lambda][tmtilde],Subscript[g, t]->gt[tmtilde],Subscript[g, 3]->g3[tmtilde],Subscript[g, 2]->g2[tmtilde],Subscript[g, 1]->g1[tmtilde],Subscript[g, b]->gb[tmtilde],Subscript[g, \[Tau]]->g\[Tau][tmtilde]}/.solSM3l/.{\[Lambda]\[Lambda]->\[Lambda]};
\[Lambda]mtilde=(\[Lambda]HSS[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,Q\[Mu],M1,M2,M3,tan\[Beta],Xt,hiOrd->{0,0,0},suppressedCorrections->True])/.evaluate);
\[Lambda]MT=(2\[Lambda][0]/.SMrun[{Subscript[g, 1],Subscript[g, 2],Subscript[g, 3],Subscript[g, t],\[Lambda],Subscript[g, \[Tau]],Subscript[g, b]},{Subscript[g, 1][0]==g1MT,Subscript[g, 2][0]==g2MT,Subscript[g, 3][0]==g3MT,Subscript[g, t][0]==gtMT3l,\[Lambda][tmax]==1/2 \[Lambda]mtilde,Subscript[g, b][0]==gbMT,Subscript[g, \[Tau]][0]==g\[Tau]MT},0,tmax,optsSMrun]);
Mhpole[\[Lambda]MT]
]


MhpoleHSSmomfast[mtilde_,mQ1_?NumericQ,mQ2_,mQ3_,mU1_,mU2_,mU3_,mD1_,mD2_,mD3_,mE1_,mE2_,mE3_,mL1_,mL2_,mL3_,mA_,Q\[Mu]_,M1_,M2_,M3_,tan\[Beta]_,Xt_]:=Block[{\[Lambda]mtilde,evaluate,tmtilde,\[Lambda]\[Lambda]},(tmtilde=Log[mtilde/MT];
evaluate={\[Lambda]\[Lambda]->\[Lambda][tmtilde],Subscript[g, t]->gt[tmtilde],Subscript[g, 3]->g3[tmtilde],Subscript[g, 2]->g2[tmtilde],Subscript[g, 1]->g1[tmtilde],Subscript[g, b]->gb[tmtilde],Subscript[g, \[Tau]]->g\[Tau][tmtilde]}/.solSM3l/.{\[Lambda]\[Lambda]->\[Lambda]};
\[Lambda]mtilde=(\[Lambda]HSS[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,Q\[Mu],M1,M2,M3,tan\[Beta],Xt,hiOrd->{0,0,0},suppressedCorrections->True])/.evaluate);
Mhpole[Quiet@\[Lambda]atMTint[\[Lambda]mtilde,tmtilde,gtMT3l,g3MT]]]


\[CapitalDelta]MhpoleHSSmom[mtilde_,mQ1_?NumericQ,mQ2_,mQ3_,mU1_,mU2_,mU3_,mD1_,mD2_,mD3_,mE1_,mE2_,mE3_,mL1_,mL2_,mL3_,mA_,Q\[Mu]_,M1_,M2_,M3_,tan\[Beta]_,Xt_,opts:OptionsPattern[]]:=Abs[MhpoleHSSmom[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,Q\[Mu],M1,M2,M3,tan\[Beta],Xt]-MhpoleHSS[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,Q\[Mu],M1,M2,M3,tan\[Beta],Xt,hiOrd->{0,0,0,1}]]


\[CapitalDelta]MhpoleHSSmomfast[mtilde_,mQ1_?NumericQ,mQ2_,mQ3_,mU1_,mU2_,mU3_,mD1_,mD2_,mD3_,mE1_,mE2_,mE3_,mL1_,mL2_,mL3_,mA_,Q\[Mu]_,M1_,M2_,M3_,tan\[Beta]_,Xt_,opts:OptionsPattern[]]:=Abs[MhpoleHSSmomfast[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,Q\[Mu],M1,M2,M3,tan\[Beta],Xt]-MhpoleHSSfast[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,Q\[Mu],M1,M2,M3,tan\[Beta],Xt,hiOrd->{0,0,0,1}]]


(* ::Subsection::Closed:: *)
(*SM higher order corrections*)


Options[\[CapitalDelta]MhpoleHSSSMfast]={scheme->"DRbar"};
\[CapitalDelta]MhpoleHSSSM[mtilde_,mQ1_?NumericQ,mQ2_,mQ3_,mU1_,mU2_,mU3_,mD1_,mD2_,mD3_,mE1_,mE2_,mE3_,mL1_,mL2_,mL3_,mA_,\[Mu]_,M1_,M2_,M3_,tan\[Beta]_,Xt_,opts:OptionsPattern[]]:=Abs[MhpoleHSS[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,hiOrd->{1,0,0,1},opts]-MhpoleHSS[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,hiOrd->{1,0,0,0},opts]]+0.15


Options[\[CapitalDelta]MhpoleHSSSMfast]={scheme->"DRbar"};
\[CapitalDelta]MhpoleHSSSMfast[mtilde_,mQ1_?NumericQ,mQ2_,mQ3_,mU1_,mU2_,mU3_,mD1_,mD2_,mD3_,mE1_,mE2_,mE3_,mL1_,mL2_,mL3_,mA_,\[Mu]_,M1_,M2_,M3_,tan\[Beta]_,Xt_,opts:OptionsPattern[]]:=Abs[MhpoleHSSfast[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,hiOrd->{1,0,0,1},opts]-MhpoleHSSfast[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,hiOrd->{1,0,0,0},opts]]+0.15


(* ::Subsection::Closed:: *)
(*SUSY: Variation of the renormalization scale*)


(* ::Subsubsection::Closed:: *)
(*Manipulation*)


(* ::Input:: *)
(*\[Beta]\[Beta][Subscript[*)
(*\!\(\*OverscriptBox[\(g\), \(^\)]\), t]]:=1/(4\[Pi])^2 Subscript[*)
(*\!\(\*OverscriptBox[\(g\), \(^\)]\), t](6Subscript[*)
(*\!\(\*OverscriptBox[\(g\), \(^\)]\), t]^2-16/3 Subscript[g, 3]^2-3Subscript[g, 2]^2-13/15 Subscript[g, 1]^2)*)
(*\[Beta]\[Beta][\[Mu]]:=\[Mu]/(4\[Pi])^2 (3Subscript[*)
(*\!\(\*OverscriptBox[\(g\), \(^\)]\), t]^2+3Subscript[*)
(*\!\(\*OverscriptBox[\(g\), \(^\)]\), b]^2+Subscript[*)
(*\!\(\*OverscriptBox[\(g\), \(^\)]\), \[Tau]]^2- 3Subscript[g, 2]^2- 3/5 Subscript[g, 1]^2)*)
(*\[Beta]\[Beta][Subscript[a, t]]:=1/(4\[Pi])^2 Subscript[a, t](18Subscript[*)
(*\!\(\*OverscriptBox[\(g\), \(^\)]\), t]^2-16/3 Subscript[g, 3]^2-3Subscript[g, 2]^2-13/15 Subscript[g, 1]^2)+1/(4\[Pi])^2 Subscript[*)
(*\!\(\*OverscriptBox[\(g\), \(^\)]\), t](32/3 Subscript[g, 3]^2 Subscript[M, 3]+6Subscript[g, 2]^2 Subscript[M, 2]+26/15 Subscript[g, 1]^2 Subscript[M, 1])*)
(*Subscript[XX, t]:=2 *)
(*\!\(\*SubsuperscriptBox[*)
(*OverscriptBox[\(g\), \(^\)], \(t\), \(2\)]\) (\!\( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(H\), \(u\)], \(2\)] + *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] + *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(u\), \(3\)], \(2\)]\))+2 Subscript[a, t]^2;*)
(*Subscript[XX, b]:=2 *)
(*\!\(\*SubsuperscriptBox[*)
(*OverscriptBox[\(g\), \(^\)], \(b\), \(2\)]\) (\!\( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(H\), \(u\)], \(2\)] + *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)] + *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(u\), \(3\)], \(2\)]\))+2 Subscript[a, b]^2;*)
(*Subscript[XX, \[Tau]]:=2 *)
(*\!\(\*SubsuperscriptBox[*)
(*OverscriptBox[\(g\), \(^\)], \(\[Tau]\), \(2\)]\) (\!\( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(H\), \(u\)], \(2\)] + *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(L\), \(3\)], \(2\)] + *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(e\), \(3\)], \(2\)]\))+2 Subscript[a, \[Tau]]^2;*)
(*Subscript[a, t]:=Subscript[*)
(*\!\(\*OverscriptBox[\(g\), \(^\)]\), t] Subscript[A, t];Subscript[a, b]:=Subscript[*)
(*\!\(\*OverscriptBox[\(g\), \(^\)]\), b] Subscript[A, b];Subscript[a, \[Tau]]:=Subscript[*)
(*\!\(\*OverscriptBox[\(g\), \(^\)]\), \[Tau]] Subscript[A, \[Tau]];*)
(*S := \!\( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(H\), \(u\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(H\), \(d\)], \(2\)] + \( *)
(*\*UnderoverscriptBox[\(\[Sum]\), \(i = 1\), \(3\)]\(( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(i\)], \(2\)] - *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(L\), \(i\)], \(2\)] - 2\ *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(u\), \(i\)], \(2\)] + *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(d\), \(i\)], \(2\)] + *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(e\), \(i\)], \(2\)])\)\)\);*)
(*\[Beta]\[Beta][*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(H\), \(u\)], \(2\)]\)]:=1/(16\[Pi]^2) (3 Subscript[XX, t]-6 *)
(*\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(2\), \(2\)]\)-6/5 *)
(*\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(1\), \(2\)]\)+ (3 *)
(*\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) S)/5);\[Beta]\[Beta][*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(H\), \(d\)], \(2\)]\)]:=1/(16\[Pi]^2) (3 Subscript[XX, b]+Subscript[XX, \[Tau]]-6 *)
(*\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(2\), \(2\)]\)-6/5 *)
(*\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(1\), \(2\)]\)-(3 *)
(*\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) S)/5);*)
(*\[Beta]\[Beta][*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)]\)]:=1/(16\[Pi]^2) (Subscript[XX, t]-32/3 *)
(*\!\(\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)-6 *)
(*\!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(2\), \(2\)]\)-2/15 *)
(*\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(1\), \(2\)]\)+(\!\( *)
(*\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\ S\))/5);\[Beta]\[Beta][*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(u\), \(3\)], \(2\)]\)]:=1/(16\[Pi]^2) (2Subscript[XX, t]-32/3 *)
(*\!\(\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)-32/15 *)
(*\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(1\), \(2\)]\)-(4 *)
(*\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) S)/5);*)
(*\[Beta]\[Beta][*)
(*\!\(\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(d\), \(3\)], \(2\)]\)]:=1/(16\[Pi]^2) (2Subscript[XX, b]-32/3 *)
(*\!\(\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(3\), \(2\)]\)-8/15 *)
(*\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) *)
(*\!\(\*SubsuperscriptBox[\(M\), \(1\), \(2\)]\)+2/5 *)
(*\!\(\*SubsuperscriptBox[\(g\), \(1\), \(2\)]\) S);*)
(*\[Beta]\[Beta][Subscript[X, t]]:=\[Beta]\[Beta][Subscript[A, t]]-\[Beta]\[Beta][\[Mu]]/Tan[\[Beta]]+\[Mu]/(2Tan[\[Beta]]^3) \[Beta]\[Beta][tan\[Beta]^2]*)
(*\[Beta]\[Beta][Subscript[A, t]]:=Simplify[1/Subscript[*)
(*\!\(\*OverscriptBox[\(g\), \(^\)]\), t] (\[Beta]\[Beta][Subscript[a, t]]-\[Beta]\[Beta][Subscript[*)
(*\!\(\*OverscriptBox[\(g\), \(^\)]\), t]]Subscript[A, t])]*)
(*Subscript[\[Gamma], 2]:=1/(64\[Pi]^2) (9Subscript[g, 2]^2+3Subscript[g, 1]^2-12Subscript[*)
(*\!\(\*OverscriptBox[\(g\), \(^\)]\), t]^2-6Subscript[g, 2]^2-2Subscript[g, 1]^2)*)
(*Subscript[\[Gamma], 1]:=1/(64\[Pi]^2) (9Subscript[g, 2]^2+3Subscript[g, 1]^2-6Subscript[g, 2]^2-2Subscript[g, 1]^2)*)
(*\[Beta]\[Beta][tan\[Beta]^2]:=2Tan[\[Beta]]^2 (Subscript[\[Gamma], 2]-Subscript[\[Gamma], 1])*)
(*replacements1:={d->D,e->E,u->U,Subscript[m, Subscript[H, u]]^2->mA^2 Cos[\[Beta]]^2-\[Mu]^2,Subscript[m, Subscript[H, d]]^2->mA^2 Sin[\[Beta]]^2-\[Mu]^2,Subscript[XX, \[Tau]]->0,Subscript[A, t]->Xt+\[Mu] Cot[\[Beta]],Subscript[A, b]->0,Subscript[A, \[Tau]]->0};*)
(*replacements2:={Subscript[m, Subscript[x_, y_]]^2:>Symbol["m"<>ToString[x]<>ToString[y]]^2,Subscript[M, x_]:>Symbol["M"<>ToString[x]],Subscript[X, t]->Xt,\[Beta]->ArcTan[tan\[Beta]],Subscript[g, 1]->g1SM[Log[mtilde/MT]],Subscript[g, 2]->g2SM[Log[mtilde/MT]],Subscript[g, 3]->g3SM[Log[mtilde/MT]],*)
(*Subscript[*)
(*\!\(\*OverscriptBox[\(g\), \(^\)]\), t]->gtMSSM[mtilde,tan\[Beta]],Subscript[*)
(*\!\(\*OverscriptBox[\(g\), \(^\)]\), b]->gbMSSM[mtilde,mQ3,mU3,mD3,M3,\[Mu],tan\[Beta],Xt],Subscript[*)
(*\!\(\*OverscriptBox[\(g\), \(^\)]\), \[Tau]]->gtauMSSM[mtilde,mL3,mE3,M2,M1,\[Mu],tan\[Beta]]};*)


(* ::Input:: *)
(*{mQ3^2+\[Beta]\[Beta][Subscript[m, Subscript[Q, 3]]^2]Log[n],mU3^2+\[Beta]\[Beta][Subscript[m, Subscript[u, 3]]^2]Log[n],mD3^2+\[Beta]\[Beta][Subscript[m, Subscript[d, 3]]^2]Log[n],\[Mu]+\[Beta]\[Beta][\[Mu]]Log[n],Subscript[X, t]+\[Beta]\[Beta][Subscript[X, t]]Log[n]}/.replacements1/.replacements2*)


(* ::Input:: *)
(*(*OS scheme*)*)
(*\[Beta]\[Beta][XtOS]:=1/(4\[Pi])^2 Xt(8Subscript[g, 3]^2-3/2 Subscript[g, t]^2)*)
(*Xt+\[Beta]\[Beta][XtOS]Log[n]/.{Subscript[g, 3]->g3SM[Log[mtilde/MT]],Subscript[g, t]->gtSM[Log[mtilde/MT]]}*)


(* ::Subsubsection::Closed:: *)
(*Variation of the spectrum*)


(* ::Text:: *)
(*At the moment(\!\( *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(Q\), \(3\)], \(2\)], *)
(*\*SubsuperscriptBox[\(m\), *)
(*SubscriptBox[\(U\), \(3\)], \(2\)], *)
(*\*SuperscriptBox[*)
(*SubscriptBox[\(m\), *)
(*SubscriptBox[\(D\), \(3\)]], \(2\)], \[Mu], *)
(*\*SubscriptBox[\(X\), \(t\)]\))are varied.*)


Module[{g1SM,g2SM,g3SM,gtSM},
g1SM[Qtup_]:=g1[Qtup]/.solSM3l;
g2SM[Qtup_]:=g2[Qtup]/.solSM3l;
g3SM[Qtup_]:=g3[Qtup]/.solSM3l;
gtSM[Qtup_]:=gt[Qtup]/.solSM3l;
spectrum[n_,mtilde_,mQ1_,mQ2_,mQ3_,mU1_,mU2_,mU3_,mD1_,mD2_,mD3_,mE1_,mE2_,mE3_,mL1_,mL2_,mL3_,mA_,\[Mu]_,M1_,M2_,M3_,tan\[Beta]_,Xt_]:={mQ3^2+1/(16 \[Pi]^2) (-(2/15) M1^2 g1SM[Log[mtilde/MT]]^2+1/5 (mD1^2+mD2^2+mD3^2+mE1^2+mE2^2+mE3^2-mL1^2-mL2^2-mL3^2+mQ1^2+mQ2^2+mQ3^2-2 mU1^2-2 mU2^2-2 mU3^2+mA^2/(1+tan\[Beta]^2)-(mA^2 tan\[Beta]^2)/(1+tan\[Beta]^2)) g1SM[Log[mtilde/MT]]^2-6 M2^2 g2SM[Log[mtilde/MT]]^2-32/3 M3^2 g3SM[Log[mtilde/MT]]^2+2 (Xt+\[Mu]/tan\[Beta])^2 gtMSSM[mtilde,tan\[Beta]]^2+2 (mQ3^2+mU3^2+mA^2/(1+tan\[Beta]^2)-\[Mu]^2) gtMSSM[mtilde,tan\[Beta]]^2) Log[n],mU3^2+1/(16 \[Pi]^2) (-(32/15) M1^2 g1SM[Log[mtilde/MT]]^2-4/5 (mD1^2+mD2^2+mD3^2+mE1^2+mE2^2+mE3^2-mL1^2-mL2^2-mL3^2+mQ1^2+mQ2^2+mQ3^2-2 mU1^2-2 mU2^2-2 mU3^2+mA^2/(1+tan\[Beta]^2)-(mA^2 tan\[Beta]^2)/(1+tan\[Beta]^2)) g1SM[Log[mtilde/MT]]^2-32/3 M3^2 g3SM[Log[mtilde/MT]]^2+2 (2 (Xt+\[Mu]/tan\[Beta])^2 gtMSSM[mtilde,tan\[Beta]]^2+2 (mQ3^2+mU3^2+mA^2/(1+tan\[Beta]^2)-\[Mu]^2) gtMSSM[mtilde,tan\[Beta]]^2)) Log[n],mD3^2+1/(16 \[Pi]^2) (-(8/15) M1^2 g1SM[Log[mtilde/MT]]^2+2/5 (mD1^2+mD2^2+mD3^2+mE1^2+mE2^2+mE3^2-mL1^2-mL2^2-mL3^2+mQ1^2+mQ2^2+mQ3^2-2 mU1^2-2 mU2^2-2 mU3^2+mA^2/(1+tan\[Beta]^2)-(mA^2 tan\[Beta]^2)/(1+tan\[Beta]^2)) g1SM[Log[mtilde/MT]]^2-32/3 M3^2 g3SM[Log[mtilde/MT]]^2+4 (mQ3^2+mU3^2+mA^2/(1+tan\[Beta]^2)-\[Mu]^2) gbMSSM[mtilde,mQ3,mU3,mD3,M3,\[Mu],tan\[Beta],Xt]^2) Log[n],\[Mu]+1/(16 \[Pi]^2) \[Mu] (-(3/5) g1SM[Log[mtilde/MT]]^2-3 g2SM[Log[mtilde/MT]]^2+3 gbMSSM[mtilde,mQ3,mU3,mD3,M3,\[Mu],tan\[Beta],Xt]^2+gtauMSSM[mtilde,mL3,mE3,M2,M1,\[Mu],tan\[Beta]]^2+3 gtMSSM[mtilde,tan\[Beta]]^2) Log[n],Xt+(-(1/(16 \[Pi]^2 tan\[Beta]))\[Mu] (-(3/5) g1SM[Log[mtilde/MT]]^2-3 g2SM[Log[mtilde/MT]]^2+3 gbMSSM[mtilde,mQ3,mU3,mD3,M3,\[Mu],tan\[Beta],Xt]^2+gtauMSSM[mtilde,mL3,mE3,M2,M1,\[Mu],tan\[Beta]]^2+3 gtMSSM[mtilde,tan\[Beta]]^2)+1/(120 \[Pi]^2) (13 M1 g1SM[Log[mtilde/MT]]^2+45 M2 g2SM[Log[mtilde/MT]]^2+80 M3 g3SM[Log[mtilde/MT]]^2+90 (Xt+\[Mu]/tan\[Beta]) gtMSSM[mtilde,tan\[Beta]]^2)+1/tan\[Beta] \[Mu] (-((g1SM[Log[mtilde/MT]]^2+3 g2SM[Log[mtilde/MT]]^2)/(64 \[Pi]^2))+(g1SM[Log[mtilde/MT]]^2+3 g2SM[Log[mtilde/MT]]^2-12 gtMSSM[mtilde,tan\[Beta]]^2)/(64 \[Pi]^2))) Log[n]};
XtOS[n_,mtilde_,Xt_]:=Xt+(Xt (8 g3SM[Log[mtilde/MT]]^2-3/2 gtSM[Log[mtilde/MT]]^2) Log[n])/(16 \[Pi]^2)]


(* ::Subsubsection::Closed:: *)
(*Calculation*)


Options[\[CapitalDelta]MhpoleHSSQ]={hiOrd->{1,1,1,1},scheme->"DR"};
\[CapitalDelta]MhpoleHSSQ[n_?positiveQ,mtilde_,mQ1_,mQ2_,mQ3_,mU1_,mU2_,mU3_,mD1_,mD2_,mD3_,mE1_,mE2_,mE3_,mL1_,mL2_,mL3_,mA_,\[Mu]_,M1_,M2_,M3_,tan\[Beta]_,Xt_,opts:OptionsPattern[]]:=If[OptionValue[scheme]=="OS",MhpoleHSS[n mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],XtOS[n,mtilde,Xt],opts]-MhpoleHSS[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,opts],
Block[{mQ32new,mU32new,mD32new,\[Mu]new,Xtnew},
{mQ32new,mU32new,mD32new,\[Mu]new,Xtnew}=spectrum[n,mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt];
If[Not[mQ32new>0&&mU32new>0&&mD32new>0],Message[\[CapitalDelta]MHiggs::tachyon];Return[125]];
MhpoleHSS[n mtilde,mQ1,mQ2,Sqrt[mQ32new],mU1,mU2,Sqrt[mU32new],mD1,mD2,Sqrt[mD32new],mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu]new,M1,M2,M3,tan\[Beta],Xtnew,opts]-MhpoleHSS[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,opts]]]


Options[\[CapitalDelta]MhpoleHSSQfast]={hiOrd->{1,1,1,1},scheme->"DR"};
\[CapitalDelta]MhpoleHSSQfast[n_?positiveQ,mtilde_,mQ1_,mQ2_,mQ3_,mU1_,mU2_,mU3_,mD1_,mD2_,mD3_,mE1_,mE2_,mE3_,mL1_,mL2_,mL3_,mA_,\[Mu]_,M1_,M2_,M3_,tan\[Beta]_,Xt_,opts:OptionsPattern[]]:=If[OptionValue[scheme]=="OS",MhpoleHSSfast[n mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],XtOS[n,mtilde,Xt],opts]-MhpoleHSSfast[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,opts],
Block[{mQ32new,mU32new,mD32new,\[Mu]new,Xtnew},
{mQ32new,mU32new,mD32new,\[Mu]new,Xtnew}=spectrum[n,mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt];
(*Print["spectrum","  ",n,"  ",Sqrt[mQ32new],"  ",Sqrt[mU32new],"  ",Sqrt[mD32new],"  ",\[Mu]new,"  ",Xtnew];*)
If[Not[mQ32new>0&&mU32new>0&&mD32new>0],Message[\[CapitalDelta]MHiggs::tachyon];Return[125]];
MhpoleHSSfast[n mtilde,mQ1,mQ2,Sqrt[mQ32new],mU1,mU2,Sqrt[mU32new],mD1,mD2,Sqrt[mD32new],mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu]new,M1,M2,M3,tan\[Beta],Xtnew,opts]-MhpoleHSSfast[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,opts]]]


(* ::Subsection::Closed:: *)
(*Sbottom contribution *)


\[CapitalDelta]MhpoleHSSbottom[mtilde_?positiveQ,mQ1_,mQ2_,mQ3_,mU1_,mU2_,mU3_,mD1_,mD2_,mD3_,mE1_,mE2_,mE3_,mL1_,mL2_,mL3_,mA_,\[Mu]_,M1_,M2_,M3_,tan\[Beta]_,Xt_]:=If[tan\[Beta]<30,0,Abs[MhpoleHSS[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,hiOrd->{0,0,1,1}]-MhpoleHSS[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,hiOrd->{0,0,0,1}]]]


\[CapitalDelta]MhpoleHSSbottomfast[mtilde_?positiveQ,mQ1_,mQ2_,mQ3_,mU1_,mU2_,mU3_,mD1_,mD2_,mD3_,mE1_,mE2_,mE3_,mL1_,mL2_,mL3_,mA_,\[Mu]_,M1_,M2_,M3_,tan\[Beta]_,Xt_]:=If[tan\[Beta]<30,0,Abs[MhpoleHSSfast[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,hiOrd->{0,0,1,1}]-MhpoleHSSfast[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,hiOrd->{0,0,0,1}]]]


(* ::Subsection::Closed:: *)
(*Total*)


Options[MhpoleHSSUnc]={hiOrd->{1,1,1,1},sources->{1,1,1},scheme->"DRbar"};
MhpoleHSSUnc[mtilde_?positiveQ,mQ1_?positiveQ,mQ2_?positiveQ,mQ3_?positiveQ,mU1_?positiveQ,mU2_?positiveQ,mU3_?positiveQ,mD1_?positiveQ,mD2_?positiveQ,mD3_?positiveQ,mE1_?positiveQ,mE2_?positiveQ,mE3_?positiveQ,mL1_?positiveQ,mL2_?positiveQ,mL3_?positiveQ,mA_?positiveQ,\[Mu]_?NumericQ,M1_?NumericQ,M2_?NumericQ,M3_?NumericQ,tan\[Beta]_?NumericQ,Xt_?NumericQ,opts:OptionsPattern[]]:=
If[OptionValue[sources][[1]]==1,\[CapitalDelta]MhpoleHSSSM[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,FilterRules[{opts},{scheme}]],0]+If[OptionValue[sources][[2]]==1,(Max[Abs@\[CapitalDelta]MhpoleHSSQ[2,mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,hiOrd->{OptionValue[hiOrd][[1]],1,1,1}],Abs@\[CapitalDelta]MhpoleHSSQ[1/2,mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,hiOrd->{OptionValue[hiOrd][[1]],1,1,1}],If[OptionValue[hiOrd][[2]]==0,Max[Abs@\[CapitalDelta]MhpoleHSSQ[2,mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,hiOrd->{OptionValue[hiOrd][[1]],0,1,1}],Abs@\[CapitalDelta]MhpoleHSSQ[1/2,mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,hiOrd->{OptionValue[hiOrd][[1]],0,1,1}]],0]   ]
+If[OptionValue[hiOrd][[3]]==0,\[CapitalDelta]MhpoleHSSbottom[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt],0]),0]+If[OptionValue[sources][[3]]==1,\[CapitalDelta]MhpoleHSSmom[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt],0]


Options[MhpoleHSSUncfast]={hiOrd->{1,1,1,1},sources->{1,1,1},scheme->"DRbar"};
MhpoleHSSUncfast[mtilde_?positiveQ,mQ1_?positiveQ,mQ2_?positiveQ,mQ3_?positiveQ,mU1_?positiveQ,mU2_?positiveQ,mU3_?positiveQ,mD1_?positiveQ,mD2_?positiveQ,mD3_?positiveQ,mE1_?positiveQ,mE2_?positiveQ,mE3_?positiveQ,mL1_?positiveQ,mL2_?positiveQ,mL3_?positiveQ,mA_?positiveQ,\[Mu]_?NumericQ,M1_?NumericQ,M2_?NumericQ,M3_?NumericQ,tan\[Beta]_?NumericQ,Xt_?NumericQ,opts:OptionsPattern[]]:=
If[OptionValue[sources][[1]]==1,\[CapitalDelta]MhpoleHSSSMfast[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,FilterRules[{opts},{scheme}]],0]+If[OptionValue[sources][[2]]==1,(Max[Abs@\[CapitalDelta]MhpoleHSSQfast[2,mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,hiOrd->{OptionValue[hiOrd][[1]],1,1,1},FilterRules[{opts},{scheme}]],Abs@\[CapitalDelta]MhpoleHSSQfast[1/2,mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,hiOrd->{OptionValue[hiOrd][[1]],1,1,1},FilterRules[{opts},{scheme}]],If[OptionValue[hiOrd][[2]]==0,Max[Abs@\[CapitalDelta]MhpoleHSSQfast[2,mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,hiOrd->{OptionValue[hiOrd][[1]],0,1,1},FilterRules[{opts},{scheme}]],Abs@\[CapitalDelta]MhpoleHSSQfast[1/2,mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,hiOrd->{OptionValue[hiOrd][[1]],0,1,1},FilterRules[{opts},{scheme}]]],0]   ]
+If[OptionValue[hiOrd][[3]]==0,\[CapitalDelta]MhpoleHSSbottomfast[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt],0]),0]+If[OptionValue[sources][[3]]==1,\[CapitalDelta]MhpoleHSSmomfast[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt],0]


(* ::Subsection:: *)
(*\[CapitalDelta]MHiggs Function*)


Options[\[CapitalDelta]MHiggs]={hiOrd->{1,1,1,1},sources->{1,1,1},numerical->False,Rscale->0,scheme->"DR"};
\[CapitalDelta]MHiggs[shortList_?numericListQ,opts:OptionsPattern[]]:=Block[{tan\[Beta],M1,M2,M3,\[Mu],At,mQ3,mU3,mD3,mQ2,mU2,mD2,mQ1,mU1,mD1,mL3,mE3,mL2,mE2,mL1,mE1,mA,Xt,mtilde,msplit},
{tan\[Beta],M1,M2,M3,\[Mu],At,mQ3,mU3,mD3,mQ2,mU2,mD2,mQ1,mU1,mD1,mL3,mE3,mL2,mE2,mL1,mE1,mA}=getList[shortList];
If[NumericQ[tan\[Beta]]&&tan\[Beta]>=1&&cond[M1]&&cond[M2]&&cond[M3]&&cond[\[Mu]]&&Im[At]==0&&NumericQ[At]&&cond[mQ3]&&cond[mU3]&&cond[mD3]&&cond[mQ2]&&cond[mU2]&&cond[mD2]&&cond[mQ1]&&cond[mU1]&&cond[mD1]&&cond[mL3]&&cond[mE3]&&cond[mL2]&&cond[mE2]&&cond[mL1]&&cond[mE1]&&cond[mA],1,Message[MHiggs::variables];Return[0]];
Xt=At-\[Mu] /tan\[Beta];mtilde=If[OptionValue[Rscale]<200,Sqrt[mQ3 mU3],OptionValue[Rscale]];
If[Not[1/10<=mtilde/Sqrt[mQ3 mU3]<=10]||0<OptionValue[Rscale]<200,Message[MHiggs::warning]];
If[testgbDR[mtilde,mQ3,mU3,mD3,M3,\[Mu],tan\[Beta],Xt],Return[0]];
If[testgtauDR[mtilde,mL3,mE3,M2,M1,\[Mu],tan\[Beta]],Return[0]];
Which[
Not[OptionValue@numerical],
MhpoleHSSUncfast[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,FilterRules[{opts},{hiOrd,sources,scheme}]],
OptionValue@numerical,
MhpoleHSSUnc[mtilde,mQ1,mQ2,mQ3,mU1,mU2,mU3,mD1,mD2,mD3,mE1,mE2,mE3,mL1,mL2,mL3,mA,\[Mu],M1,M2,M3,tan\[Beta],Xt,FilterRules[{opts},{hiOrd,sources}]]]];


End[]


EndPackage[]


==> anc/SUSYHD_v1.0.3_local/tableint_corrected.m <==
{{{-0.03, 0.4, 0.93684, 1.1670485714285714}, -0.008189579774310835}, 
 {{-0.03, 0.4, 0.93684, 1.1699806814285714}, -0.008192025730028613}, 
 {{-0.03, 0.4, 0.93684, 1.1602179014285714}, -0.008183929110718788}, 
 {{-0.03, 0.4, 0.9440266199999999, 1.1670485714285714}, 
  -0.007482723490523884}, {{-0.03, 0.4, 0.9440266199999999, 
   1.1699806814285714}, -0.007485248649505822}, 
 {{-0.03, 0.4, 0.9440266199999999, 1.1602179014285714}, 
  -0.007476889783152074}, {{-0.03, 0.4, 0.9239195399999999, 
   1.1670485714285714}, -0.009421357467396429}, 
 {{-0.03, 0.4, 0.9239195399999999, 1.1699806814285714}, 
  -0.00942366582620982}, {{-0.03, 0.4, 0.9239195399999999, 
   1.1602179014285714}, -0.009416024792808408}, 
 {{-0.03, 0.6000000000000001, 0.93684, 1.1670485714285714}, 
  0.0018512073832546835}, {{-0.03, 0.6000000000000001, 0.93684, 
   1.1699806814285714}, 0.0018424742015668244}, 
 {{-0.03, 0.6000000000000001, 0.93684, 1.1602179014285714}, 
  0.0018714311008230975}, {{-0.03, 0.6000000000000001, 0.9440266199999999, 
   1.1670485714285714}, 0.0028865007803412675}, 
 {{-0.03, 0.6000000000000001, 0.9440266199999999, 1.1699806814285714}, 
  0.0028774957930144123}, {{-0.03, 0.6000000000000001, 0.9440266199999999, 
   1.1602179014285714}, 0.0029073539909416266}, 
 {{-0.03, 0.6000000000000001, 0.9239195399999999, 1.1670485714285714}, 
  0.000047222384004326075}, {{-0.03, 0.6000000000000001, 0.9239195399999999, 
   1.1699806814285714}, 0.00003896228447732525}, 
 {{-0.03, 0.6000000000000001, 0.9239195399999999, 1.1602179014285714}, 
  0.00006635046497481893}, {{-0.03, 0.8, 0.93684, 1.1670485714285714}, 
  0.011369979858625655}, {{-0.03, 0.8, 0.93684, 1.1699806814285714}, 
  0.011352243623414362}, {{-0.03, 0.8, 0.93684, 1.1602179014285714}, 
  0.01141109081214352}, {{-0.03, 0.8, 0.9440266199999999, 
   1.1670485714285714}, 0.012718426867421244}, 
 {{-0.03, 0.8, 0.9440266199999999, 1.1699806814285714}, 0.01270014353677258}, 
 {{-0.03, 0.8, 0.9440266199999999, 1.1602179014285714}, 0.01276080600593947}, 
 {{-0.03, 0.8, 0.9239195399999999, 1.1670485714285714}, 
  0.009020477008552269}, {{-0.03, 0.8, 0.9239195399999999, 
   1.1699806814285714}, 0.009003693410457562}, 
 {{-0.03, 0.8, 0.9239195399999999, 1.1602179014285714}, 
  0.009059379725028939}, {{-0.03, 1., 0.93684, 1.1670485714285714}, 
  0.020402941482569065}, {{-0.03, 1., 0.93684, 1.1699806814285714}, 
  0.02037389690099287}, {{-0.03, 1., 0.93684, 1.1602179014285714}, 
  0.020470308417323245}, {{-0.03, 1., 0.9440266199999999, 
   1.1670485714285714}, 0.02205019725758012}, 
 {{-0.03, 1., 0.9440266199999999, 1.1699806814285714}, 0.022020259834899865}, 
 {{-0.03, 1., 0.9440266199999999, 1.1602179014285714}, 0.022119635147013147}, 
 {{-0.03, 1., 0.9239195399999999, 1.1670485714285714}, 0.017532955700035754}, 
 {{-0.03, 1., 0.9239195399999999, 1.1699806814285714}, 0.01750546605135979}, 
 {{-0.03, 1., 0.9239195399999999, 1.1602179014285714}, 0.017596715957433152}, 
 {{-0.03, 1.2000000000000002, 0.93684, 1.1670485714285714}, 
  0.028983153366974455}, {{-0.03, 1.2000000000000002, 0.93684, 
   1.1699806814285714}, 0.02894084963510274}, 
 {{-0.03, 1.2000000000000002, 0.93684, 1.1602179014285714}, 
  0.02908132740429643}, {{-0.03, 1.2000000000000002, 0.9440266199999999, 
   1.1670485714285714}, 0.030915743509798435}, 
 {{-0.03, 1.2000000000000002, 0.9440266199999999, 1.1699806814285714}, 
  0.03087214143426741}, {{-0.03, 1.2000000000000002, 0.9440266199999999, 
   1.1602179014285714}, 0.03101693067288073}, 
 {{-0.03, 1.2000000000000002, 0.9239195399999999, 1.1670485714285714}, 
  0.025616187092688786}, {{-0.03, 1.2000000000000002, 0.9239195399999999, 
   1.1699806814285714}, 0.025576144690761457}, 
 {{-0.03, 1.2000000000000002, 0.9239195399999999, 1.1602179014285714}, 
  0.025709113162757105}, {{-0.03, 1.4, 0.93684, 1.1670485714285714}, 
  0.03714085911673722}, {{-0.03, 1.4, 0.93684, 1.1699806814285714}, 
  0.037083651876819966}, {{-0.03, 1.4, 0.93684, 1.1602179014285714}, 
  0.03727368349925984}, {{-0.03, 1.4, 0.9440266199999999, 
   1.1670485714285714}, 0.039346116918255424}, 
 {{-0.03, 1.4, 0.9440266199999999, 1.1699806814285714}, 
  0.039287155433490706}, {{-0.03, 1.4, 0.9440266199999999, 
   1.1602179014285714}, 0.03948301438053751}, 
 {{-0.03, 1.4, 0.9239195399999999, 1.1670485714285714}, 0.03329899436825596}, 
 {{-0.03, 1.4, 0.9239195399999999, 1.1699806814285714}, 0.03324484266605861}, 
 {{-0.03, 1.4, 0.9239195399999999, 1.1602179014285714}, 0.03342472427620162}, 
 {{-0.03, 1.6, 0.93684, 1.1670485714285714}, 0.04490377124667301}, 
 {{-0.03, 1.6, 0.93684, 1.1699806814285714}, 0.04483028131974876}, 
 {{-0.03, 1.6, 0.93684, 1.1602179014285714}, 0.04507447575917076}, 
 {{-0.03, 1.6, 0.9440266199999999, 1.1670485714285714}, 0.04736977994925098}, 
 {{-0.03, 1.6, 0.9440266199999999, 1.1699806814285714}, 0.04729403766261059}, 
 {{-0.03, 1.6, 0.9440266199999999, 1.1602179014285714}, 0.04754571634084668}, 
 {{-0.03, 1.6, 0.9239195399999999, 1.1670485714285714}, 0.04060777250093907}, 
 {{-0.03, 1.6, 0.9239195399999999, 1.1699806814285714}, 0.04053820589254058}, 
 {{-0.03, 1.6, 0.9239195399999999, 1.1602179014285714}, 0.04076936375524681}, 
 {{-0.03, 1.8000000000000003, 0.93684, 1.1670485714285714}, 
  0.052297324008460946}, {{-0.03, 1.8000000000000003, 0.93684, 
   1.1699806814285714}, 0.052206401877387884}, 
 {{-0.03, 1.8000000000000003, 0.93684, 1.1602179014285714}, 
  0.05250860636897923}, {{-0.03, 1.8000000000000003, 0.9440266199999999, 
   1.1670485714285714}, 0.05501286368147177}, 
 {{-0.03, 1.8000000000000003, 0.9440266199999999, 1.1699806814285714}, 
  0.054919156019857876}, {{-0.03, 1.8000000000000003, 0.9440266199999999, 
   1.1602179014285714}, 0.05523061897949207}, 
 {{-0.03, 1.8000000000000003, 0.9239195399999999, 1.1670485714285714}, 
  0.047566732688815325}, {{-0.03, 1.8000000000000003, 0.9239195399999999, 
   1.1699806814285714}, 0.047480662787362723}, 
 {{-0.03, 1.8000000000000003, 0.9239195399999999, 1.1602179014285714}, 
  0.04776673956342359}, {{-0.03, 2., 0.93684, 1.1670485714285714}, 
  0.059344897061971005}, {{-0.03, 2., 0.93684, 1.1699806814285714}, 
  0.05923559224685971}, {{-0.03, 2., 0.93684, 1.1602179014285714}, 
  0.05959899320815978}, {{-0.03, 2., 0.9440266199999999, 1.1670485714285714}, 
  0.06229939571045817}, {{-0.03, 2., 0.9440266199999999, 1.1699806814285714}, 
  0.06218674339597725}, {{-0.03, 2., 0.9440266199999999, 1.1602179014285714}, 
  0.06256127358843518}, {{-0.03, 2., 0.9239195399999999, 1.1670485714285714}, 
  0.054198118348621274}, {{-0.03, 2., 0.9239195399999999, 
   1.1699806814285714}, 0.05409464493218122}, 
 {{-0.03, 2., 0.9239195399999999, 1.1602179014285714}, 0.05443865856823403}, 
 {{-0.03, 2.2, 0.93684, 1.1670485714285714}, 0.06606801377869025}, 
 {{-0.03, 2.2, 0.93684, 1.1699806814285714}, 0.06593954838446212}, 
 {{-0.03, 2.2, 0.93684, 1.1602179014285714}, 0.06636675866835852}, 
 {{-0.03, 2.2, 0.9440266199999999, 1.1670485714285714}, 0.06925150233211425}, 
 {{-0.03, 2.2, 0.9440266199999999, 1.1699806814285714}, 0.06911910414109766}, 
 {{-0.03, 2.2, 0.9440266199999999, 1.1602179014285714}, 0.06955939277159134}, 
 {{-0.03, 2.2, 0.9239195399999999, 1.1670485714285714}, 0.0605223964050279}, 
 {{-0.03, 2.2, 0.9239195399999999, 1.1699806814285714}, 
  0.060400782338939224}, {{-0.03, 2.2, 0.9239195399999999, 
   1.1602179014285714}, 0.06080520878803057}, 
 {{-0.03, 2.6, 0.93684, 1.1670485714285714}, 0.07861678419894694}, 
 {{-0.03, 2.6, 0.93684, 1.1699806814285714}, 0.07844814317231232}, 
 {{-0.03, 2.6, 0.93684, 1.1602179014285714}, 0.07900921034931932}, 
 {{-0.03, 2.6, 0.9440266199999999, 1.1670485714285714}, 0.08223056269623039}, 
 {{-0.03, 2.6, 0.9440266199999999, 1.1699806814285714}, 0.08205676692137091}, 
 {{-0.03, 2.6, 0.9440266199999999, 1.1602179014285714}, 0.08263498352400084}, 
 {{-0.03, 2.6, 0.9239195399999999, 1.1670485714285714}, 0.07232166139485004}, 
 {{-0.03, 2.6, 0.9239195399999999, 1.1699806814285714}, 0.07216200174125084}, 
 {{-0.03, 2.6, 0.9239195399999999, 1.1602179014285714}, 0.07269318854698721}, 
 {{-0.03, 3., 0.93684, 1.1670485714285714}, 0.09008619692178481}, 
 {{-0.03, 3., 0.93684, 1.1699806814285714}, 0.0898758794267965}, 
 {{-0.03, 3., 0.93684, 1.1602179014285714}, 0.09057589595790065}, 
 {{-0.03, 3., 0.9440266199999999, 1.1670485714285714}, 0.09409667856094434}, 
 {{-0.03, 3., 0.9440266199999999, 1.1699806814285714}, 0.09387994028983893}, 
 {{-0.03, 3., 0.9440266199999999, 1.1602179014285714}, 0.09460132688671131}, 
 {{-0.03, 3., 0.9239195399999999, 1.1670485714285714}, 0.08309996027486914}, 
 {{-0.03, 3., 0.9239195399999999, 1.1699806814285714}, 0.08290083166108321}, 
 {{-0.03, 3., 0.9239195399999999, 1.1602179014285714}, 0.08356360844682564}, 
 {{-0.03, 3.4000000000000004, 0.93684, 1.1670485714285714}, 
  0.1005977407707847}, {{-0.03, 3.4000000000000004, 0.93684, 
   1.1699806814285714}, 0.10034491591625863}, 
 {{-0.03, 3.4000000000000004, 0.93684, 1.1602179014285714}, 
  0.10118673261558934}, {{-0.03, 3.4000000000000004, 0.9440266199999999, 
   1.1670485714285714}, 0.10497485327511123}, 
 {{-0.03, 3.4000000000000004, 0.9440266199999999, 1.1699806814285714}, 
  0.10471432201844526}, {{-0.03, 3.4000000000000004, 0.9440266199999999, 
   1.1602179014285714}, 0.10558179707282968}, 
 {{-0.03, 3.4000000000000004, 0.9239195399999999, 1.1670485714285714}, 
  0.09297264278651182}, {{-0.03, 3.4000000000000004, 0.9239195399999999, 
   1.1699806814285714}, 0.09273324951144632}, 
 {{-0.03, 3.4000000000000004, 0.9239195399999999, 1.1602179014285714}, 
  0.09353034571562248}, {{-0.03, 3.8000000000000003, 0.93684, 
   1.1670485714285714}, 0.11025563504185304}, 
 {{-0.03, 3.8000000000000003, 0.93684, 1.1699806814285714}, 
  0.10996001924989995}, {{-0.03, 3.8000000000000003, 0.93684, 
   1.1602179014285714}, 0.11094465560090899}, 
 {{-0.03, 3.8000000000000003, 0.9440266199999999, 1.1670485714285714}, 
  0.11497239026779994}, {{-0.03, 3.8000000000000003, 0.9440266199999999, 
   1.1699806814285714}, 0.11466778084613342}, 
 {{-0.03, 3.8000000000000003, 0.9440266199999999, 1.1602179014285714}, 
  0.11568237125557285}, {{-0.03, 3.8000000000000003, 0.9239195399999999, 
   1.1670485714285714}, 0.10203854502949719}, 
 {{-0.03, 3.8000000000000003, 0.9239195399999999, 1.1699806814285714}, 
  0.10175860750059129}, {{-0.03, 3.8000000000000003, 0.9239195399999999, 
   1.1602179014285714}, 0.10269102566923291}, 
 {{-0.03, 4.2, 0.93684, 1.1670485714285714}, 0.11915010626539466}, 
 {{-0.03, 4.2, 0.93684, 1.1699806814285714}, 0.11881182990613531}, 
 {{-0.03, 4.2, 0.93684, 1.1602179014285714}, 0.11993891821280273}, 
 {{-0.03, 4.2, 0.9440266199999999, 1.1670485714285714}, 0.12418222176817457}, 
 {{-0.03, 4.2, 0.9440266199999999, 1.1699806814285714}, 0.12383367649643684}, 
 {{-0.03, 4.2, 0.9440266199999999, 1.1602179014285714}, 0.12499497654255655}, 
 {{-0.03, 4.2, 0.9239195399999999, 1.1670485714285714}, 0.11038317760925435}, 
 {{-0.03, 4.2, 0.9239195399999999, 1.1699806814285714}, 0.11006280670654138}, 
 {{-0.03, 4.2, 0.9239195399999999, 1.1602179014285714}, 0.11113024094108163}, 
 {{-0.03, 4.6000000000000005, 0.93684, 1.1670485714285714}, 
  0.12736013150874537}, {{-0.03, 4.6000000000000005, 0.93684, 
   1.1699806814285714}, 0.12697970255508526}, 
 {{-0.03, 4.6000000000000005, 0.93684, 1.1602179014285714}, 
  0.12824761438219648}, {{-0.03, 4.6000000000000005, 0.9440266199999999, 
   1.1670485714285714}, 0.13268570056905282}, 
 {{-0.03, 4.6000000000000005, 0.9440266199999999, 1.1699806814285714}, 
  0.1322937487046063}, {{-0.03, 4.6000000000000005, 0.9440266199999999, 
   1.1602179014285714}, 0.13360006060125304}, 
 {{-0.03, 4.6000000000000005, 0.9239195399999999, 1.1670485714285714}, 
  0.1180813765796515}, {{-0.03, 4.6000000000000005, 0.9239195399999999, 
   1.1699806814285714}, 0.11772104446123871}, 
 {{-0.03, 4.6000000000000005, 0.9239195399999999, 1.1602179014285714}, 
  0.11892198285692943}, {{-0.03, 5., 0.93684, 1.1670485714285714}, 
  0.13495399368949076}, {{-0.03, 5., 0.93684, 1.1699806814285714}, 
  0.134532009590103}, {{-0.03, 5., 0.93684, 1.1602179014285714}, 
  0.13593879676230966}, {{-0.03, 5., 0.9440266199999999, 1.1670485714285714}, 
  0.14055319012460118}, {{-0.03, 5., 0.9440266199999999, 1.1699806814285714}, 
  0.14011845901810918}, {{-0.03, 5., 0.9440266199999999, 1.1602179014285714}, 
  0.14156773601731037}, {{-0.03, 5., 0.9239195399999999, 1.1670485714285714}, 
  0.1251978063372552}, {{-0.03, 5., 0.9239195399999999, 1.1699806814285714}, 
  0.12479805988411519}, {{-0.03, 5., 0.9239195399999999, 1.1602179014285714}, 
  0.12613076504221915}, {{-0.03, 5.4, 0.93684, 1.1670485714285714}, 
  0.14199115600760348}, {{-0.03, 5.4, 0.93684, 1.1699806814285714}, 
  0.14152843892646724}, {{-0.03, 5.4, 0.93684, 1.1602179014285714}, 
  0.14307140418867986}, {{-0.03, 5.4, 0.9440266199999999, 
   1.1670485714285714}, 0.14784602092941168}, 
 {{-0.03, 5.4, 0.9440266199999999, 1.1699806814285714}, 0.14736936723406002}, 
 {{-0.03, 5.4, 0.9440266199999999, 1.1602179014285714}, 0.14895879805261836}, 
 {{-0.03, 5.4, 0.9239195399999999, 1.1670485714285714}, 0.13178868129753352}, 
 {{-0.03, 5.4, 0.9239195399999999, 1.1699806814285714}, 0.1313502840398314}, 
 {{-0.03, 5.4, 0.9239195399999999, 1.1602179014285714}, 0.13281216411297397}, 
 {{-0.03, 5.800000000000001, 0.93684, 1.1670485714285714}, 
  0.1485243355557073}, {{-0.03, 5.800000000000001, 0.93684, 
   1.1699806814285714}, 0.14802181815431928}, 
 {{-0.03, 5.800000000000001, 0.93684, 1.1602179014285714}, 
  0.14969788757537517}, {{-0.03, 5.800000000000001, 0.9440266199999999, 
   1.1670485714285714}, 0.1546185532751961}, 
 {{-0.03, 5.800000000000001, 0.9440266199999999, 1.1699806814285714}, 
  0.15410094769404303}, {{-0.03, 5.800000000000001, 0.9440266199999999, 
   1.1602179014285714}, 0.15582733227091838}, 
 {{-0.03, 5.800000000000001, 0.9239195399999999, 1.1670485714285714}, 
  0.1379038619132063}, {{-0.03, 5.800000000000001, 0.9239195399999999, 
   1.1699806814285714}, 0.13742768169072242}, 
 {{-0.03, 5.800000000000001, 0.9239195399999999, 1.1602179014285714}, 
  0.13901592175143376}, {{-0.03, 6.2, 0.93684, 1.1670485714285714}, 
  0.15459996103076162}, {{-0.03, 6.2, 0.93684, 1.1699806814285714}, 
  0.15405864028441166}, {{-0.03, 6.2, 0.93684, 1.1602179014285714}, 
  0.15586457200701528}, {{-0.03, 6.2, 0.9440266199999999, 
   1.1670485714285714}, 0.16091867596402024}, 
 {{-0.03, 6.2, 0.9440266199999999, 1.1699806814285714}, 0.16036115579326476}, 
 {{-0.03, 6.2, 0.9440266199999999, 1.1602179014285714}, 0.16222111921230253}, 
 {{-0.03, 6.2, 0.9239195399999999, 1.1670485714285714}, 0.14358731865376986}, 
 {{-0.03, 6.2, 0.9239195399999999, 1.1699806814285714}, 0.1430742049924099}, 
 {{-0.03, 6.2, 0.9239195399999999, 1.1602179014285714}, 0.14478578996871902}, 
 {{-0.03, 6.8, 0.93684, 1.1670485714285714}, 0.16294425293167414}, 
 {{-0.03, 6.8, 0.93684, 1.1699806814285714}, 0.1623467168644416}, 
 {{-0.03, 6.8, 0.93684, 1.1602179014285714}, 0.164340711811555}, 
 {{-0.03, 6.8, 0.9440266199999999, 1.1670485714285714}, 0.1695746731997705}, 
 {{-0.03, 6.8, 0.9440266199999999, 1.1699806814285714}, 0.1689593493824474}, 
 {{-0.03, 6.8, 0.9440266199999999, 1.1602179014285714}, 0.1710126872000947}, 
 {{-0.03, 6.8, 0.9239195399999999, 1.1670485714285714}, 0.1513865580391168}, 
 {{-0.03, 6.8, 0.9239195399999999, 1.1699806814285714}, 0.1508200963282706}, 
 {{-0.03, 6.8, 0.9239195399999999, 1.1602179014285714}, 0.15271041924303583}, 
 {{-0.03, 7.4, 0.93684, 1.1670485714285714}, 0.17047024346886255}, 
 {{-0.03, 7.4, 0.93684, 1.1699806814285714}, 0.1698188804832961}, 
 {{-0.03, 7.4, 0.93684, 1.1602179014285714}, 0.17199311857765007}, 
 {{-0.03, 7.4, 0.9440266199999999, 1.1670485714285714}, 0.17738567572484004}, 
 {{-0.03, 7.4, 0.9440266199999999, 1.1699806814285714}, 0.1767150324442745}, 
 {{-0.03, 7.4, 0.9440266199999999, 1.1602179014285714}, 0.17895360826402507}, 
 {{-0.03, 7.4, 0.9239195399999999, 1.1670485714285714}, 0.15841394698818836}, 
 {{-0.03, 7.4, 0.9239195399999999, 1.1699806814285714}, 0.15779616415756562}, 
 {{-0.03, 7.4, 0.9239195399999999, 1.1602179014285714}, 0.15985794526610136}, 
 {{-0.03, 8., 0.93684, 1.1670485714285714}, 0.1772793837416261}, 
 {{-0.03, 8., 0.93684, 1.1699806814285714}, 0.1765766690940508}, 
 {{-0.03, 8., 0.93684, 1.1602179014285714}, 0.17892281089773093}, 
 {{-0.03, 8., 0.9440266199999999, 1.1670485714285714}, 0.18445639156347846}, 
 {{-0.03, 8., 0.9440266199999999, 1.1699806814285714}, 0.18373299845356744}, 
 {{-0.03, 8., 0.9440266199999999, 1.1602179014285714}, 0.18614815377026364}, 
 {{-0.03, 8., 0.9239195399999999, 1.1670485714285714}, 0.1647648484688643}, 
 {{-0.03, 8., 0.9239195399999999, 1.1699806814285714}, 0.16409829616456456}, 
 {{-0.03, 8., 0.9239195399999999, 1.1602179014285714}, 0.16632374299696734}, 
 {{-0.03, 8.6, 0.93684, 1.1670485714285714}, 0.18345745722647078}, 
 {{-0.03, 8.6, 0.93684, 1.1699806814285714}, 0.18270574656986302}, 
 {{-0.03, 8.6, 0.93684, 1.1602179014285714}, 0.1852159928691316}, 
 {{-0.03, 8.6, 0.9440266199999999, 1.1670485714285714}, 0.19087537276937874}, 
 {{-0.03, 8.6, 0.9440266199999999, 1.1699806814285714}, 0.19010167745285703}, 
 {{-0.03, 8.6, 0.9440266199999999, 1.1602179014285714}, 0.19268530772232204}, 
 {{-0.03, 8.6, 0.9239195399999999, 1.1670485714285714}, 0.17052060214405246}, 
 {{-0.03, 8.6, 0.9239195399999999, 1.1699806814285714}, 0.16980735945665734}, 
 {{-0.03, 8.6, 0.9239195399999999, 1.1602179014285714}, 0.17218919540755406}, 
 {{-0.03, 9.2, 0.93684, 1.1670485714285714}, 0.18907744145074476}, 
 {{-0.03, 9.2, 0.93684, 1.1699806814285714}, 0.18827905103877682}, 
 {{-0.03, 9.2, 0.93684, 1.1602179014285714}, 0.19094568746691362}, 
 {{-0.03, 9.2, 0.9440266199999999, 1.1670485714285714}, 0.19671798205054583}, 
 {{-0.03, 9.2, 0.9440266199999999, 1.1699806814285714}, 0.1958963894077934}, 
 {{-0.03, 9.2, 0.9440266199999999, 1.1602179014285714}, 0.19864048382475782}, 
 {{-0.03, 9.2, 0.9239195399999999, 1.1670485714285714}, 0.17574993047950643}, 
 {{-0.03, 9.2, 0.9239195399999999, 1.1699806814285714}, 0.1749921616516445}, 
 {{-0.03, 9.2, 0.9239195399999999, 1.1602179014285714}, 0.1775231806696013}, 
 {{-0.03, 9.8, 0.93684, 1.1670485714285714}, 0.1942021080478137}, 
 {{-0.03, 9.8, 0.93684, 1.1699806814285714}, 0.19335925008606117}, 
 {{-0.03, 9.8, 0.93684, 1.1602179014285714}, 0.19617489648906375}, 
 {{-0.03, 9.8, 0.9440266199999999, 1.1670485714285714}, 0.20204903911945218}, 
 {{-0.03, 9.8, 0.9440266199999999, 1.1699806814285714}, 0.20118184566561484}, 
 {{-0.03, 9.8, 0.9440266199999999, 1.1602179014285714}, 0.2040787418160676}, 
 {{-0.03, 9.8, 0.9239195399999999, 1.1670485714285714}, 0.1805120550607955}, 
 {{-0.03, 9.8, 0.9239195399999999, 1.1699806814285714}, 0.17971182760931792}, 
 {{-0.03, 9.8, 0.9239195399999999, 1.1602179014285714}, 0.1823851338346789}, 
 {{-0.03, 10.4, 0.93684, 1.1670485714285714}, 0.19888477467992574}, 
 {{-0.03, 10.4, 0.93684, 1.1699806814285714}, 0.19799947180522975}, 
 {{-0.03, 10.4, 0.93684, 1.1602179014285714}, 0.2009573520307468}, 
 {{-0.03, 10.4, 0.9440266199999999, 1.1670485714285714}, 
  0.20692363640218225}, {{-0.03, 10.4, 0.9440266199999999, 
   1.1699806814285714}, 0.20601294500333986}, 
 {{-0.03, 10.4, 0.9440266199999999, 1.1602179014285714}, 0.2090555980376871}, 
 {{-0.03, 10.4, 0.9239195399999999, 1.1670485714285714}, 
  0.18485721887253243}, {{-0.03, 10.4, 0.9239195399999999, 
   1.1699806814285714}, 0.1840164177763409}, 
 {{-0.03, 10.4, 0.9239195399999999, 1.1602179014285714}, 
  0.18682569604146765}, {{-0.03, 11., 0.93684, 1.1670485714285714}, 
  0.20317259105992674}, {{-0.03, 11., 0.93684, 1.1699806814285714}, 
  0.2022468574495745}, {{-0.03, 11., 0.93684, 1.1602179014285714}, 
  0.2053402527401099}, {{-0.03, 11., 0.9440266199999999, 1.1670485714285714}, 
  0.211390469047085}, {{-0.03, 11., 0.9440266199999999, 1.1699806814285714}, 
  0.21043836918058642}, {{-0.03, 11., 0.9440266199999999, 
   1.1602179014285714}, 0.2136198078725134}, 
 {{-0.03, 11., 0.9239195399999999, 1.1670485714285714}, 0.18882989209972925}, 
 {{-0.03, 11., 0.9239195399999999, 1.1699806814285714}, 0.1879504021064508}, 
 {{-0.03, 11., 0.9239195399999999, 1.1602179014285714}, 0.19088936749842414}, 
 {{-0.03, 11.6, 0.93684, 1.1670485714285714}, 0.20710596524693678}, 
 {{-0.03, 11.6, 0.93684, 1.1699806814285714}, 0.20614164631593657}, 
 {{-0.03, 11.6, 0.93684, 1.1602179014285714}, 0.20936435529671887}, 
 {{-0.03, 11.6, 0.9440266199999999, 1.1670485714285714}, 
  0.21549128676129817}, {{-0.03, 11.6, 0.9440266199999999, 
   1.1699806814285714}, 0.21449969532020668}, 
 {{-0.03, 11.6, 0.9440266199999999, 1.1602179014285714}, 
  0.21781348093046918}, {{-0.03, 11.6, 0.9239195399999999, 
   1.1670485714285714}, 0.19246815911572934}, 
 {{-0.03, 11.6, 0.9239195399999999, 1.1699806814285714}, 
  0.19155170267324464}, {{-0.03, 11.6, 0.9239195399999999, 
   1.1602179014285714}, 0.1946145614555614}, 
 {{-0.03, 12.2, 0.93684, 1.1670485714285714}, 0.2107193586529088}, 
 {{-0.03, 12.2, 0.93684, 1.1699806814285714}, 0.20971812712738944}, 
 {{-0.03, 12.2, 0.93684, 1.1602179014285714}, 0.21306459487059123}, 
 {{-0.03, 12.2, 0.9440266199999999, 1.1670485714285714}, 
  0.21926174054011968}, {{-0.03, 12.2, 0.9440266199999999, 
   1.1699806814285714}, 0.21823239699075953}, 
 {{-0.03, 12.2, 0.9440266199999999, 1.1602179014285714}, 0.2216727460053619}, 
 {{-0.03, 12.2, 0.9239195399999999, 1.1670485714285714}, 0.1958044203110737}, 
 {{-0.03, 12.2, 0.9239195399999999, 1.1699806814285714}, 
  0.19485255555511308}, {{-0.03, 12.2, 0.9239195399999999, 
   1.1602179014285714}, 0.19803414654836998}, 
 {{-0.03, 12.8, 0.93684, 1.1670485714285714}, 0.21404466529157756}, 
 {{-0.03, 12.8, 0.93684, 1.1699806814285714}, 0.21300823933882826}, 
 {{-0.03, 12.8, 0.93684, 1.1602179014285714}, 0.2164727036987603}, 
 {{-0.03, 12.8, 0.9440266199999999, 1.1670485714285714}, 
  0.22273475542507096}, {{-0.03, 12.8, 0.9440266199999999, 
   1.1699806814285714}, 0.22166943955844434}, 
 {{-0.03, 12.8, 0.9440266199999999, 1.1602179014285714}, 
  0.22523038510789062}, {{-0.03, 12.8, 0.9239195399999999, 
   1.1670485714285714}, 0.19886878124370763}, 
 {{-0.03, 12.8, 0.9239195399999999, 1.1699806814285714}, 
  0.19788312016202164}, {{-0.03, 12.8, 0.9239195399999999, 
   1.1602179014285714}, 0.20117803322066538}, 
 {{-0.03, 13.399999999999999, 0.93684, 1.1670485714285714}, 
  0.2171084818127257}, {{-0.03, 13.399999999999999, 0.93684, 
   1.1699806814285714}, 0.21603830497080687}, 
 {{-0.03, 13.399999999999999, 0.93684, 1.1602179014285714}, 
  0.21961589810905577}, {{-0.03, 13.399999999999999, 0.9440266199999999, 
   1.1670485714285714}, 0.22593783995826902}, 
 {{-0.03, 13.399999999999999, 0.9440266199999999, 1.1699806814285714}, 
  0.224838054512643}, {{-0.03, 13.399999999999999, 0.9440266199999999, 
   1.1602179014285714}, 0.22851453022781307}, 
 {{-0.03, 13.399999999999999, 0.9239195399999999, 1.1670485714285714}, 
  0.20168626103012352}, {{-0.03, 13.399999999999999, 0.9239195399999999, 
   1.1699806814285714}, 0.20066814533488295}, 
 {{-0.03, 13.399999999999999, 0.9239195399999999, 1.1602179014285714}, 
  0.20407185411829784}, {{-0.03, 14., 0.93684, 1.1670485714285714}, 
  0.2199352774393032}, {{-0.03, 14., 0.93684, 1.1699806814285714}, 
  0.21883284134462125}, {{-0.03, 14., 0.93684, 1.1602179014285714}, 
  0.22251859011286168}, {{-0.03, 14., 0.9440266199999999, 
   1.1670485714285714}, 0.2288962724597708}, 
 {{-0.03, 14., 0.9440266199999999, 1.1699806814285714}, 0.22776356293918104}, 
 {{-0.03, 14., 0.9440266199999999, 1.1602179014285714}, 0.23155041441424443}, 
 {{-0.03, 14., 0.9239195399999999, 1.1670485714285714}, 0.20427992436039039}, 
 {{-0.03, 14., 0.9239195399999999, 1.1699806814285714}, 0.2032307527648656}, 
 {{-0.03, 14., 0.9239195399999999, 1.1602179014285714}, 0.20673859669843858}, 
 {{-0.03, 14.600000000000001, 0.93684, 1.1670485714285714}, 
  0.22254631735709485}, {{-0.03, 14.600000000000001, 0.93684, 
   1.1699806814285714}, 0.2214129761285743}, 
 {{-0.03, 14.600000000000001, 0.93684, 1.1602179014285714}, 
  0.22520234540600664}, {{-0.03, 14.600000000000001, 0.9440266199999999, 
   1.1670485714285714}, 0.2316320297508943}, 
 {{-0.03, 14.600000000000001, 0.9440266199999999, 1.1699806814285714}, 
  0.23046780085738122}, {{-0.03, 14.600000000000001, 0.9440266199999999, 
   1.1602179014285714}, 0.23436032286420122}, 
 {{-0.03, 14.600000000000001, 0.9239195399999999, 1.1670485714285714}, 
  0.20666980384875341}, {{-0.03, 14.600000000000001, 0.9239195399999999, 
   1.1699806814285714}, 0.20559084322821022}, 
 {{-0.03, 14.600000000000001, 0.9239195399999999, 1.1602179014285714}, 
  0.2091985805367398}, {{-0.03, 15.2, 0.93684, 1.1670485714285714}, 
  0.2249595523362358}, {{-0.03, 15.2, 0.93684, 1.1699806814285714}, 
  0.22379641173781523}, {{-0.03, 15.2, 0.93684, 1.1602179014285714}, 
  0.22768564108278658}, {{-0.03, 15.2, 0.9440266199999999, 
   1.1670485714285714}, 0.2341637107859676}, 
 {{-0.03, 15.2, 0.9440266199999999, 1.1699806814285714}, 
  0.23296911802270875}, {{-0.03, 15.2, 0.9440266199999999, 
   1.1602179014285714}, 0.23696338357552346}, 
 {{-0.03, 15.2, 0.9239195399999999, 1.1670485714285714}, 0.2088727288718755}, 
 {{-0.03, 15.2, 0.9239195399999999, 1.1699806814285714}, 
  0.20776499937126292}, {{-0.03, 15.2, 0.9239195399999999, 
   1.1602179014285714}, 0.21146915637745775}, 
 {{-0.03, 15.8, 0.93684, 1.1670485714285714}, 0.2271925962178392}, 
 {{-0.03, 15.8, 0.93684, 1.1699806814285714}, 0.2260009099066631}, 
 {{-0.03, 15.8, 0.93684, 1.1602179014285714}, 0.2299858314457854}, 
 {{-0.03, 15.8, 0.9440266199999999, 1.1670485714285714}, 
  0.23650949523122478}, {{-0.03, 15.8, 0.9440266199999999, 
   1.1699806814285714}, 0.2352858355164038}, 
 {{-0.03, 15.8, 0.9440266199999999, 1.1602179014285714}, 0.2393775307266592}, 
 {{-0.03, 15.8, 0.9239195399999999, 1.1670485714285714}, 
  0.21090532835502365}, {{-0.03, 15.8, 0.9239195399999999, 
   1.1699806814285714}, 0.20977000880368815}, 
 {{-0.03, 15.8, 0.9239195399999999, 1.1602179014285714}, 
  0.21356667008161156}, {{-0.03, 16.4, 0.93684, 1.1670485714285714}, 
  0.2292602735665248}, {{-0.03, 16.4, 0.93684, 1.1699806814285714}, 
  0.2280411363761061}, {{-0.03, 16.4, 0.93684, 1.1602179014285714}, 
  0.23211807820533917}, {{-0.03, 16.4, 0.9440266199999999, 
   1.1670485714285714}, 0.23868471436151828}, 
 {{-0.03, 16.4, 0.9440266199999999, 1.1699806814285714}, 
  0.23743312394725766}, {{-0.03, 16.4, 0.9440266199999999, 
   1.1602179014285714}, 0.24161843750494386}, 
 {{-0.03, 16.4, 0.9239195399999999, 1.1670485714285714}, 
  0.21278154951229927}, {{-0.03, 16.4, 0.9239195399999999, 
   1.1699806814285714}, 0.21161966318053516}, 
 {{-0.03, 16.4, 0.9239195399999999, 1.1602179014285714}, 
  0.21550539766527313}, {{-0.03, 17., 0.93684, 1.1670485714285714}, 
  0.23117552170205552}, {{-0.03, 17., 0.93684, 1.1699806814285714}, 
  0.22992983492961772}, {{-0.03, 17., 0.93684, 1.1602179014285714}, 
  0.23409601028205804}, {{-0.03, 17., 0.9440266199999999, 
   1.1670485714285714}, 0.24070276779572247}, 
 {{-0.03, 17., 0.9440266199999999, 1.1699806814285714}, 0.23942418918276243}, 
 {{-0.03, 17., 0.9440266199999999, 1.1602179014285714}, 0.24370019425051456}, 
 {{-0.03, 17., 0.9239195399999999, 1.1670485714285714}, 0.21451352975749913}, 
 {{-0.03, 17., 0.9239195399999999, 1.1699806814285714}, 0.21332590686875424}, 
 {{-0.03, 17., 0.9239195399999999, 1.1602179014285714}, 0.2172981677503426}, 
 {{-0.03, 17.6, 0.93684, 1.1670485714285714}, 0.2329505559789793}, 
 {{-0.03, 17.6, 0.93684, 1.1699806814285714}, 0.2316793226950524}, 
 {{-0.03, 17.6, 0.93684, 1.1602179014285714}, 0.2359308239286791}, 
 {{-0.03, 17.6, 0.9440266199999999, 1.1670485714285714}, 
  0.24257628974734188}, {{-0.03, 17.6, 0.9440266199999999, 
   1.1699806814285714}, 0.2412717614819468}, 
 {{-0.03, 17.6, 0.9440266199999999, 1.1602179014285714}, 0.2456344349392328}, 
 {{-0.03, 17.6, 0.9239195399999999, 1.1670485714285714}, 
  0.21611275373201908}, {{-0.03, 17.6, 0.9239195399999999, 
   1.1699806814285714}, 0.2149003358988763}, 
 {{-0.03, 17.6, 0.9239195399999999, 1.1602179014285714}, 0.2189554190239571}, 
 {{-0.03, 18.2, 0.93684, 1.1670485714285714}, 0.23459655138704966}, 
 {{-0.03, 18.2, 0.93684, 1.1699806814285714}, 0.2333006452341913}, 
 {{-0.03, 18.2, 0.93684, 1.1602179014285714}, 0.2376344183480148}, 
 {{-0.03, 18.2, 0.9440266199999999, 1.1670485714285714}, 0.2443168002597648}, 
 {{-0.03, 18.2, 0.9440266199999999, 1.1699806814285714}, 
  0.24298723063719063}, {{-0.03, 18.2, 0.9440266199999999, 
   1.1602179014285714}, 0.24743342193931725}, 
 {{-0.03, 18.2, 0.9239195399999999, 1.1670485714285714}, 
  0.21758979537495485}, {{-0.03, 18.2, 0.9239195399999999, 
   1.1699806814285714}, 0.2163533960933255}, 
 {{-0.03, 18.2, 0.9239195399999999, 1.1602179014285714}, 
  0.22048886118398875}, {{-0.03, 18.8, 0.93684, 1.1670485714285714}, 
  0.23612254618652764}, {{-0.03, 18.8, 0.93684, 1.1699806814285714}, 
  0.23480253383438857}, {{-0.03, 18.8, 0.93684, 1.1602179014285714}, 
  0.23921684599875678}, {{-0.03, 18.8, 0.9440266199999999, 
   1.1670485714285714}, 0.24593371358405638}, 
 {{-0.03, 18.8, 0.9440266199999999, 1.1699806814285714}, 
  0.24457970477031268}, {{-0.03, 18.8, 0.9440266199999999, 
   1.1602179014285714}, 0.24910752602853456}, 
 {{-0.03, 18.8, 0.9239195399999999, 1.1670485714285714}, 0.2189530454965726}, 
 {{-0.03, 18.8, 0.9239195399999999, 1.1699806814285714}, 
  0.21769317198678567}, {{-0.03, 18.8, 0.9239195399999999, 
   1.1602179014285714}, 0.22190665668787574}, 
 {{-0.03, 19.4, 0.93684, 1.1670485714285714}, 0.23753701949916528}, 
 {{-0.03, 19.4, 0.93684, 1.1699806814285714}, 0.23619408043673465}, 
 {{-0.03, 19.4, 0.93684, 1.1602179014285714}, 0.24068580430689118}, 
 {{-0.03, 19.4, 0.9440266199999999, 1.1670485714285714}, 
  0.24743581138469614}, {{-0.03, 19.4, 0.9440266199999999, 
   1.1699806814285714}, 0.24605856878083907}, 
 {{-0.03, 19.4, 0.9440266199999999, 1.1602179014285714}, 
  0.25066481016637165}, {{-0.03, 19.4, 0.9239195399999999, 
   1.1670485714285714}, 0.2202104571629584}, 
 {{-0.03, 19.4, 0.9239195399999999, 1.1699806814285714}, 0.2189282404264096}, 
 {{-0.03, 19.4, 0.9239195399999999, 1.1602179014285714}, 
  0.22321721146706086}, {{-0.03, 20., 0.93684, 1.1670485714285714}, 
  0.23884865694877294}, {{-0.03, 20., 0.93684, 1.1699806814285714}, 
  0.23748331705488343}, {{-0.03, 20., 0.93684, 1.1602179014285714}, 
  0.2420500749581225}, {{-0.03, 20., 0.9440266199999999, 1.1670485714285714}, 
  0.24883204305810133}, {{-0.03, 20., 0.9440266199999999, 
   1.1699806814285714}, 0.24743212268290626}, 
 {{-0.03, 20., 0.9440266199999999, 1.1602179014285714}, 0.2521143134556863}, 
 {{-0.03, 20., 0.9239195399999999, 1.1670485714285714}, 0.22137025311011296}, 
 {{-0.03, 20., 0.9239195399999999, 1.1699806814285714}, 0.2200661685040549}, 
 {{-0.03, 20., 0.9239195399999999, 1.1602179014285714}, 0.22442840810140852}, 
 {{-0.03, 20.599999999999998, 0.93684, 1.1670485714285714}, 
  0.24006450880615404}, {{-0.03, 20.599999999999998, 0.93684, 
   1.1699806814285714}, 0.2386774560351077}, 
 {{-0.03, 20.599999999999998, 0.93684, 1.1602179014285714}, 
  0.24331697254422338}, {{-0.03, 20.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.2501297125357127}, 
 {{-0.03, 20.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.2487078292762142}, {{-0.03, 20.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.25346360332065443}, 
 {{-0.03, 20.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.22243904380838964}, {{-0.03, 20.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.22111373225194042}, 
 {{-0.03, 20.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.22554712280916075}, {{-0.03, 21.2, 0.93684, 1.1670485714285714}, 
  0.2411904372184728}, {{-0.03, 21.2, 0.93684, 1.1699806814285714}, 
  0.23978213526068914}, {{-0.03, 21.2, 0.93684, 1.1602179014285714}, 
  0.24449327304194282}, {{-0.03, 21.2, 0.9440266199999999, 
   1.1670485714285714}, 0.25133493082148256}, 
 {{-0.03, 21.2, 0.9440266199999999, 1.1699806814285714}, 
  0.24989157666378936}, {{-0.03, 21.2, 0.9440266199999999, 
   1.1602179014285714}, 0.25471968825201247}, 
 {{-0.03, 21.2, 0.9239195399999999, 1.1670485714285714}, 
  0.22342226038181245}, {{-0.03, 21.2, 0.9239195399999999, 
   1.1699806814285714}, 0.22207613720493816}, 
 {{-0.03, 21.2, 0.9239195399999999, 1.1602179014285714}, 0.226579725725636}, 
 {{-0.03, 21.8, 0.93684, 1.1670485714285714}, 0.2422331308433628}, 
 {{-0.03, 21.8, 0.93684, 1.1699806814285714}, 0.2408042491056659}, 
 {{-0.03, 21.8, 0.93684, 1.1602179014285714}, 0.2455837415766001}, 
 {{-0.03, 21.8, 0.9440266199999999, 1.1670485714285714}, 
  0.25245458114792857}, {{-0.03, 21.8, 0.9440266199999999, 
   1.1699806814285714}, 0.25099044750041444}, 
 {{-0.03, 21.8, 0.9440266199999999, 1.1602179014285714}, 0.255887583154747}, 
 {{-0.03, 21.8, 0.9239195399999999, 1.1670485714285714}, 
  0.22432624836010914}, {{-0.03, 21.8, 0.9239195399999999, 
   1.1699806814285714}, 0.22295994430398383}, 
 {{-0.03, 21.8, 0.9239195399999999, 1.1602179014285714}, 
  0.22753055157756347}, {{-0.03, 22.4, 0.93684, 1.1670485714285714}, 
  0.2431977915677473}, {{-0.03, 22.4, 0.93684, 1.1699806814285714}, 
  0.24174886889639213}, {{-0.03, 22.4, 0.93684, 1.1602179014285714}, 
  0.2465954468790249}, {{-0.03, 22.4, 0.9440266199999999, 
   1.1670485714285714}, 0.2534940625826361}, 
 {{-0.03, 22.4, 0.9440266199999999, 1.1699806814285714}, 0.252009710821955}, 
 {{-0.03, 22.4, 0.9440266199999999, 1.1602179014285714}, 0.2569745113305824}, 
 {{-0.03, 22.4, 0.9239195399999999, 1.1670485714285714}, 
  0.22515586732093518}, {{-0.03, 22.4, 0.9239195399999999, 
   1.1699806814285714}, 0.22376988205167833}, 
 {{-0.03, 22.4, 0.9239195399999999, 1.1602179014285714}, 
  0.22840639293278336}, {{-0.03, 23., 0.93684, 1.1670485714285714}, 
  0.24408938362560453}, {{-0.03, 23., 0.93684, 1.1699806814285714}, 
  0.24262092564476986}, {{-0.03, 23., 0.93684, 1.1602179014285714}, 
  0.24753288888713426}, {{-0.03, 23., 0.9440266199999999, 
   1.1670485714285714}, 0.25445851614714604}, 
 {{-0.03, 23., 0.9440266199999999, 1.1699806814285714}, 0.25295447306891894}, 
 {{-0.03, 23., 0.9440266199999999, 1.1602179014285714}, 0.25798516672107563}, 
 {{-0.03, 23., 0.9239195399999999, 1.1670485714285714}, 0.22591577286650727}, 
 {{-0.03, 23., 0.9239195399999999, 1.1699806814285714}, 0.2245105751649918}, 
 {{-0.03, 23., 0.9239195399999999, 1.1602179014285714}, 0.22921141376675316}, 
 {{-0.03, 23.599999999999998, 0.93684, 1.1670485714285714}, 
  0.24491179888588785}, {{-0.03, 23.599999999999998, 0.93684, 
   1.1699806814285714}, 0.24342409788051736}, 
 {{-0.03, 23.599999999999998, 0.93684, 1.1602179014285714}, 
  0.24840068735149978}, {{-0.03, 23.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.25535201779175637}, 
 {{-0.03, 23.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.2538286023333963}, {{-0.03, 23.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.2589243341020799}, 
 {{-0.03, 23.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.22660953890984298}, {{-0.03, 23.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.22518537493016233}, 
 {{-0.03, 23.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.2299499455939331}, {{-0.03, 24.2, 0.93684, 1.1670485714285714}, 
  0.2456695826217378}, {{-0.03, 24.2, 0.93684, 1.1699806814285714}, 
  0.2441631741554692}, {{-0.03, 24.2, 0.93684, 1.1602179014285714}, 
  0.24920204075476485}, {{-0.03, 24.2, 0.9440266199999999, 
   1.1670485714285714}, 0.25617925953891985}, 
 {{-0.03, 24.2, 0.9440266199999999, 1.1699806814285714}, 0.2546370228761399}, 
 {{-0.03, 24.2, 0.9440266199999999, 1.1602179014285714}, 0.2597954060807495}, 
 {{-0.03, 24.2, 0.9239195399999999, 1.1670485714285714}, 
  0.22724144706106528}, {{-0.03, 24.2, 0.9239195399999999, 
   1.1699806814285714}, 0.22579882498350506}, 
 {{-0.03, 24.2, 0.9239195399999999, 1.1602179014285714}, 
  0.23062485072971553}, {{-0.03, 24.799999999999997, 0.93684, 
   1.1670485714285714}, 0.24636647323859182}, 
 {{-0.03, 24.799999999999997, 0.93684, 1.1699806814285714}, 
  0.24484175360987406}, {{-0.03, 24.799999999999997, 0.93684, 
   1.1602179014285714}, 0.2499418606688492}, 
 {{-0.03, 24.799999999999997, 0.9440266199999999, 1.1670485714285714}, 
  0.25694411686379465}, {{-0.03, 24.799999999999997, 0.9440266199999999, 
   1.1699806814285714}, 0.2553834739058472}, 
 {{-0.03, 24.799999999999997, 0.9440266199999999, 1.1602179014285714}, 
  0.2606034007395579}, {{-0.03, 24.799999999999997, 0.9239195399999999, 
   1.1670485714285714}, 0.22781499849911563}, 
 {{-0.03, 24.799999999999997, 0.9239195399999999, 1.1699806814285714}, 
  0.22635428218575035}, {{-0.03, 24.799999999999997, 0.9239195399999999, 
   1.1602179014285714}, 0.23124084727044758}, 
 {{-0.03, 25.4, 0.93684, 1.1670485714285714}, 0.24700592809306376}, 
 {{-0.03, 25.4, 0.93684, 1.1699806814285714}, 0.24546326673055174}, 
 {{-0.03, 25.4, 0.93684, 1.1602179014285714}, 0.2506233687105}, 
 {{-0.03, 25.4, 0.9440266199999999, 1.1670485714285714}, 
  0.25765017772722903}, {{-0.03, 25.4, 0.9440266199999999, 
   1.1699806814285714}, 0.256071515562718}, 
 {{-0.03, 25.4, 0.9440266199999999, 1.1602179014285714}, 0.2613516808902098}, 
 {{-0.03, 25.4, 0.9239195399999999, 1.1670485714285714}, 0.2283334214603437}, 
 {{-0.03, 25.4, 0.9239195399999999, 1.1699806814285714}, 
  0.22685494954181284}, {{-0.03, 25.4, 0.9239195399999999, 
   1.1602179014285714}, 0.23180091238487163}, 
 {{-0.03, 26., 0.93684, 1.1670485714285714}, 0.2475911184732284}, 
 {{-0.03, 26., 0.93684, 1.1699806814285714}, 0.24603085249972653}, 
 {{-0.03, 26., 0.93684, 1.1602179014285714}, 0.2512498009914499}, 
 {{-0.03, 26., 0.9440266199999999, 1.1670485714285714}, 0.25830073419582533}, 
 {{-0.03, 26., 0.9440266199999999, 1.1699806814285714}, 0.25670440735267364}, 
 {{-0.03, 26., 0.9440266199999999, 1.1602179014285714}, 0.2620436058084221}, 
 {{-0.03, 26., 0.9239195399999999, 1.1670485714285714}, 0.22879967526328387}, 
 {{-0.03, 26., 0.9239195399999999, 1.1699806814285714}, 0.22730375435768174}, 
 {{-0.03, 26., 0.9239195399999999, 1.1602179014285714}, 0.23230806591645298}, 
 {{-0.03, 26.599999999999998, 0.93684, 1.1670485714285714}, 
  0.24812497439057185}, {{-0.03, 26.599999999999998, 0.93684, 
   1.1699806814285714}, 0.24654668513697242}, 
 {{-0.03, 26.599999999999998, 0.93684, 1.1602179014285714}, 
  0.2518241195631333}, {{-0.03, 26.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.2588988306781412}, 
 {{-0.03, 26.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.25728446434395413}, {{-0.03, 26.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.26268225272226015}, 
 {{-0.03, 26.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.2292164878352272}, {{-0.03, 26.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.22770262782340078}, 
 {{-0.03, 26.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.2327650673616642}, {{-0.03, 27.2, 0.93684, 1.1670485714285714}, 
  0.24860873231515077}, {{-0.03, 27.2, 0.93684, 1.1699806814285714}, 
  0.24701393638395103}, {{-0.03, 27.2, 0.93684, 1.1602179014285714}, 
  0.2523482266288344}, {{-0.03, 27.2, 0.9440266199999999, 
   1.1670485714285714}, 0.2594458749524658}, 
 {{-0.03, 27.2, 0.9440266199999999, 1.1699806814285714}, 0.2578149566157347}, 
 {{-0.03, 27.2, 0.9440266199999999, 1.1602179014285714}, 0.2632696701489805}, 
 {{-0.03, 27.2, 0.9239195399999999, 1.1670485714285714}, 0.229584800174715}, 
 {{-0.03, 27.2, 0.9239195399999999, 1.1699806814285714}, 0.2280545587710793}, 
 {{-0.03, 27.2, 0.9239195399999999, 1.1602179014285714}, 
  0.23317356566337116}, {{-0.03, 27.799999999999997, 0.93684, 
   1.1670485714285714}, 0.24904662403878486}, 
 {{-0.03, 27.799999999999997, 0.93684, 1.1699806814285714}, 
  0.2474350402013969}, {{-0.03, 27.799999999999997, 0.93684, 
   1.1602179014285714}, 0.2528254136763667}, 
 {{-0.03, 27.799999999999997, 0.9440266199999999, 1.1670485714285714}, 
  0.25994612560104263}, {{-0.03, 27.799999999999997, 0.9440266199999999, 
   1.1699806814285714}, 0.2582984084077735}, 
 {{-0.03, 27.799999999999997, 0.9440266199999999, 1.1602179014285714}, 
  0.26380922476873636}, {{-0.03, 27.799999999999997, 0.9239195399999999, 
   1.1670485714285714}, 0.22990878519518285}, 
 {{-0.03, 27.799999999999997, 0.9239195399999999, 1.1699806814285714}, 
  0.22836182592598123}, {{-0.03, 27.799999999999997, 0.9239195399999999, 
   1.1602179014285714}, 0.2335367099161418}, 
 {{-0.03, 28.4, 0.93684, 1.1670485714285714}, 0.2494403591810873}, 
 {{-0.03, 28.4, 0.93684, 1.1699806814285714}, 0.24781223218828902}, 
 {{-0.03, 28.4, 0.93684, 1.1602179014285714}, 0.2532578617611433}, 
 {{-0.03, 28.4, 0.9440266199999999, 1.1670485714285714}, 0.2604014053668974}, 
 {{-0.03, 28.4, 0.9440266199999999, 1.1699806814285714}, 0.2587371485643868}, 
 {{-0.03, 28.4, 0.9440266199999999, 1.1602179014285714}, 
  0.26430319164969074}, {{-0.03, 28.4, 0.9239195399999999, 
   1.1670485714285714}, 0.2301899575650062}, 
 {{-0.03, 28.4, 0.9239195399999999, 1.1699806814285714}, 
  0.22862649983023298}, {{-0.03, 28.4, 0.9239195399999999, 
   1.1602179014285714}, 0.23385651946444397}, 
 {{-0.03, 29., 0.93684, 1.1670485714285714}, 0.24979201727097827}, 
 {{-0.03, 29., 0.93684, 1.1699806814285714}, 0.24814757327868445}, 
 {{-0.03, 29., 0.93684, 1.1602179014285714}, 0.2536476946611092}, 
 {{-0.03, 29., 0.9440266199999999, 1.1670485714285714}, 0.2608138818468345}, 
 {{-0.03, 29., 0.9440266199999999, 1.1699806814285714}, 0.2591333254596538}, 
 {{-0.03, 29., 0.9440266199999999, 1.1602179014285714}, 0.2647537840888223}, 
 {{-0.03, 29., 0.9239195399999999, 1.1670485714285714}, 0.23043024064914597}, 
 {{-0.03, 29., 0.9239195399999999, 1.1699806814285714}, 0.22885048633625804}, 
 {{-0.03, 29., 0.9239195399999999, 1.1602179014285714}, 0.23413495940451606}, 
 {{-0.03, 29.599999999999998, 0.93684, 1.1670485714285714}, 
  0.2501026990646935}, {{-0.03, 29.599999999999998, 0.93684, 
   1.1699806814285714}, 0.2484419376391644}, 
 {{-0.03, 29.599999999999998, 0.93684, 1.1602179014285714}, 
  0.25399687203751453}, {{-0.03, 29.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.2611847780803247}, 
 {{-0.03, 29.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.2594879456121583}, {{-0.03, 29.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.26516304587220746}, 
 {{-0.03, 29.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.23063052315790045}, {{-0.03, 29.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.22903443022552863}, 
 {{-0.03, 29.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.2343738399859477}, {{-0.03, 30.2, 0.93684, 1.1670485714285714}, 
  0.25037499037889976}, {{-0.03, 30.2, 0.93684, 1.1699806814285714}, 
  0.2486982273924117}, {{-0.03, 30.2, 0.93684, 1.1602179014285714}, 
  0.2543061490914626}, {{-0.03, 30.2, 0.9440266199999999, 
   1.1670485714285714}, 0.2615167287224581}, 
 {{-0.03, 30.2, 0.9440266199999999, 1.1699806814285714}, 0.2598039425730879}, 
 {{-0.03, 30.2, 0.9440266199999999, 1.1602179014285714}, 0.2655318698143096}, 
 {{-0.03, 30.2, 0.9239195399999999, 1.1670485714285714}, 
  0.23079329460288583}, {{-0.03, 30.2, 0.9239195399999999, 
   1.1699806814285714}, 0.22918116727751553}, 
 {{-0.03, 30.2, 0.9239195399999999, 1.1602179014285714}, 0.2345736767727351}, 
 {{-0.03, 30.799999999999997, 0.93684, 1.1670485714285714}, 
  0.2506102593851555}, {{-0.03, 30.799999999999997, 0.93684, 
   1.1699806814285714}, 0.24891765349408376}, 
 {{-0.03, 30.799999999999997, 0.93684, 1.1602179014285714}, 
  0.2545784350512349}, {{-0.03, 30.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.26181118434846345}, 
 {{-0.03, 30.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.2600826164207116}, {{-0.03, 30.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.26586318052316155}, 
 {{-0.03, 30.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.23091977978616646}, {{-0.03, 30.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.22929175351483508}, 
 {{-0.03, 30.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.23473734135896307}, {{-0.03, 31.4, 0.93684, 1.1670485714285714}, 
  0.25080997273306166}, {{-0.03, 31.4, 0.93684, 1.1699806814285714}, 
  0.2491016664368642}, {{-0.03, 31.4, 0.93684, 1.1602179014285714}, 
  0.2548148225532337}, {{-0.03, 31.4, 0.9440266199999999, 
   1.1670485714285714}, 0.26206968499172745}, 
 {{-0.03, 31.4, 0.9440266199999999, 1.1699806814285714}, 0.2603254906343236}, 
 {{-0.03, 31.4, 0.9440266199999999, 1.1602179014285714}, 
  0.26615816289706856}, {{-0.03, 31.4, 0.9239195399999999, 
   1.1670485714285714}, 0.23101131384928364}, 
 {{-0.03, 31.4, 0.9239195399999999, 1.1699806814285714}, 
  0.22936750860546046}, {{-0.03, 31.4, 0.9239195399999999, 
   1.1602179014285714}, 0.23486576563067885}, 
 {{-0.03, 32., 0.93684, 1.1670485714285714}, 0.2509750543470647}, 
 {{-0.03, 32., 0.93684, 1.1699806814285714}, 0.24925103090540657}, 
 {{-0.03, 32., 0.93684, 1.1602179014285714}, 0.25501669695670826}, 
 {{-0.03, 32., 0.9440266199999999, 1.1670485714285714}, 0.2622932447717021}, 
 {{-0.03, 32., 0.9440266199999999, 1.1699806814285714}, 0.26053342748553027}, 
 {{-0.03, 32., 0.9440266199999999, 1.1602179014285714}, 0.26641827316337646}, 
 {{-0.03, 32., 0.9239195399999999, 1.1670485714285714}, 0.23106866305102897}, 
 {{-0.03, 32., 0.9239195399999999, 1.1699806814285714}, 0.22940902690303128}, 
 {{-0.03, 32., 0.9239195399999999, 1.1602179014285714}, 0.23496020765860226}, 
 {{-0.03, 32.6, 0.93684, 1.1670485714285714}, 0.25110706273372585}, 
 {{-0.03, 32.6, 0.93684, 1.1699806814285714}, 0.24936751633892776}, 
 {{-0.03, 32.6, 0.93684, 1.1602179014285714}, 0.25518477618625096}, 
 {{-0.03, 32.6, 0.9440266199999999, 1.1670485714285714}, 0.2624834823774903}, 
 {{-0.03, 32.6, 0.9440266199999999, 1.1699806814285714}, 
  0.26070824414057703}, {{-0.03, 32.6, 0.9440266199999999, 
   1.1602179014285714}, 0.2666443281469789}, 
 {{-0.03, 32.6, 0.9239195399999999, 1.1670485714285714}, 0.2310932706312245}, 
 {{-0.03, 32.6, 0.9239195399999999, 1.1699806814285714}, 0.2294179838883441}, 
 {{-0.03, 32.6, 0.9239195399999999, 1.1602179014285714}, 
  0.23502121218473596}, {{-0.03, 33.2, 0.93684, 1.1670485714285714}, 
  0.25120705643089924}, {{-0.03, 33.2, 0.93684, 1.1699806814285714}, 
  0.2494520715463395}, {{-0.03, 33.2, 0.93684, 1.1602179014285714}, 
  0.2553207853989734}, {{-0.03, 33.2, 0.9440266199999999, 
   1.1670485714285714}, 0.26264152106179905}, 
 {{-0.03, 33.2, 0.9440266199999999, 1.1699806814285714}, 
  0.26085095899909605}, {{-0.03, 33.2, 0.9440266199999999, 
   1.1602179014285714}, 0.26683809406167214}, 
 {{-0.03, 33.2, 0.9239195399999999, 1.1670485714285714}, 
  0.23108608069809758}, {{-0.03, 33.2, 0.9239195399999999, 
   1.1699806814285714}, 0.22939520560014542}, 
 {{-0.03, 33.2, 0.9239195399999999, 1.1602179014285714}, 
  0.23505042200929488}, {{-0.03, 33.8, 0.93684, 1.1670485714285714}, 
  0.25127604731252745}, {{-0.03, 33.8, 0.93684, 1.1699806814285714}, 
  0.24950569364242628}, {{-0.03, 33.8, 0.93684, 1.1602179014285714}, 
  0.2554256186872446}, {{-0.03, 33.8, 0.9440266199999999, 
   1.1670485714285714}, 0.26276843749224715}, 
 {{-0.03, 33.8, 0.9440266199999999, 1.1699806814285714}, 
  0.26096263376640577}, {{-0.03, 33.8, 0.9440266199999999, 
   1.1602179014285714}, 0.26700053503946375}, 
 {{-0.03, 33.8, 0.9239195399999999, 1.1670485714285714}, 
  0.23104798755345213}, {{-0.03, 33.8, 0.9239195399999999, 
   1.1699806814285714}, 0.22934157192522134}, 
 {{-0.03, 33.8, 0.9239195399999999, 1.1602179014285714}, 
  0.23504860751269252}, {{-0.03, 34.4, 0.93684, 1.1670485714285714}, 
  0.2513149572210374}, {{-0.03, 34.4, 0.93684, 1.1699806814285714}, 
  0.2495293003153926}, {{-0.03, 34.4, 0.93684, 1.1602179014285714}, 
  0.25550023160657065}, {{-0.03, 34.4, 0.9440266199999999, 
   1.1670485714285714}, 0.2628652163805934}, 
 {{-0.03, 34.4, 0.9440266199999999, 1.1699806814285714}, 
  0.26104424964944256}, {{-0.03, 34.4, 0.9440266199999999, 
   1.1602179014285714}, 0.2671326699178989}, 
 {{-0.03, 34.4, 0.9239195399999999, 1.1670485714285714}, 
  0.23097979856779693}, {{-0.03, 34.4, 0.9239195399999999, 
   1.1699806814285714}, 0.22925788465776503}, 
 {{-0.03, 34.4, 0.9239195399999999, 1.1602179014285714}, 
  0.23501660908416425}, {{-0.03, 35., 0.93684, 1.1670485714285714}, 
  0.25132472354035273}, {{-0.03, 35., 0.93684, 1.1699806814285714}, 
  0.24952386728896678}, {{-0.03, 35., 0.93684, 1.1602179014285714}, 
  0.2555455014310666}, {{-0.03, 35., 0.9440266199999999, 1.1670485714285714}, 
  0.26293285502579317}, {{-0.03, 35., 0.9440266199999999, 
   1.1699806814285714}, 0.2610968368893668}, 
 {{-0.03, 35., 0.9440266199999999, 1.1602179014285714}, 0.26723543820952644}, 
 {{-0.03, 35., 0.9239195399999999, 1.1670485714285714}, 0.23088233981340844}, 
 {{-0.03, 35., 0.9239195399999999, 1.1699806814285714}, 0.22914501764911102}, 
 {{-0.03, 35., 0.9239195399999999, 1.1602179014285714}, 0.23495519012548358}, 
 {{-0.03, 35.6, 0.93684, 1.1670485714285714}, 0.25130476125308365}, 
 {{-0.03, 35.6, 0.93684, 1.1699806814285714}, 0.2494883758742958}, 
 {{-0.03, 35.6, 0.93684, 1.1602179014285714}, 0.2555623540729336}, 
 {{-0.03, 35.6, 0.9440266199999999, 1.1670485714285714}, 0.2629708967017909}, 
 {{-0.03, 35.6, 0.9440266199999999, 1.1699806814285714}, 0.2611195273251501}, 
 {{-0.03, 35.6, 0.9440266199999999, 1.1602179014285714}, 
  0.26730981954848976}, {{-0.03, 35.6, 0.9239195399999999, 
   1.1670485714285714}, 0.23075480602888465}, 
 {{-0.03, 35.6, 0.9239195399999999, 1.1699806814285714}, 
  0.22900169512009705}, {{-0.03, 35.6, 0.9239195399999999, 
   1.1602179014285714}, 0.2348651758544022}, 
 {{-0.03, 36.2, 0.93684, 1.1670485714285714}, 0.25125749986749984}, 
 {{-0.03, 36.2, 0.93684, 1.1699806814285714}, 0.24942581667282282}, 
 {{-0.03, 36.2, 0.93684, 1.1602179014285714}, 0.2555499056890725}, 
 {{-0.03, 36.2, 0.9440266199999999, 1.1670485714285714}, 0.2629817415380793}, 
 {{-0.03, 36.2, 0.9440266199999999, 1.1699806814285714}, 
  0.26111525383646045}, {{-0.03, 36.2, 0.9440266199999999, 
   1.1602179014285714}, 0.2673550814482785}, 
 {{-0.03, 36.2, 0.9239195399999999, 1.1670485714285714}, 
  0.23059965978485747}, {{-0.03, 36.2, 0.9239195399999999, 
   1.1699806814285714}, 0.22883098734659607}, 
 {{-0.03, 36.2, 0.9239195399999999, 1.1602179014285714}, 0.2347454223022896}, 
 {{-0.03, 36.8, 0.93684, 1.1670485714285714}, 0.25118286273066337}, 
 {{-0.03, 36.8, 0.93684, 1.1699806814285714}, 0.2493358705816243}, 
 {{-0.03, 36.8, 0.93684, 1.1602179014285714}, 0.25551090416822375}, 
 {{-0.03, 36.8, 0.9440266199999999, 1.1670485714285714}, 0.2629654062412924}, 
 {{-0.03, 36.8, 0.9440266199999999, 1.1699806814285714}, 
  0.26108380172918694}, {{-0.03, 36.8, 0.9440266199999999, 
   1.1602179014285714}, 0.2673739104155268}, 
 {{-0.03, 36.8, 0.9239195399999999, 1.1670485714285714}, 
  0.23041666044359788}, {{-0.03, 36.8, 0.9239195399999999, 
   1.1699806814285714}, 0.2286323930637316}, 
 {{-0.03, 36.8, 0.9239195399999999, 1.1602179014285714}, 
  0.23459876489674333}, {{-0.03, 37.4, 0.93684, 1.1670485714285714}, 
  0.2510813649229174}, {{-0.03, 37.4, 0.93684, 1.1699806814285714}, 
  0.24921903887046304}, {{-0.03, 37.4, 0.93684, 1.1602179014285714}, 
  0.25544508976498337}, {{-0.03, 37.4, 0.9440266199999999, 
   1.1670485714285714}, 0.2629224655835224}, 
 {{-0.03, 37.4, 0.9440266199999999, 1.1699806814285714}, 0.2610257319881163}, 
 {{-0.03, 37.4, 0.9440266199999999, 1.1602179014285714}, 0.2673661517508578}, 
 {{-0.03, 37.4, 0.9239195399999999, 1.1670485714285714}, 
  0.23020621245098827}, {{-0.03, 37.4, 0.9239195399999999, 
   1.1699806814285714}, 0.22840630285120117}, 
 {{-0.03, 37.4, 0.9239195399999999, 1.1602179014285714}, 
  0.23442475965415802}, {{-0.03, 38., 0.93684, 1.1670485714285714}, 
  0.2509534547229779}, {{-0.03, 38., 0.93684, 1.1699806814285714}, 
  0.24907575614740105}, {{-0.03, 38., 0.93684, 1.1602179014285714}, 
  0.25535294291890026}, {{-0.03, 38., 0.9440266199999999, 
   1.1670485714285714}, 0.2628534272423375}, 
 {{-0.03, 38., 0.9440266199999999, 1.1699806814285714}, 0.26094153866773245}, 
 {{-0.03, 38., 0.9440266199999999, 1.1602179014285714}, 0.2673323451670796}, 
 {{-0.03, 38., 0.9239195399999999, 1.1670485714285714}, 0.22996865357853263}, 
 {{-0.03, 38., 0.9239195399999999, 1.1699806814285714}, 0.2281530407107114}, 
 {{-0.03, 38., 0.9239195399999999, 1.1602179014285714}, 0.2342237767651756}, 
 {{-0.03, 38.6, 0.93684, 1.1670485714285714}, 0.2507995159877575}, 
 {{-0.03, 38.6, 0.93684, 1.1699806814285714}, 0.24890639267996037}, 
 {{-0.03, 38.6, 0.93684, 1.1602179014285714}, 0.2552348794408707}, 
 {{-0.03, 38.6, 0.9440266199999999, 1.1670485714285714}, 0.2627587343984113}, 
 {{-0.03, 38.6, 0.9440266199999999, 1.1699806814285714}, 0.2608316514314471}, 
 {{-0.03, 38.6, 0.9440266199999999, 1.1602179014285714}, 
  0.26727296561421987}, {{-0.03, 38.6, 0.9239195399999999, 
   1.1670485714285714}, 0.2297042568999349}, 
 {{-0.03, 38.6, 0.9239195399999999, 1.1699806814285714}, 
  0.22787286598328338}, {{-0.03, 38.6, 0.9239195399999999, 
   1.1602179014285714}, 0.2339961216214891}, 
 {{-0.03, 39.2, 0.93684, 1.1670485714285714}, 0.2506198701021679}, 
 {{-0.03, 39.2, 0.93684, 1.1699806814285714}, 0.24871125628530855}, 
 {{-0.03, 39.2, 0.93684, 1.1602179014285714}, 0.2550912526007182}, 
 {{-0.03, 39.2, 0.9440266199999999, 1.1670485714285714}, 
  0.26263876790430685}, {{-0.03, 39.2, 0.9440266199999999, 
   1.1699806814285714}, 0.260696437661242}, 
 {{-0.03, 39.2, 0.9440266199999999, 1.1602179014285714}, 0.2671884255849497}, 
 {{-0.03, 39.2, 0.9239195399999999, 1.1670485714285714}, 
  0.22941323233302383}, {{-0.03, 39.2, 0.9239195399999999, 
   1.1699806814285714}, 0.22756597483057014}, 
 {{-0.03, 39.2, 0.9239195399999999, 1.1602179014285714}, 0.2337420364978723}, 
 {{-0.03, 39.800000000000004, 0.93684, 1.1670485714285714}, 
  0.25041347591412316}, {{-0.03, 39.800000000000004, 0.93684, 
   1.1699806814285714}, 0.24848892345340765}, 
 {{-0.03, 39.800000000000004, 0.93684, 1.1602179014285714}, 
  0.2549223548054533}, {{-0.03, 39.800000000000004, 0.9440266199999999, 
   1.1670485714285714}, 0.26249262801655565}, 
 {{-0.03, 39.800000000000004, 0.9440266199999999, 1.1699806814285714}, 
  0.260534638902114}, {{-0.03, 39.800000000000004, 0.9440266199999999, 
   1.1602179014285714}, 0.2670790770133322}, 
 {{-0.03, 39.800000000000004, 0.9239195399999999, 1.1670485714285714}, 
  0.22909572776062226}, {{-0.03, 39.800000000000004, 0.9239195399999999, 
   1.1699806814285714}, 0.22723065812718435}, 
 {{-0.03, 39.800000000000004, 0.9239195399999999, 1.1602179014285714}, 
  0.23346170181740095}, {{0., 0.4, 0.93684, 1.1670485714285714}, 
  0.021309346394562143}, {{0., 0.4, 0.93684, 1.1699806814285714}, 
  0.021306812086864593}, {{0., 0.4, 0.93684, 1.1602179014285714}, 
  0.02131520226242904}, {{0., 0.4, 0.9440266199999999, 1.1670485714285714}, 
  0.022003016212470312}, {{0., 0.4, 0.9440266199999999, 1.1699806814285714}, 
  0.022000401659179252}, {{0., 0.4, 0.9440266199999999, 1.1602179014285714}, 
  0.02200905754509333}, {{0., 0.4, 0.9239195399999999, 1.1670485714285714}, 
  0.02010101448486906}, {{0., 0.4, 0.9239195399999999, 1.1699806814285714}, 
  0.020098619651763103}, {{0., 0.4, 0.9239195399999999, 1.1602179014285714}, 
  0.020106548002507975}, {{0., 0.6000000000000001, 0.93684, 
   1.1670485714285714}, 0.031103348766943432}, 
 {{0., 0.6000000000000001, 0.93684, 1.1699806814285714}, 
  0.03109459716260454}, {{0., 0.6000000000000001, 0.93684, 
   1.1602179014285714}, 0.03112361594801473}, 
 {{0., 0.6000000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.032118730377033555}, {{0., 0.6000000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.032109707261058995}, 
 {{0., 0.6000000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.032139626378671834}, {{0., 0.6000000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.029334756487149404}, 
 {{0., 0.6000000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.029326477483830552}, {{0., 0.6000000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.029353929130633585}, 
 {{0., 0.8, 0.93684, 1.1670485714285714}, 0.04037833063606032}, 
 {{0., 0.8, 0.93684, 1.1699806814285714}, 0.04036071780314096}, 
 {{0., 0.8, 0.93684, 1.1602179014285714}, 0.040419156502548216}, 
 {{0., 0.8, 0.9440266199999999, 1.1670485714285714}, 0.04170008237942797}, 
 {{0., 0.8, 0.9440266199999999, 1.1699806814285714}, 0.04168192531925481}, 
 {{0., 0.8, 0.9440266199999999, 1.1602179014285714}, 0.04174216979245541}, 
 {{0., 0.8, 0.9239195399999999, 1.1670485714285714}, 0.03807626554519818}, 
 {{0., 0.8, 0.9239195399999999, 1.1699806814285714}, 0.03805960031550075}, 
 {{0., 0.8, 0.9239195399999999, 1.1602179014285714}, 0.03811489482509327}, 
 {{0., 1., 0.93684, 1.1670485714285714}, 0.04917078065737171}, 
 {{0., 1., 0.93684, 1.1699806814285714}, 0.04914206970349855}, 
 {{0., 1., 0.93684, 1.1602179014285714}, 0.04923737508226633}, 
 {{0., 1., 0.9440266199999999, 1.1670485714285714}, 0.050784518245261576}, 
 {{0., 1., 0.9440266199999999, 1.1699806814285714}, 0.050754921101110136}, 
 {{0., 1., 0.9440266199999999, 1.1602179014285714}, 0.05085316821295619}, 
 {{0., 1., 0.9239195399999999, 1.1670485714285714}, 0.046360343747068385}, 
 {{0., 1., 0.9239195399999999, 1.1699806814285714}, 0.04633317599857436}, 
 {{0., 1., 0.9239195399999999, 1.1602179014285714}, 0.04642335867000372}, 
 {{0., 1.2000000000000002, 0.93684, 1.1670485714285714}, 
  0.057513989090186304}, {{0., 1.2000000000000002, 0.93684, 
   1.1699806814285714}, 0.05747229397451618}, 
 {{0., 1.2000000000000002, 0.93684, 1.1602179014285714}, 
  0.05761075261352489}, {{0., 1.2000000000000002, 0.9440266199999999, 
   1.1670485714285714}, 0.05940621487031747}, 
 {{0., 1.2000000000000002, 0.9440266199999999, 1.1699806814285714}, 
  0.05936323300739536}, {{0., 1.2000000000000002, 0.9440266199999999, 
   1.1602179014285714}, 0.05950596462963207}, 
 {{0., 1.2000000000000002, 0.9239195399999999, 1.1670485714285714}, 
  0.05421872119916542}, {{0., 1.2000000000000002, 0.9239195399999999, 
   1.1699806814285714}, 0.054179266932003735}, 
 {{0., 1.2000000000000002, 0.9239195399999999, 1.1602179014285714}, 
  0.054310284246905975}, {{0., 1.4, 0.93684, 1.1670485714285714}, 
  0.06543838132893173}, {{0., 1.4, 0.93684, 1.1699806814285714}, 
  0.06538211876649748}, {{0., 1.4, 0.93684, 1.1602179014285714}, 
  0.06556901504874886}, {{0., 1.4, 0.9440266199999999, 1.1670485714285714}, 
  0.0675964193188084}, {{0., 1.4, 0.9440266199999999, 1.1699806814285714}, 
  0.06753842015930728}, {{0., 1.4, 0.9440266199999999, 1.1602179014285714}, 
  0.06773108517653677}, {{0., 1.4, 0.9239195399999999, 1.1670485714285714}, 
  0.061680379003237557}, {{0., 1.4, 0.9239195399999999, 1.1699806814285714}, 
  0.06162714078324072}, {{0., 1.4, 0.9239195399999999, 1.1602179014285714}, 
  0.061803990618877286}, {{0., 1.6, 0.93684, 1.1670485714285714}, 
  0.07297181139243226}, {{0., 1.6, 0.93684, 1.1699806814285714}, 
  0.0728996596006631}, {{0., 1.6, 0.93684, 1.1602179014285714}, 
  0.07313941137491657}, {{0., 1.6, 0.9440266199999999, 1.1670485714285714}, 
  0.07538374760825411}, {{0., 1.6, 0.9440266199999999, 1.1699806814285714}, 
  0.07530936819652448}, {{0., 1.6, 0.9440266199999999, 1.1602179014285714}, 
  0.07555652205120685}, {{0., 1.6, 0.9239195399999999, 1.1670485714285714}, 
  0.06877183309499015}, {{0., 1.6, 0.9239195399999999, 1.1699806814285714}, 
  0.06870356086667119}, {{0., 1.6, 0.9239195399999999, 1.1602179014285714}, 
  0.06893042136968945}, {{0., 1.8000000000000003, 0.93684, 
   1.1670485714285714}, 0.08013982077296122}, 
 {{0., 1.8000000000000003, 0.93684, 1.1699806814285714}, 
  0.08005068401795092}, {{0., 1.8000000000000003, 0.93684, 
   1.1602179014285714}, 0.08034695931678076}, 
 {{0., 1.8000000000000003, 0.9440266199999999, 1.1670485714285714}, 
  0.0827944484124885}, {{0., 1.8000000000000003, 0.9440266199999999, 
   1.1699806814285714}, 0.08270255892886233}, 
 {{0., 1.8000000000000003, 0.9440266199999999, 1.1602179014285714}, 
  0.08300798373567185}, {{0., 1.8000000000000003, 0.9239195399999999, 
   1.1670485714285714}, 0.07551738428031607}, 
 {{0., 1.8000000000000003, 0.9239195399999999, 1.1699806814285714}, 
  0.07543304171688048}, {{0., 1.8000000000000003, 0.9239195399999999, 
   1.1602179014285714}, 0.07571338208751346}, 
 {{0., 2., 0.93684, 1.1670485714285714}, 0.08696586724320475}, 
 {{0., 2., 0.93684, 1.1699806814285714}, 0.08685884531407512}, 
 {{0., 2., 0.93684, 1.1602179014285714}, 0.08721466295435075}, 
 {{0., 2., 0.9440266199999999, 1.1670485714285714}, 0.08985263631198466}, 
 {{0., 2., 0.9440266199999999, 1.1699806814285714}, 0.08974230864436644}, 
 {{0., 2., 0.9440266199999999, 1.1602179014285714}, 0.09010911676391904}, 
 {{0., 2., 0.9239195399999999, 1.1670485714285714}, 0.08193933900169298}, 
 {{0., 2., 0.9239195399999999, 1.1699806814285714}, 0.08183807455480484}, 
 {{0., 2., 0.9239195399999999, 1.1602179014285714}, 0.08217475045860505}, 
 {{0., 2.2, 0.93684, 1.1670485714285714}, 0.0934715275455023}, 
 {{0., 2.2, 0.93684, 1.1699806814285714}, 0.09334588942600698}, 
 {{0., 2.2, 0.93684, 1.1602179014285714}, 0.0937637058661657}, 
 {{0., 2.2, 0.9440266199999999, 1.1670485714285714}, 0.09658049854694878}, 
 {{0., 2.2, 0.9440266199999999, 1.1699806814285714}, 0.09645097917260814}, 
 {{0., 2.2, 0.9440266199999999, 1.1602179014285714}, 0.09688170267292873}, 
 {{0., 2.2, 0.9239195399999999, 1.1670485714285714}, 0.08805820469549441}, 
 {{0., 2.2, 0.9239195399999999, 1.1699806814285714}, 0.08793932664371835}, 
 {{0., 2.2, 0.9239195399999999, 1.1602179014285714}, 0.08833466252892258}, 
 {{0., 2.6, 0.93684, 1.1670485714285714}, 0.10559772019345323}, 
 {{0., 2.6, 0.93684, 1.1699806814285714}, 0.10543312365021784}, 
 {{0., 2.6, 0.93684, 1.1602179014285714}, 0.1059807472654611}, 
 {{0., 2.6, 0.9440266199999999, 1.1670485714285714}, 0.109123515649819}, 
 {{0., 2.6, 0.9440266199999999, 1.1699806814285714}, 0.10895383753736705}, 
 {{0., 2.6, 0.9440266199999999, 1.1602179014285714}, 0.1095183673010126}, 
 {{0., 2.6, 0.9239195399999999, 1.1670485714285714}, 0.09945878829697641}, 
 {{0., 2.6, 0.9239195399999999, 1.1699806814285714}, 0.09930304345744893}, 
 {{0., 2.6, 0.9239195399999999, 1.1602179014285714}, 0.09982121777629978}, 
 {{0., 3., 0.93684, 1.1670485714285714}, 0.11666098569709975}, 
 {{0., 3., 0.93684, 1.1699806814285714}, 0.11645608010670143}, 
 {{0., 3., 0.93684, 1.1602179014285714}, 0.11713810122838947}, 
 {{0., 3., 0.9440266199999999, 1.1670485714285714}, 0.12057020007963468}, 
 {{0., 3., 0.9440266199999999, 1.1699806814285714}, 0.12035897103117207}, 
 {{0., 3., 0.9440266199999999, 1.1602179014285714}, 0.1210620385844198}, 
 {{0., 3., 0.9239195399999999, 1.1670485714285714}, 0.10985452359489126}, 
 {{0., 3., 0.9239195399999999, 1.1699806814285714}, 0.10966063431288386}, 
 {{0., 3., 0.9239195399999999, 1.1602179014285714}, 0.11030598958825472}, 
 {{0., 3.4000000000000004, 0.93684, 1.1670485714285714}, 
  0.12678266989510595}, {{0., 3.4000000000000004, 0.93684, 
   1.1699806814285714}, 0.12653675319341687}, 
 {{0., 3.4000000000000004, 0.93684, 1.1602179014285714}, 0.1273555916330401}, 
 {{0., 3.4000000000000004, 0.9440266199999999, 1.1670485714285714}, 
  0.13104544038746369}, {{0., 3.4000000000000004, 0.9440266199999999, 
   1.1699806814285714}, 0.13079194060200122}, 
 {{0., 3.4000000000000004, 0.9440266199999999, 1.1602179014285714}, 
  0.13163602717999634}, {{0., 3.4000000000000004, 0.9239195399999999, 
   1.1670485714285714}, 0.11936056945704417}, 
 {{0., 3.4000000000000004, 0.9239195399999999, 1.1699806814285714}, 
  0.1191278654676027}, {{0., 3.4000000000000004, 0.9239195399999999, 
   1.1602179014285714}, 0.11990271147727996}, 
 {{0., 3.8000000000000003, 0.93684, 1.1670485714285714}, 
  0.13606669883699798}, {{0., 3.8000000000000003, 0.93684, 
   1.1699806814285714}, 0.13577959712220763}, 
 {{0., 3.8000000000000003, 0.93684, 1.1602179014285714}, 0.1367359050612108}, 
 {{0., 3.8000000000000003, 0.9440266199999999, 1.1670485714285714}, 
  0.14065626580455173}, {{0., 3.8000000000000003, 0.9440266199999999, 
   1.1699806814285714}, 0.14036032114858188}, 
 {{0., 3.8000000000000003, 0.9440266199999999, 1.1602179014285714}, 
  0.14134608176120547}, {{0., 3.8000000000000003, 0.9239195399999999, 
   1.1670485714285714}, 0.12807543813764694}, 
 {{0., 3.8000000000000003, 0.9239195399999999, 1.1699806814285714}, 
  0.12780374699732658}, {{0., 3.8000000000000003, 0.9239195399999999, 
   1.1602179014285714}, 0.1287087274453855}, 
 {{0., 4.2, 0.93684, 1.1670485714285714}, 0.14460290588037464}, 
 {{0., 4.2, 0.93684, 1.1699806814285714}, 0.144274842318203}, 
 {{0., 4.2, 0.93684, 1.1602179014285714}, 0.14536794097640177}, 
 {{0., 4.2, 0.9440266199999999, 1.1670485714285714}, 0.14949522572241522}, 
 {{0., 4.2, 0.9440266199999999, 1.1699806814285714}, 0.14915707222623745}, 
 {{0., 4.2, 0.9440266199999999, 1.1602179014285714}, 0.15028378698967326}, 
 {{0., 4.2, 0.9239195399999999, 1.1670485714285714}, 0.1360842289269787}, 
 {{0., 4.2, 0.9239195399999999, 1.1699806814285714}, 0.13577375255270607}, 
 {{0., 4.2, 0.9239195399999999, 1.1602179014285714}, 0.13680825634856233}, 
 {{0., 4.6000000000000005, 0.93684, 1.1670485714285714}, 0.1524698165402077}, 
 {{0., 4.6000000000000005, 0.93684, 1.1699806814285714}, 
  0.15210137812315616}, {{0., 4.6000000000000005, 0.93684, 
   1.1602179014285714}, 0.15332937384072276}, 
 {{0., 4.6000000000000005, 0.9440266199999999, 1.1670485714285714}, 
  0.15764322844611925}, {{0., 4.6000000000000005, 0.9440266199999999, 
   1.1699806814285714}, 0.1572634750267094}, 
 {{0., 4.6000000000000005, 0.9440266199999999, 1.1602179014285714}, 
  0.15852917878543987}, {{0., 4.6000000000000005, 0.9239195399999999, 
   1.1670485714285714}, 0.14346131491855826}, 
 {{0., 4.6000000000000005, 0.9239195399999999, 1.1699806814285714}, 
  0.14311260320872485}, {{0., 4.6000000000000005, 0.9239195399999999, 
   1.1602179014285714}, 0.14427485751099206}, 
 {{0., 5., 0.93684, 1.1670485714285714}, 0.1597352255034621}, 
 {{0., 5., 0.93684, 1.1699806814285714}, 0.15932707442520438}, 
 {{0., 5., 0.93684, 1.1602179014285714}, 0.16068780170658584}, 
 {{0., 5., 0.9440266199999999, 1.1670485714285714}, 0.16517015002329627}, 
 {{0., 5., 0.9440266199999999, 1.1699806814285714}, 0.1647494888620248}, 
 {{0., 5., 0.9440266199999999, 1.1602179014285714}, 0.16615191726085163}, 
 {{0., 5., 0.9239195399999999, 1.1670485714285714}, 0.15027087204607908}, 
 {{0., 5., 0.9239195399999999, 1.1699806814285714}, 0.14988453632631854}, 
 {{0., 5., 0.9239195399999999, 1.1602179014285714}, 0.15117258639314532}, 
 {{0., 5.4, 0.93684, 1.1670485714285714}, 0.16645806447871028}, 
 {{0., 5.4, 0.93684, 1.1699806814285714}, 0.16601107728552078}, 
 {{0., 5.4, 0.93684, 1.1602179014285714}, 0.167501656453386}, 
 {{0., 5.4, 0.9440266199999999, 1.1670485714285714}, 0.17213678744594346}, 
 {{0., 5.4, 0.9440266199999999, 1.1699806814285714}, 0.17167612948477662}, 
 {{0., 5.4, 0.9440266199999999, 1.1602179014285714}, 0.17321228874659197}, 
 {{0., 5.4, 0.9239195399999999, 1.1670485714285714}, 0.15656858819955508}, 
 {{0., 5.4, 0.9239195399999999, 1.1699806814285714}, 0.15614544641448266}, 
 {{0., 5.4, 0.9239195399999999, 1.1602179014285714}, 0.1575565195367131}, 
 {{0., 5.800000000000001, 0.93684, 1.1670485714285714}, 0.1726905190952809}, 
 {{0., 5.800000000000001, 0.93684, 1.1699806814285714}, 0.17220567339704698}, 
 {{0., 5.800000000000001, 0.93684, 1.1602179014285714}, 0.17382287854077474}, 
 {{0., 5.800000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.17859696459808214}, {{0., 5.800000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.17809732512312443}, 
 {{0., 5.800000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.17976386521416723}, {{0., 5.800000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.16240379935607657}, 
 {{0., 5.800000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.16194476475291772}, {{0., 5.800000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.16347589222574874}, 
 {{0., 6.2, 0.93684, 1.1670485714285714}, 0.1784784870016371}, 
 {{0., 6.2, 0.93684, 1.1699806814285714}, 0.17795681677870784}, 
 {{0., 6.2, 0.93684, 1.1602179014285714}, 0.1796972806267281}, 
 {{0., 6.2, 0.9440266199999999, 1.1670485714285714}, 0.18459803351746715}, 
 {{0., 6.2, 0.9440266199999999, 1.1699806814285714}, 0.18406048624519558}, 
 {{0., 6.2, 0.9440266199999999, 1.1602179014285714}, 0.18585390847147087}, 
 {{0., 6.2, 0.9239195399999999, 1.1670485714285714}, 0.1678199542231174}, 
 {{0., 6.2, 0.9239195399999999, 1.1699806814285714}, 0.16732591609286604}, 
 {{0., 6.2, 0.9239195399999999, 1.1602179014285714}, 0.16897395403619092}, 
 {{0., 6.8, 0.93684, 1.1670485714285714}, 0.18641464590497692}, 
 {{0., 6.8, 0.93684, 1.1699806814285714}, 0.18583978257970935}, 
 {{0., 6.8, 0.93684, 1.1602179014285714}, 0.18775822558308733}, 
 {{0., 6.8, 0.9440266199999999, 1.1670485714285714}, 0.19282922618656204}, 
 {{0., 6.8, 0.9440266199999999, 1.1699806814285714}, 0.19223693797560806}, 
 {{0., 6.8, 0.9440266199999999, 1.1602179014285714}, 0.1942135156635619}, 
 {{0., 6.8, 0.9239195399999999, 1.1670485714285714}, 0.17524088150405986}, 
 {{0., 6.8, 0.9239195399999999, 1.1699806814285714}, 0.17469644170329346}, 
 {{0., 6.8, 0.9239195399999999, 1.1602179014285714}, 0.17651337987527366}, 
 {{0., 7.4, 0.93684, 1.1670485714285714}, 0.1935589985550715}, 
 {{0., 7.4, 0.93684, 1.1699806814285714}, 0.19293337828153295}, 
 {{0., 7.4, 0.93684, 1.1602179014285714}, 0.19502181609843652}, 
 {{0., 7.4, 0.9440266199999999, 1.1670485714285714}, 0.2002424008182683}, 
 {{0., 7.4, 0.9440266199999999, 1.1699806814285714}, 0.19959790134908062}, 
 {{0., 7.4, 0.9440266199999999, 1.1602179014285714}, 0.20174934157417948}, 
 {{0., 7.4, 0.9239195399999999, 1.1670485714285714}, 0.18191563241823996}, 
 {{0., 7.4, 0.9239195399999999, 1.1699806814285714}, 0.18132287475249198}, 
 {{0., 7.4, 0.9239195399999999, 1.1602179014285714}, 0.18330125680738021}, 
 {{0., 8., 0.93684, 1.1670485714285714}, 0.20001135710371573}, 
 {{0., 8., 0.93684, 1.1699806814285714}, 0.1993374880460412}, 
 {{0., 8., 0.93684, 1.1602179014285714}, 0.201587474136106}, 
 {{0., 8., 0.9440266199999999, 1.1670485714285714}, 0.20694059638164208}, 
 {{0., 8., 0.9440266199999999, 1.1699806814285714}, 0.20624648565466147}, 
 {{0., 8., 0.9440266199999999, 1.1602179014285714}, 0.20856403120774603}, 
 {{0., 8., 0.9239195399999999, 1.1670485714285714}, 0.1879379966042728}, 
 {{0., 8., 0.9239195399999999, 1.1699806814285714}, 0.18729950243979016}, 
 {{0., 8., 0.9239195399999999, 1.1602179014285714}, 0.1894314153091223}, 
 {{0., 8.6, 0.93684, 1.1670485714285714}, 0.20585596432916317}, 
 {{0., 8.6, 0.93684, 1.1699806814285714}, 0.2051362238779173}, 
 {{0., 8.6, 0.93684, 1.1602179014285714}, 0.2075398840347435}, 
 {{0., 8.6, 0.9440266199999999, 1.1670485714285714}, 0.2130107925505542}, 
 {{0., 8.6, 0.9440266199999999, 1.1699806814285714}, 0.2122695370181356}, 
 {{0., 8.6, 0.9440266199999999, 1.1602179014285714}, 0.21474501824220849}, 
 {{0., 8.6, 0.9239195399999999, 1.1670485714285714}, 0.19338781748578165}, 
 {{0., 8.6, 0.9239195399999999, 1.1699806814285714}, 0.19270569603061416}, 
 {{0., 8.6, 0.9239195399999999, 1.1602179014285714}, 0.19498377200070657}, 
 {{0., 9.2, 0.93684, 1.1670485714285714}, 0.21116435239681616}, 
 {{0., 9.2, 0.93684, 1.1699806814285714}, 0.21040106856622082}, 
 {{0., 9.2, 0.93684, 1.1602179014285714}, 0.21295064864616}, 
 {{0., 9.2, 0.9440266199999999, 1.1670485714285714}, 0.2185268748254558}, 
 {{0., 9.2, 0.9440266199999999, 1.1699806814285714}, 0.21774088808137274}, 
 {{0., 9.2, 0.9440266199999999, 1.1602179014285714}, 0.22036626468965412}, 
 {{0., 9.2, 0.9239195399999999, 1.1670485714285714}, 0.19833243150962349}, 
 {{0., 9.2, 0.9239195399999999, 1.1699806814285714}, 0.19760886375980005}, 
 {{0., 9.2, 0.9239195399999999, 1.1602179014285714}, 0.20002584012972888}, 
 {{0., 9.8, 0.93684, 1.1670485714285714}, 0.2159979471794385}, 
 {{0., 9.8, 0.93684, 1.1699806814285714}, 0.2151933372886795}, 
 {{0., 9.8, 0.93684, 1.1602179014285714}, 0.21788144004874768}, 
 {{0., 9.8, 0.9440266199999999, 1.1670485714285714}, 0.22355228623846152}, 
 {{0., 9.8, 0.9440266199999999, 1.1699806814285714}, 0.2227238667198044}, 
 {{0., 9.8, 0.9440266199999999, 1.1602179014285714}, 0.2254914699905686}, 
 {{0., 9.8, 0.9239195399999999, 1.1670485714285714}, 0.20282976841610112}, 
 {{0., 9.8, 0.9239195399999999, 1.1699806814285714}, 0.2020668322586026}, 
 {{0., 9.8, 0.9239195399999999, 1.1602179014285714}, 0.20461577832073358}, 
 {{0., 10.4, 0.93684, 1.1670485714285714}, 0.2204088357649648}, 
 {{0., 10.4, 0.93684, 1.1699806814285714}, 0.21956492444226178}, 
 {{0., 10.4, 0.93684, 1.1602179014285714}, 0.22238476799302467}, 
 {{0., 10.4, 0.9440266199999999, 1.1670485714285714}, 0.22814085700562411}, 
 {{0., 10.4, 0.9440266199999999, 1.1699806814285714}, 0.22727210612253543}, 
 {{0., 10.4, 0.9440266199999999, 1.1602179014285714}, 0.23017489707020938}, 
 {{0., 10.4, 0.9239195399999999, 1.1670485714285714}, 0.2069288959139577}, 
 {{0., 10.4, 0.9239195399999999, 1.1699806814285714}, 0.20612848404498416}, 
 {{0., 10.4, 0.9239195399999999, 1.1602179014285714}, 0.20880305962667867}, 
 {{0., 11., 0.93684, 1.1670485714285714}, 0.22444300056110705}, 
 {{0., 11., 0.93684, 1.1699806814285714}, 0.2235617978459699}, 
 {{0., 11., 0.93684, 1.1602179014285714}, 0.22650667752504383}, 
 {{0., 11., 0.9440266199999999, 1.1670485714285714}, 0.23234008695968486}, 
 {{0., 11., 0.9440266199999999, 1.1699806814285714}, 0.23143308675920019}, 
 {{0., 11., 0.9440266199999999, 1.1602179014285714}, 0.23446411940515408}, 
 {{0., 11., 0.9239195399999999, 1.1670485714285714}, 0.21067316575371683}, 
 {{0., 11., 0.9239195399999999, 1.1699806814285714}, 0.20983716423597581}, 
 {{0., 11., 0.9239195399999999, 1.1602179014285714}, 0.2126310800429831}, 
 {{0., 11.6, 0.93684, 1.1670485714285714}, 0.2281397911781126}, 
 {{0., 11.6, 0.93684, 1.1699806814285714}, 0.22722313574736128}, 
 {{0., 11.6, 0.93684, 1.1602179014285714}, 0.23028687077798107}, 
 {{0., 11.6, 0.9440266199999999, 1.1670485714285714}, 0.23619063911460103}, 
 {{0., 11.6, 0.9440266199999999, 1.1699806814285714}, 0.2352472963496878}, 
 {{0., 11.6, 0.9440266199999999, 1.1602179014285714}, 0.23840016417189516}, 
 {{0., 11.6, 0.9239195399999999, 1.1670485714285714}, 0.21409965316792012}, 
 {{0., 11.6, 0.9239195399999999, 1.1699806814285714}, 0.21322978338692383}, 
 {{0., 11.6, 0.9239195399999999, 1.1602179014285714}, 0.21613724690082028}, 
 {{0., 12.2, 0.93684, 1.1670485714285714}, 0.23153269818076705}, 
 {{0., 12.2, 0.93684, 1.1699806814285714}, 0.23058225876402755}, 
 {{0., 12.2, 0.93684, 1.1602179014285714}, 0.2337593145649296}, 
 {{0., 12.2, 0.9440266199999999, 1.1670485714285714}, 0.23972716498985672}, 
 {{0., 12.2, 0.9440266199999999, 1.1699806814285714}, 0.23874921148782854}, 
 {{0., 12.2, 0.9440266199999999, 1.1602179014285714}, 0.2420181633523668}, 
 {{0., 12.2, 0.9239195399999999, 1.1670485714285714}, 0.2172398379769587}, 
 {{0., 12.2, 0.9239195399999999, 1.1699806814285714}, 0.2163376601683375}, 
 {{0., 12.2, 0.9239195399999999, 1.1602179014285714}, 0.21935351039069062}, 
 {{0., 12.8, 0.93684, 1.1670485714285714}, 0.23465269241653752}, 
 {{0., 12.8, 0.93684, 1.1699806814285714}, 0.23367017695297737}, 
 {{0., 12.8, 0.93684, 1.1602179014285714}, 0.2369548235242173}, 
 {{0., 12.8, 0.9440266199999999, 1.1670485714285714}, 0.24298164373209344}, 
 {{0., 12.8, 0.9440266199999999, 1.1699806814285714}, 0.24197084587986892}, 
 {{0., 12.8, 0.9440266199999999, 1.1602179014285714}, 0.24534995798267387}, 
 {{0., 12.8, 0.9239195399999999, 1.1670485714285714}, 0.22012294221842232}, 
 {{0., 12.8, 0.9239195399999999, 1.1699806814285714}, 0.2191900634153614}, 
 {{0., 12.8, 0.9239195399999999, 1.1602179014285714}, 0.2223089042139028}, 
 {{0., 13.399999999999999, 0.93684, 1.1670485714285714}, 0.2375255631131669}, 
 {{0., 13.399999999999999, 0.93684, 1.1699806814285714}, 
  0.23651240993182499}, {{0., 13.399999999999999, 0.93684, 
   1.1602179014285714}, 0.23989979940478334}, 
 {{0., 13.399999999999999, 0.9440266199999999, 1.1670485714285714}, 
  0.24598075028702032}, {{0., 13.399999999999999, 0.9440266199999999, 
   1.1699806814285714}, 0.24493860194460373}, 
 {{0., 13.399999999999999, 0.9440266199999999, 1.1602179014285714}, 
  0.24842284020023522}, {{0., 13.399999999999999, 0.9239195399999999, 
   1.1670485714285714}, 0.2227732234051568}, 
 {{0., 13.399999999999999, 0.9239195399999999, 1.1699806814285714}, 
  0.2218109862930717}, {{0., 13.399999999999999, 0.9239195399999999, 
   1.1602179014285714}, 0.22502829055115997}, 
 {{0., 14., 0.93684, 1.1670485714285714}, 0.24017499335882564}, 
 {{0., 14., 0.93684, 1.1699806814285714}, 0.23913268434420468}, 
 {{0., 14., 0.93684, 1.1602179014285714}, 0.24261787680600197}, 
 {{0., 14., 0.9440266199999999, 1.1670485714285714}, 0.24874895608402614}, 
 {{0., 14., 0.9440266199999999, 1.1699806814285714}, 0.2476769898490108}, 
 {{0., 14., 0.9440266199999999, 1.1602179014285714}, 0.25126124384375015}, 
 {{0., 14., 0.9239195399999999, 1.1670485714285714}, 0.22521299656079735}, 
 {{0., 14., 0.9239195399999999, 1.1699806814285714}, 0.2242227953642046}, 
 {{0., 14., 0.9239195399999999, 1.1602179014285714}, 0.22753391778012225}, 
 {{0., 14.600000000000001, 0.93684, 1.1670485714285714}, 0.2426215454734711}, 
 {{0., 14.600000000000001, 0.93684, 1.1699806814285714}, 0.2415514271746037}, 
 {{0., 14.600000000000001, 0.93684, 1.1602179014285714}, 
  0.24512991433866327}, {{0., 14.600000000000001, 0.9440266199999999, 
   1.1670485714285714}, 0.25130751384528577}, 
 {{0., 14.600000000000001, 0.9440266199999999, 1.1699806814285714}, 
  0.25020712359563263}, {{0., 14.600000000000001, 0.9440266199999999, 
   1.1602179014285714}, 0.25388672596992656}, 
 {{0., 14.600000000000001, 0.9239195399999999, 1.1670485714285714}, 
  0.2274616285998547}, {{0., 14.600000000000001, 0.9239195399999999, 
   1.1699806814285714}, 0.22644472807943383}, 
 {{0., 14.600000000000001, 0.9239195399999999, 1.1602179014285714}, 
  0.229845435204229}, {{0., 15.2, 0.93684, 1.1670485714285714}, 
  0.24488255709607928}, {{0., 15.2, 0.93684, 1.1699806814285714}, 
  0.24378573480707538}, {{0., 15.2, 0.93684, 1.1602179014285714}, 
  0.24745376306439854}, {{0., 15.2, 0.9440266199999999, 1.1670485714285714}, 
  0.2536743850347563}, {{0., 15.2, 0.9440266199999999, 1.1699806814285714}, 
  0.2525467219395233}, {{0., 15.2, 0.9440266199999999, 1.1602179014285714}, 
  0.25631776411756096}, {{0., 15.2, 0.9239195399999999, 1.1670485714285714}, 
  0.22953537874867433}, {{0., 15.2, 0.9239195399999999, 1.1699806814285714}, 
  0.22849280515233472}, {{0., 15.2, 0.9239195399999999, 1.1602179014285714}, 
  0.2319796069300909}, {{0., 15.8, 0.93684, 1.1670485714285714}, 
  0.24697500747951884}, {{0., 15.8, 0.93684, 1.1699806814285714}, 
  0.24585272678820647}, {{0., 15.8, 0.93684, 1.1602179014285714}, 
  0.24960615428359853}, {{0., 15.8, 0.9440266199999999, 1.1670485714285714}, 
  0.25586709955138454}, {{0., 15.8, 0.9440266199999999, 1.1699806814285714}, 
  0.2547134495680472}, {{0., 15.8, 0.9440266199999999, 1.1602179014285714}, 
  0.25857165492199663}, {{0., 15.8, 0.9239195399999999, 1.1670485714285714}, 
  0.2314502682026358}, {{0., 15.8, 0.9239195399999999, 1.1699806814285714}, 
  0.23038319711418678}, {{0., 15.8, 0.9239195399999999, 1.1602179014285714}, 
  0.23395218884116276}, {{0., 16.4, 0.93684, 1.1670485714285714}, 
  0.24891318113678923}, {{0., 16.4, 0.93684, 1.1699806814285714}, 
  0.24776653351131478}, {{0., 16.4, 0.93684, 1.1602179014285714}, 
  0.25160170153965955}, {{0., 16.4, 0.9440266199999999, 1.1670485714285714}, 
  0.2579004296659095}, {{0., 16.4, 0.9440266199999999, 1.1699806814285714}, 
  0.256721922504509}, {{0., 16.4, 0.9440266199999999, 1.1602179014285714}, 
  0.2606635036951182}, {{0., 16.4, 0.9239195399999999, 1.1670485714285714}, 
  0.23321973746451238}, {{0., 16.4, 0.9239195399999999, 1.1699806814285714}, 
  0.23212919413891414}, {{0., 16.4, 0.9239195399999999, 1.1602179014285714}, 
  0.23577693980071235}, {{0., 17., 0.93684, 1.1670485714285714}, 
  0.25070953377075}, {{0., 17., 0.93684, 1.1699806814285714}, 
  0.24953942365966486}, {{0., 17., 0.93684, 1.1602179014285714}, 
  0.25345352383975456}, {{0., 17., 0.9440266199999999, 1.1670485714285714}, 
  0.2597872731731792}, {{0., 17., 0.9440266199999999, 1.1699806814285714}, 
  0.2585848507128528}, {{0., 17., 0.9440266199999999, 1.1602179014285714}, 
  0.2626068738691055}, {{0., 17., 0.9239195399999999, 1.1670485714285714}, 
  0.23485547801122367}, {{0., 17., 0.9239195399999999, 1.1699806814285714}, 
  0.2337423022656053}, {{0., 17., 0.9239195399999999, 1.1602179014285714}, 
  0.2374662085112315}, {{0., 17.6, 0.93684, 1.1670485714285714}, 
  0.25237579568936125}, {{0., 17.6, 0.93684, 1.1699806814285714}, 
  0.2511832241240155}, {{0., 17.6, 0.93684, 1.1602179014285714}, 
  0.25517238683436994}, {{0., 17.6, 0.9440266199999999, 1.1670485714285714}, 
  0.2615397643879611}, {{0., 17.6, 0.9440266199999999, 1.1699806814285714}, 
  0.2603144602887345}, {{0., 17.6, 0.9440266199999999, 1.1602179014285714}, 
  0.26441294604521814}, {{0., 17.6, 0.9239195399999999, 1.1670485714285714}, 
  0.23636851624370028}, {{0., 17.6, 0.9239195399999999, 1.1699806814285714}, 
  0.23523365242708527}, {{0., 17.6, 0.9239195399999999, 1.1602179014285714}, 
  0.23903004365792246}, {{0., 18.2, 0.93684, 1.1670485714285714}, 
  0.25392271830239316}, {{0., 18.2, 0.93684, 1.1699806814285714}, 
  0.25270856396133157}, {{0., 18.2, 0.93684, 1.1602179014285714}, 
  0.2567697141590612}, {{0., 18.2, 0.9440266199999999, 1.1670485714285714}, 
  0.26316898495899926}, {{0., 18.2, 0.9440266199999999, 1.1699806814285714}, 
  0.2619217093246148}, {{0., 18.2, 0.9440266199999999, 1.1602179014285714}, 
  0.2660934974069079}, {{0., 18.2, 0.9239195399999999, 1.1670485714285714}, 
  0.23776902888522072}, {{0., 18.2, 0.9239195399999999, 1.1699806814285714}, 
  0.23661330102410824}, {{0., 18.2, 0.9239195399999999, 1.1602179014285714}, 
  0.24047968473069753}, {{0., 18.8, 0.93684, 1.1670485714285714}, 
  0.2553589596006072}, {{0., 18.8, 0.93684, 1.1699806814285714}, 
  0.2541238097836197}, {{0., 18.8, 0.93684, 1.1602179014285714}, 
  0.2582551768214729}, {{0., 18.8, 0.9440266199999999, 1.1670485714285714}, 
  0.2646839516504356}, {{0., 18.8, 0.9440266199999999, 1.1699806814285714}, 
  0.26341532219937047}, {{0., 18.8, 0.9440266199999999, 1.1602179014285714}, 
  0.26765850233263544}, {{0., 18.8, 0.9239195399999999, 1.1670485714285714}, 
  0.2390650569306405}, {{0., 18.8, 0.9239195399999999, 1.1699806814285714}, 
  0.23788900145260797}, {{0., 18.8, 0.9239195399999999, 1.1602179014285714}, 
  0.24182297515535886}, {{0., 19.4, 0.93684, 1.1670485714285714}, 
  0.2566926610924987}, {{0., 19.4, 0.93684, 1.1699806814285714}, 
  0.2554376687211053}, {{0., 19.4, 0.93684, 1.1602179014285714}, 
  0.2596361343742768}, {{0., 19.4, 0.9440266199999999, 1.1670485714285714}, 
  0.2660930900682631}, {{0., 19.4, 0.9440266199999999, 1.1699806814285714}, 
  0.2648042859411429}, {{0., 19.4, 0.9440266199999999, 1.1602179014285714}, 
  0.2691156646433249}, {{0., 19.4, 0.9239195399999999, 1.1670485714285714}, 
  0.24026424884816122}, {{0., 19.4, 0.9239195399999999, 1.1699806814285714}, 
  0.23906896974119077}, {{0., 19.4, 0.9239195399999999, 1.1602179014285714}, 
  0.24306798484331965}, {{0., 20., 0.93684, 1.1670485714285714}, 
  0.25793212518854375}, {{0., 20., 0.93684, 1.1699806814285714}, 
  0.25665783965347516}, {{0., 20., 0.93684, 1.1602179014285714}, 
  0.2609209947998551}, {{0., 20., 0.9440266199999999, 1.1670485714285714}, 
  0.2674049582158895}, {{0., 20., 0.9440266199999999, 1.1699806814285714}, 
  0.26609655431181917}, {{0., 20., 0.9440266199999999, 1.1602179014285714}, 
  0.27047364019485276}, {{0., 20., 0.9239195399999999, 1.1670485714285714}, 
  0.24137445924282036}, {{0., 20., 0.9239195399999999, 1.1699806814285714}, 
  0.24016046318854492}, {{0., 20., 0.9239195399999999, 1.1602179014285714}, 
  0.24422225228726227}, {{0., 20.599999999999998, 0.93684, 
   1.1670485714285714}, 0.25908410860200215}, 
 {{0., 20.599999999999998, 0.93684, 1.1699806814285714}, 0.2577912246837328}, 
 {{0., 20.599999999999998, 0.93684, 1.1602179014285714}, 0.2621167676186657}, 
 {{0., 20.599999999999998, 0.9440266199999999, 1.1670485714285714}, 
  0.26862655166841115}, {{0., 20.599999999999998, 0.9440266199999999, 
   1.1699806814285714}, 0.26729926679937177}, 
 {{0., 20.599999999999998, 0.9440266199999999, 1.1602179014285714}, 
  0.2717396776628519}, {{0., 20.599999999999998, 0.9239195399999999, 
   1.1670485714285714}, 0.24240203152856932}, 
 {{0., 20.599999999999998, 0.9239195399999999, 1.1699806814285714}, 
  0.24116997124337697}, {{0., 20.599999999999998, 0.9239195399999999, 
   1.1602179014285714}, 0.2452923730095577}, 
 {{0., 21.2, 0.93684, 1.1670485714285714}, 0.2601542444835449}, 
 {{0., 21.2, 0.93684, 1.1699806814285714}, 0.2588432530605575}, 
 {{0., 21.2, 0.93684, 1.1602179014285714}, 0.2632299271809219}, 
 {{0., 21.2, 0.9440266199999999, 1.1670485714285714}, 0.26976373369435025}, 
 {{0., 21.2, 0.9440266199999999, 1.1699806814285714}, 0.2684180827919075}, 
 {{0., 21.2, 0.9440266199999999, 1.1602179014285714}, 0.2729204719858749}, 
 {{0., 21.2, 0.9239195399999999, 1.1670485714285714}, 0.2433522013351204}, 
 {{0., 21.2, 0.9239195399999999, 1.1699806814285714}, 0.24210252656169287}, 
 {{0., 21.2, 0.9239195399999999, 1.1602179014285714}, 0.2462844372787914}, 
 {{0., 21.8, 0.93684, 1.1670485714285714}, 0.26114890428633414}, 
 {{0., 21.8, 0.93684, 1.1699806814285714}, 0.2598204812930813}, 
 {{0., 21.8, 0.93684, 1.1602179014285714}, 0.2642650841748985}, 
 {{0., 21.8, 0.9440266199999999, 1.1670485714285714}, 0.2708230640180919}, 
 {{0., 21.8, 0.9440266199999999, 1.1699806814285714}, 0.2694597426755224}, 
 {{0., 21.8, 0.9440266199999999, 1.1602179014285714}, 0.2740208593621643}, 
 {{0., 21.8, 0.9239195399999999, 1.1670485714285714}, 0.24423100911413131}, 
 {{0., 21.8, 0.9239195399999999, 1.1699806814285714}, 0.24296436110642655}, 
 {{0., 21.8, 0.9239195399999999, 1.1602179014285714}, 0.24720266859495332}, 
 {{0., 22.4, 0.93684, 1.1670485714285714}, 0.26207307444289274}, 
 {{0., 22.4, 0.93684, 1.1699806814285714}, 0.2607277756983235}, 
 {{0., 22.4, 0.93684, 1.1602179014285714}, 0.2652289381245896}, 
 {{0., 22.4, 0.9440266199999999, 1.1670485714285714}, 0.27180971212109956}, 
 {{0., 22.4, 0.9440266199999999, 1.1699806814285714}, 0.2704292956448004}, 
 {{0., 22.4, 0.9440266199999999, 1.1602179014285714}, 0.27504769591694106}, 
 {{0., 22.4, 0.9239195399999999, 1.1670485714285714}, 0.24504312441662965}, 
 {{0., 22.4, 0.9239195399999999, 1.1699806814285714}, 0.2437600250036422}, 
 {{0., 22.4, 0.9239195399999999, 1.1602179014285714}, 0.24805348775678007}, 
 {{0., 23., 0.93684, 1.1670485714285714}, 0.26293150373452057}, 
 {{0., 23., 0.93684, 1.1699806814285714}, 0.2615698538605486}, 
 {{0., 23., 0.93684, 1.1602179014285714}, 0.266125814625451}, 
 {{0., 23., 0.9440266199999999, 1.1670485714285714}, 0.27272859186346987}, 
 {{0., 23., 0.9440266199999999, 1.1699806814285714}, 0.2713316230356775}, 
 {{0., 23., 0.9440266199999999, 1.1602179014285714}, 0.27600548444175965}, 
 {{0., 23., 0.9239195399999999, 1.1670485714285714}, 0.2457930087697006}, 
 {{0., 23., 0.9239195399999999, 1.1699806814285714}, 0.24449395086690992}, 
 {{0., 23., 0.9239195399999999, 1.1602179014285714}, 0.24884091459212396}, 
 {{0., 23.599999999999998, 0.93684, 1.1670485714285714}, 0.2637279470685146}, 
 {{0., 23.599999999999998, 0.93684, 1.1699806814285714}, 0.2623502741902041}, 
 {{0., 23.599999999999998, 0.93684, 1.1602179014285714}, 
  0.26696013211617164}, {{0., 23.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.2735836233167642}, 
 {{0., 23.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.272170452137475}, {{0., 23.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.2768987970362198}, 
 {{0., 23.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.2464847502632497}, {{0., 23.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.24516940699138295}, 
 {{0., 23.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.249569100097183}, {{0., 24.2, 0.93684, 1.1670485714285714}, 
  0.26446672081512584}, {{0., 24.2, 0.93684, 1.1699806814285714}, 
  0.2630735762112676}, {{0., 24.2, 0.93684, 1.1602179014285714}, 
  0.26773499051642585}, {{0., 24.2, 0.9440266199999999, 1.1670485714285714}, 
  0.2743792633013922}, {{0., 24.2, 0.9440266199999999, 1.1699806814285714}, 
  0.27295045458271067}, {{0., 24.2, 0.9440266199999999, 1.1602179014285714}, 
  0.2777309041178827}, {{0., 24.2, 0.9239195399999999, 1.1670485714285714}, 
  0.24712056302865598}, {{0., 24.2, 0.9239195399999999, 1.1699806814285714}, 
  0.2457906961423306}, {{0., 24.2, 0.9239195399999999, 1.1602179014285714}, 
  0.2502408507718115}, {{0., 24.799999999999997, 0.93684, 
   1.1670485714285714}, 0.26515141572424783}, 
 {{0., 24.799999999999997, 0.93684, 1.1699806814285714}, 
  0.26374322269316963}, {{0., 24.799999999999997, 0.93684, 
   1.1602179014285714}, 0.2684550381614815}, 
 {{0., 24.799999999999997, 0.9440266199999999, 1.1670485714285714}, 
  0.27511922723683624}, {{0., 24.799999999999997, 0.9440266199999999, 
   1.1699806814285714}, 0.2736752197039009}, 
 {{0., 24.799999999999997, 0.9440266199999999, 1.1602179014285714}, 
  0.2785065622857407}, {{0., 24.799999999999997, 0.9239195399999999, 
   1.1670485714285714}, 0.24770567448998299}, 
 {{0., 24.799999999999997, 0.9239195399999999, 1.1699806814285714}, 
  0.24636106312039777}, {{0., 24.799999999999997, 0.9239195399999999, 
   1.1602179014285714}, 0.25086061977594315}, 
 {{0., 25.4, 0.93684, 1.1670485714285714}, 0.26578534629922196}, 
 {{0., 25.4, 0.93684, 1.1699806814285714}, 0.2643625035721787}, 
 {{0., 25.4, 0.93684, 1.1602179014285714}, 0.2691233797176129}, 
 {{0., 25.4, 0.9440266199999999, 1.1670485714285714}, 0.2758069488404206}, 
 {{0., 25.4, 0.9440266199999999, 1.1699806814285714}, 0.2743481556942431}, 
 {{0., 25.4, 0.9440266199999999, 1.1602179014285714}, 0.27922900203430223}, 
 {{0., 25.4, 0.9239195399999999, 1.1670485714285714}, 0.24824257395978472}, 
 {{0., 25.4, 0.9239195399999999, 1.1699806814285714}, 0.246883591515583}, 
 {{0., 25.4, 0.9239195399999999, 1.1602179014285714}, 0.25143129510649553}, 
 {{0., 26., 0.93684, 1.1670485714285714}, 0.2663715582943867}, 
 {{0., 26., 0.93684, 1.1699806814285714}, 0.2649344338508041}, 
 {{0., 26., 0.93684, 1.1602179014285714}, 0.2697431182081897}, 
 {{0., 26., 0.9440266199999999, 1.1670485714285714}, 0.27644558336095987}, 
 {{0., 26., 0.9440266199999999, 1.1699806814285714}, 0.27497238670867175}, 
 {{0., 26., 0.9440266199999999, 1.1602179014285714}, 0.27990143835766584}, 
 {{0., 26., 0.9239195399999999, 1.1670485714285714}, 0.24873411623405448}, 
 {{0., 26., 0.9239195399999999, 1.1699806814285714}, 0.24736110585172438}, 
 {{0., 26., 0.9239195399999999, 1.1602179014285714}, 0.2519557843349533}, 
 {{0., 26.599999999999998, 0.93684, 1.1670485714285714}, 
  0.26691285836935336}, {{0., 26.599999999999998, 0.93684, 
   1.1699806814285714}, 0.265461156853634}, 
 {{0., 26.599999999999998, 0.93684, 1.1602179014285714}, 0.2703170973711693}, 
 {{0., 26.599999999999998, 0.9440266199999999, 1.1670485714285714}, 
  0.27703804094907597}, {{0., 26.599999999999998, 0.9440266199999999, 
   1.1699806814285714}, 0.2755501757886073}, 
 {{0., 26.599999999999998, 0.9440266199999999, 1.1602179014285714}, 
  0.28052681895827813}, {{0., 26.599999999999998, 0.9239195399999999, 
   1.1670485714285714}, 0.2491829263012229}, 
 {{0., 26.599999999999998, 0.9239195399999999, 1.1699806814285714}, 
  0.24779554456825367}, {{0., 26.599999999999998, 0.9239195399999999, 
   1.1602179014285714}, 0.252436749619891}, 
 {{0., 27.2, 0.93684, 1.1670485714285714}, 0.2674105353620631}, 
 {{0., 27.2, 0.93684, 1.1699806814285714}, 0.2659456561873088}, 
 {{0., 27.2, 0.93684, 1.1602179014285714}, 0.2708472023566115}, 
 {{0., 27.2, 0.9440266199999999, 1.1670485714285714}, 0.27758575001211877}, 
 {{0., 27.2, 0.9440266199999999, 1.1699806814285714}, 0.2760846007262051}, 
 {{0., 27.2, 0.9440266199999999, 1.1602179014285714}, 0.2811071515910022}, 
 {{0., 27.2, 0.9239195399999999, 1.1670485714285714}, 0.24959005521545616}, 
 {{0., 27.2, 0.9239195399999999, 1.1699806814285714}, 0.24818971834672335}, 
 {{0., 27.2, 0.9239195399999999, 1.1602179014285714}, 0.2528758658658551}, 
 {{0., 27.799999999999997, 0.93684, 1.1670485714285714}, 0.2678685331989041}, 
 {{0., 27.799999999999997, 0.93684, 1.1699806814285714}, 0.2663903058699072}, 
 {{0., 27.799999999999997, 0.93684, 1.1602179014285714}, 0.2713365212328687}, 
 {{0., 27.799999999999997, 0.9440266199999999, 1.1670485714285714}, 
  0.27809269482599247}, {{0., 27.799999999999997, 0.9440266199999999, 
   1.1699806814285714}, 0.27657811402760923}, 
 {{0., 27.799999999999997, 0.9440266199999999, 1.1602179014285714}, 
  0.2816456002456261}, {{0., 27.799999999999997, 0.9239195399999999, 
   1.1670485714285714}, 0.2499593657105662}, 
 {{0., 27.799999999999997, 0.9239195399999999, 1.1699806814285714}, 
  0.24854586732453107}, {{0., 27.799999999999997, 0.9239195399999999, 
   1.1602179014285714}, 0.25327607992948464}, 
 {{0., 28.4, 0.93684, 1.1670485714285714}, 0.2682885590639865}, 
 {{0., 28.4, 0.93684, 1.1699806814285714}, 0.2667972704636957}, 
 {{0., 28.4, 0.93684, 1.1602179014285714}, 0.27178719035649423}, 
 {{0., 28.4, 0.9440266199999999, 1.1670485714285714}, 0.27856067636791476}, 
 {{0., 28.4, 0.9440266199999999, 1.1699806814285714}, 0.27703296197982946}, 
 {{0., 28.4, 0.9440266199999999, 1.1602179014285714}, 0.28214438160124994}, 
 {{0., 28.4, 0.9239195399999999, 1.1670485714285714}, 0.2502924051710955}, 
 {{0., 28.4, 0.9239195399999999, 1.1699806814285714}, 0.2488660127688577}, 
 {{0., 28.4, 0.9239195399999999, 1.1602179014285714}, 0.25363939123857215}, 
 {{0., 29., 0.93684, 1.1670485714285714}, 0.26867263093255134}, 
 {{0., 29., 0.93684, 1.1699806814285714}, 0.2671685518371269}, 
 {{0., 29., 0.93684, 1.1602179014285714}, 0.27220126616523005}, 
 {{0., 29., 0.9440266199999999, 1.1670485714285714}, 0.27899178920310314}, 
 {{0., 29., 0.9440266199999999, 1.1699806814285714}, 0.2774512223847116}, 
 {{0., 29., 0.9440266199999999, 1.1602179014285714}, 0.2826056302192873}, 
 {{0., 29., 0.9239195399999999, 1.1670485714285714}, 0.25059105715547086}, 
 {{0., 29., 0.9239195399999999, 1.1699806814285714}, 0.24915202326820737}, 
 {{0., 29., 0.9239195399999999, 1.1602179014285714}, 0.2539677191545814}, 
 {{0., 29.599999999999998, 0.93684, 1.1670485714285714}, 0.2690219139298837}, 
 {{0., 29.599999999999998, 0.93684, 1.1699806814285714}, 
  0.26750511555814016}, {{0., 29.599999999999998, 0.93684, 
   1.1602179014285714}, 0.27258065249519015}, 
 {{0., 29.599999999999998, 0.9440266199999999, 1.1670485714285714}, 
  0.279387295935487}, {{0., 29.599999999999998, 0.9440266199999999, 
   1.1699806814285714}, 0.2778339652141972}, 
 {{0., 29.599999999999998, 0.9440266199999999, 1.1602179014285714}, 
  0.28303132265504893}, {{0., 29.599999999999998, 0.9239195399999999, 
   1.1670485714285714}, 0.2508563199528968}, 
 {{0., 29.599999999999998, 0.9239195399999999, 1.1699806814285714}, 
  0.24940468589303538}, {{0., 29.599999999999998, 0.9239195399999999, 
   1.1602179014285714}, 0.25426283978527175}, 
 {{0., 30.2, 0.93684, 1.1670485714285714}, 0.26933881721094033}, 
 {{0., 30.2, 0.93684, 1.1699806814285714}, 0.2678096504228519}, 
 {{0., 30.2, 0.93684, 1.1602179014285714}, 0.27292619775648475}, 
 {{0., 30.2, 0.9440266199999999, 1.1670485714285714}, 0.2797496554818777}, 
 {{0., 30.2, 0.9440266199999999, 1.1699806814285714}, 0.2781839165269862}, 
 {{0., 30.2, 0.9440266199999999, 1.1602179014285714}, 0.2834224149455483}, 
 {{0., 30.2, 0.9239195399999999, 1.1670485714285714}, 0.2510905075834623}, 
 {{0., 30.2, 0.9239195399999999, 1.1699806814285714}, 0.24962661540209644}, 
 {{0., 30.2, 0.9239195399999999, 1.1602179014285714}, 0.25452541669628914}, 
 {{0., 30.799999999999997, 0.93684, 1.1670485714285714}, 
  0.26962473101986645}, {{0., 30.799999999999997, 0.93684, 
   1.1699806814285714}, 0.2680834087777075}, 
 {{0., 30.799999999999997, 0.93684, 1.1602179014285714}, 0.2732405940210558}, 
 {{0., 30.799999999999997, 0.9440266199999999, 1.1670485714285714}, 
  0.28008032444383757}, {{0., 30.799999999999997, 0.9440266199999999, 
   1.1699806814285714}, 0.2785023995715113}, 
 {{0., 30.799999999999997, 0.9440266199999999, 1.1602179014285714}, 
  0.28378162399148843}, {{0., 30.799999999999997, 0.9239195399999999, 
   1.1670485714285714}, 0.25129489649765063}, 
 {{0., 30.799999999999997, 0.9239195399999999, 1.1699806814285714}, 
  0.24981894271248262}, {{0., 30.799999999999997, 0.9239195399999999, 
   1.1602179014285714}, 0.25475809011699907}, 
 {{0., 31.4, 0.93684, 1.1670485714285714}, 0.26988110807660964}, 
 {{0., 31.4, 0.93684, 1.1699806814285714}, 0.2683278300223064}, 
 {{0., 31.4, 0.93684, 1.1602179014285714}, 0.2735249807637813}, 
 {{0., 31.4, 0.9440266199999999, 1.1670485714285714}, 0.28038081617171573}, 
 {{0., 31.4, 0.9440266199999999, 1.1699806814285714}, 0.2787909139080758}, 
 {{0., 31.4, 0.9440266199999999, 1.1602179014285714}, 0.2841101618911635}, 
 {{0., 31.4, 0.9239195399999999, 1.1670485714285714}, 0.2514708323744843}, 
 {{0., 31.4, 0.9239195399999999, 1.1699806814285714}, 0.24998300099839602}, 
 {{0., 31.4, 0.9239195399999999, 1.1602179014285714}, 0.25496187489013405}, 
 {{0., 32., 0.93684, 1.1670485714285714}, 0.2701089464547125}, 
 {{0., 32., 0.93684, 1.1699806814285714}, 0.26854377754486375}, 
 {{0., 32., 0.93684, 1.1602179014285714}, 0.2737807332404023}, 
 {{0., 32., 0.9440266199999999, 1.1670485714285714}, 0.2806521982835303}, 
 {{0., 32., 0.9440266199999999, 1.1699806814285714}, 0.2790503973322667}, 
 {{0., 32., 0.9440266199999999, 1.1602179014285714}, 0.28440946199062933}, 
 {{0., 32., 0.9239195399999999, 1.1670485714285714}, 0.251619193638329}, 
 {{0., 32., 0.9239195399999999, 1.1699806814285714}, 0.25011952586673925}, 
 {{0., 32., 0.9239195399999999, 1.1602179014285714}, 0.2551380435753722}, 
 {{0., 32.6, 0.93684, 1.1670485714285714}, 0.27030973481177173}, 
 {{0., 32.6, 0.93684, 1.1699806814285714}, 0.2687329198457001}, 
 {{0., 32.6, 0.93684, 1.1602179014285714}, 0.2740086656076191}, 
 {{0., 32.6, 0.9440266199999999, 1.1670485714285714}, 0.28089601139066095}, 
 {{0., 32.6, 0.9440266199999999, 1.1699806814285714}, 0.2792825616058633}, 
 {{0., 32.6, 0.9440266199999999, 1.1602179014285714}, 0.28468041331923427}, 
 {{0., 32.6, 0.9239195399999999, 1.1670485714285714}, 0.2517413717409888}, 
 {{0., 32.6, 0.9239195399999999, 1.1699806814285714}, 0.25023010319107863}, 
 {{0., 32.6, 0.9239195399999999, 1.1602179014285714}, 0.2552872813231808}, 
 {{0., 33.2, 0.93684, 1.1670485714285714}, 0.270484574307477}, 
 {{0., 33.2, 0.93684, 1.1699806814285714}, 0.2688962659064318}, 
 {{0., 33.2, 0.93684, 1.1602179014285714}, 0.2742104019024419}, 
 {{0., 33.2, 0.9440266199999999, 1.1670485714285714}, 0.28111340640629623}, 
 {{0., 33.2, 0.9440266199999999, 1.1699806814285714}, 0.2794884685971512}, 
 {{0., 33.2, 0.9440266199999999, 1.1602179014285714}, 0.28492467794041015}, 
 {{0., 33.2, 0.9239195399999999, 1.1670485714285714}, 0.25183838156655153}, 
 {{0., 33.2, 0.9239195399999999, 1.1699806814285714}, 0.2503156504578933}, 
 {{0., 33.2, 0.9239195399999999, 1.1602179014285714}, 0.2554111387747311}, 
 {{0., 33.8, 0.93684, 1.1670485714285714}, 0.2706345086596176}, 
 {{0., 33.8, 0.93684, 1.1699806814285714}, 0.269034848041464}, 
 {{0., 33.8, 0.93684, 1.1602179014285714}, 0.2743868970445275}, 
 {{0., 33.8, 0.9440266199999999, 1.1670485714285714}, 0.28130547714798465}, 
 {{0., 33.8, 0.9440266199999999, 1.1699806814285714}, 0.2796692003948425}, 
 {{0., 33.8, 0.9440266199999999, 1.1602179014285714}, 0.2851432635645204}, 
 {{0., 33.8, 0.9239195399999999, 1.1670485714285714}, 0.2519111777188404}, 
 {{0., 33.8, 0.9239195399999999, 1.1699806814285714}, 0.25037711143478736}, 
 {{0., 33.8, 0.9239195399999999, 1.1602179014285714}, 0.2555104794084463}, 
 {{0., 34.4, 0.93684, 1.1670485714285714}, 0.27076050209558744}, 
 {{0., 34.4, 0.93684, 1.1699806814285714}, 0.26914962451901214}, 
 {{0., 34.4, 0.93684, 1.1602179014285714}, 0.2745391371620437}, 
 {{0., 34.4, 0.9440266199999999, 1.1670485714285714}, 0.28147323559257986}, 
 {{0., 34.4, 0.9440266199999999, 1.1699806814285714}, 0.2798257633035698}, 
 {{0., 34.4, 0.9440266199999999, 1.1602179014285714}, 0.2853372085962216}, 
 {{0., 34.4, 0.9239195399999999, 1.1670485714285714}, 0.25196063930855706}, 
 {{0., 34.4, 0.9239195399999999, 1.1699806814285714}, 0.25041535865510905}, 
 {{0., 34.4, 0.9239195399999999, 1.1602179014285714}, 0.25558620679036315}, 
 {{0., 35., 0.93684, 1.1670485714285714}, 0.2708635114738953}, 
 {{0., 35., 0.93684, 1.1699806814285714}, 0.2692415874383492}, 
 {{0., 35., 0.93684, 1.1602179014285714}, 0.2746680473645464}, 
 {{0., 35., 0.9440266199999999, 1.1670485714285714}, 0.2816176841229908}, 
 {{0., 35., 0.9440266199999999, 1.1699806814285714}, 0.2799591914678075}, 
 {{0., 35., 0.9440266199999999, 1.1602179014285714}, 0.2855074776323225}, 
 {{0., 35., 0.9239195399999999, 1.1670485714285714}, 0.2519876406638145}, 
 {{0., 35., 0.9239195399999999, 1.1699806814285714}, 0.2504313074627849}, 
 {{0., 35., 0.9239195399999999, 1.1602179014285714}, 0.2556391551799327}, 
 {{0., 35.6, 0.93684, 1.1670485714285714}, 0.2709433159228573}, 
 {{0., 35.6, 0.93684, 1.1699806814285714}, 0.26931017474794017}, 
 {{0., 35.6, 0.93684, 1.1602179014285714}, 0.2747745678029715}, 
 {{0., 35.6, 0.9440266199999999, 1.1670485714285714}, 0.2817386878690734}, 
 {{0., 35.6, 0.9440266199999999, 1.1699806814285714}, 0.28006902225381786}, 
 {{0., 35.6, 0.9440266199999999, 1.1602179014285714}, 0.2856550554848735}, 
 {{0., 35.6, 0.9239195399999999, 1.1670485714285714}, 0.2519918164355427}, 
 {{0., 35.6, 0.9239195399999999, 1.1699806814285714}, 0.25042423004819625}, 
 {{0., 35.6, 0.9239195399999999, 1.1602179014285714}, 0.25567019292650667}, 
 {{0., 36.2, 0.93684, 1.1670485714285714}, 0.27100203452881955}, 
 {{0., 36.2, 0.93684, 1.1699806814285714}, 0.26935794679291936}, 
 {{0., 36.2, 0.93684, 1.1602179014285714}, 0.2748582347405881}, 
 {{0., 36.2, 0.9440266199999999, 1.1670485714285714}, 0.2818383536423481}, 
 {{0., 36.2, 0.9440266199999999, 1.1699806814285714}, 0.2801577859786621}, 
 {{0., 36.2, 0.9440266199999999, 1.1602179014285714}, 0.28577957842156076}, 
 {{0., 36.2, 0.9239195399999999, 1.1670485714285714}, 0.2519752943620669}, 
 {{0., 36.2, 0.9239195399999999, 1.1699806814285714}, 0.25039672363468163}, 
 {{0., 36.2, 0.9239195399999999, 1.1602179014285714}, 0.25567868832277924}, 
 {{0., 36.8, 0.93684, 1.1670485714285714}, 0.27103982755579664}, 
 {{0., 36.8, 0.93684, 1.1699806814285714}, 0.26938487477714335}, 
 {{0., 36.8, 0.93684, 1.1602179014285714}, 0.27492140932692316}, 
 {{0., 36.8, 0.9440266199999999, 1.1670485714285714}, 0.2819169040406725}, 
 {{0., 36.8, 0.9440266199999999, 1.1699806814285714}, 0.28022552288417607}, 
 {{0., 36.8, 0.9440266199999999, 1.1602179014285714}, 0.2858833743010631}, 
 {{0., 36.8, 0.9239195399999999, 1.1670485714285714}, 0.2519381278944841}, 
 {{0., 36.8, 0.9239195399999999, 1.1699806814285714}, 0.25034864197382145}, 
 {{0., 36.8, 0.9239195399999999, 1.1602179014285714}, 0.2556670464037371}, 
 {{0., 37.4, 0.93684, 1.1670485714285714}, 0.27105731251205556}, 
 {{0., 37.4, 0.93684, 1.1699806814285714}, 0.26939156681684867}, 
 {{0., 37.4, 0.93684, 1.1602179014285714}, 0.2749641020890386}, 
 {{0., 37.4, 0.9440266199999999, 1.1670485714285714}, 0.28197499737063475}, 
 {{0., 37.4, 0.9440266199999999, 1.1699806814285714}, 0.28027288170394454}, 
 {{0., 37.4, 0.9440266199999999, 1.1602179014285714}, 0.2859665230592274}, 
 {{0., 37.4, 0.9239195399999999, 1.1670485714285714}, 0.2518808609181217}, 
 {{0., 37.4, 0.9239195399999999, 1.1699806814285714}, 0.2502805198771065}, 
 {{0., 37.4, 0.9239195399999999, 1.1602179014285714}, 0.25563515891986766}, 
 {{0., 38., 0.93684, 1.1670485714285714}, 0.27105505228952026}, 
 {{0., 38., 0.93684, 1.1699806814285714}, 0.26937857674422266}, 
 {{0., 38., 0.93684, 1.1602179014285714}, 0.27498689746049076}, 
 {{0., 38., 0.9440266199999999, 1.1670485714285714}, 0.28201323621770374}, 
 {{0., 38., 0.9440266199999999, 1.1699806814285714}, 0.2803004557953694}, 
 {{0., 38., 0.9440266199999999, 1.1602179014285714}, 0.28602964921016766}, 
 {{0., 38., 0.9239195399999999, 1.1670485714285714}, 0.25180398449329977}, 
 {{0., 38., 0.9239195399999999, 1.1699806814285714}, 0.2501928396415371}, 
 {{0., 38., 0.9239195399999999, 1.1602179014285714}, 0.2555835377937349}, 
 {{0., 38.6, 0.93684, 1.1670485714285714}, 0.27103355800353734}, 
 {{0., 38.6, 0.93684, 1.1699806814285714}, 0.2693464069074037}, 
 {{0., 38.6, 0.93684, 1.1602179014285714}, 0.27499032740926244}, 
 {{0., 38.6, 0.9440266199999999, 1.1670485714285714}, 0.28203217043730927}, 
 {{0., 38.6, 0.9440266199999999, 1.1699806814285714}, 0.2803087860903266}, 
 {{0., 38.6, 0.9440266199999999, 1.1602179014285714}, 0.2860733238201624}, 
 {{0., 38.6, 0.9239195399999999, 1.1670485714285714}, 0.2517079394256968}, 
 {{0., 38.6, 0.9239195399999999, 1.1699806814285714}, 0.2500860335813529}, 
 {{0., 38.6, 0.9239195399999999, 1.1602179014285714}, 0.25551264405428314}, 
 {{0., 39.2, 0.93684, 1.1670485714285714}, 0.2709932914815868}, 
 {{0., 39.2, 0.93684, 1.1699806814285714}, 0.2692955106204238}, 
 {{0., 39.2, 0.93684, 1.1602179014285714}, 0.2749748740171546}, 
 {{0., 39.2, 0.9440266199999999, 1.1670485714285714}, 0.2820322997899315}, 
 {{0., 39.2, 0.9440266199999999, 1.1699806814285714}, 0.2802983636909452}, 
 {{0., 39.2, 0.9440266199999999, 1.1602179014285714}, 0.2860980672347582}, 
 {{0., 39.2, 0.9239195399999999, 1.1670485714285714}, 0.25159311849344046}, 
 {{0., 39.2, 0.9239195399999999, 1.1699806814285714}, 0.24996048621733818}, 
 {{0., 39.2, 0.9239195399999999, 1.1602179014285714}, 0.2554228901523455}, 
 {{0., 39.800000000000004, 0.93684, 1.1670485714285714}, 0.2709346674241887}, 
 {{0., 39.800000000000004, 0.93684, 1.1699806814285714}, 0.2692250337146175}, 
 {{0., 39.800000000000004, 0.93684, 1.1602179014285714}, 0.2749409717297079}, 
 {{0., 39.800000000000004, 0.9440266199999999, 1.1670485714285714}, 
  0.28201407624472963}, {{0., 39.800000000000004, 0.9440266199999999, 
   1.1699806814285714}, 0.2802684353064508}, 
 {{0., 39.800000000000004, 0.9440266199999999, 1.1602179014285714}, 
  0.28610435147249724}, {{0., 39.800000000000004, 0.9239195399999999, 
   1.1670485714285714}, 0.25145986835190925}, 
 {{0., 39.800000000000004, 0.9239195399999999, 1.1699806814285714}, 
  0.24981517380473497}, {{0., 39.800000000000004, 0.9239195399999999, 
   1.1602179014285714}, 0.25531464195258474}, 
 {{0.03, 0.4, 0.93684, 1.1670485714285714}, 0.05075588508194767}, 
 {{0.03, 0.4, 0.93684, 1.1699806814285714}, 0.05075326223128339}, 
 {{0.03, 0.4, 0.93684, 1.1602179014285714}, 0.05076194659597779}, 
 {{0.03, 0.4, 0.9440266199999999, 1.1670485714285714}, 0.05143642520399042}, 
 {{0.03, 0.4, 0.9440266199999999, 1.1699806814285714}, 0.05143372106271606}, 
 {{0.03, 0.4, 0.9440266199999999, 1.1602179014285714}, 0.05144267460997283}, 
 {{0.03, 0.4, 0.9239195399999999, 1.1670485714285714}, 0.04957089772659867}, 
 {{0.03, 0.4, 0.9239195399999999, 1.1699806814285714}, 0.04956841623301388}, 
 {{0.03, 0.4, 0.9239195399999999, 1.1602179014285714}, 0.04957663251806508}, 
 {{0.03, 0.6000000000000001, 0.93684, 1.1670485714285714}, 
  0.06027795272698978}, {{0.03, 0.6000000000000001, 0.93684, 
   1.1699806814285714}, 0.06026918189488512}, 
 {{0.03, 0.6000000000000001, 0.93684, 1.1602179014285714}, 
  0.060298265235464395}, {{0.03, 0.6000000000000001, 0.9440266199999999, 
   1.1670485714285714}, 0.06127353473263101}, 
 {{0.03, 0.6000000000000001, 0.9440266199999999, 1.1699806814285714}, 
  0.06126449267062561}, {{0.03, 0.6000000000000001, 0.9440266199999999, 
   1.1602179014285714}, 0.06129447541761839}, 
 {{0.03, 0.6000000000000001, 0.9239195399999999, 1.1670485714285714}, 
  0.05854455327869685}, {{0.03, 0.6000000000000001, 0.9239195399999999, 
   1.1699806814285714}, 0.058536254588319715}, 
 {{0.03, 0.6000000000000001, 0.9239195399999999, 1.1602179014285714}, 
  0.058563772298000874}, {{0.03, 0.8, 0.93684, 1.1670485714285714}, 
  0.06928465271161441}, {{0.03, 0.8, 0.93684, 1.1699806814285714}, 
  0.06926716111270897}, {{0.03, 0.8, 0.93684, 1.1602179014285714}, 
  0.0693251985138031}, {{0.03, 0.8, 0.9440266199999999, 1.1670485714285714}, 
  0.0705798943858796}, {{0.03, 0.8, 0.9440266199999999, 1.1699806814285714}, 
  0.07056186139401692}, {{0.03, 0.8, 0.9440266199999999, 1.1602179014285714}, 
  0.07062169517466402}, {{0.03, 0.8, 0.9239195399999999, 1.1670485714285714}, 
  0.0670296955379734}, {{0.03, 0.8, 0.9239195399999999, 1.1699806814285714}, 
  0.06701314656869385}, {{0.03, 0.8, 0.9239195399999999, 1.1602179014285714}, 
  0.06706805626430525}, {{0.03, 1., 0.93684, 1.1670485714285714}, 
  0.07781273100109438}, {{0.03, 1., 0.93684, 1.1699806814285714}, 
  0.07778434913471302}, {{0.03, 1., 0.93684, 1.1602179014285714}, 
  0.07787856343863732}, {{0.03, 1., 0.9440266199999999, 1.1670485714285714}, 
  0.07939322584114274}, {{0.03, 1., 0.9440266199999999, 1.1699806814285714}, 
  0.07936396436365852}, {{0.03, 1., 0.9440266199999999, 1.1602179014285714}, 
  0.0794610985757012}, {{0.03, 1., 0.9239195399999999, 1.1670485714285714}, 
  0.0750613525219459}, {{0.03, 1., 0.9239195399999999, 1.1699806814285714}, 
  0.07503450226089958}, {{0.03, 1., 0.9239195399999999, 1.1602179014285714}, 
  0.07512363233742093}, {{0.03, 1.2000000000000002, 0.93684, 
   1.1670485714285714}, 0.08589568002252089}, 
 {{0.03, 1.2000000000000002, 0.93684, 1.1699806814285714}, 
  0.0858545853737524}, {{0.03, 1.2000000000000002, 0.93684, 
   1.1602179014285714}, 0.08599105192714877}, 
 {{0.03, 1.2000000000000002, 0.9440266199999999, 1.1670485714285714}, 
  0.08774792394796023}, {{0.03, 1.2000000000000002, 0.9440266199999999, 
   1.1699806814285714}, 0.08770555401933021}, 
 {{0.03, 1.2000000000000002, 0.9440266199999999, 1.1602179014285714}, 
  0.08784625549797927}, {{0.03, 1.2000000000000002, 0.9239195399999999, 
   1.1670485714285714}, 0.08267142953168467}, 
 {{0.03, 1.2000000000000002, 0.9239195399999999, 1.1699806814285714}, 
  0.08263255547956264}, {{0.03, 1.2000000000000002, 0.9239195399999999, 
   1.1602179014285714}, 0.08276164791997102}, 
 {{0.03, 1.4, 0.93684, 1.1670485714285714}, 0.09356408064615626}, 
 {{0.03, 1.4, 0.93684, 1.1699806814285714}, 0.09350874956607667}, 
 {{0.03, 1.4, 0.93684, 1.1602179014285714}, 0.09369255430994634}, 
 {{0.03, 1.4, 0.9440266199999999, 1.1670485714285714}, 0.0956754048025379}, 
 {{0.03, 1.4, 0.9440266199999999, 1.1699806814285714}, 0.09561835456435959}, 
 {{0.03, 1.4, 0.9440266199999999, 1.1602179014285714}, 0.09580787014682034}, 
 {{0.03, 1.4, 0.9239195399999999, 1.1670485714285714}, 0.08988904001173038}, 
 {{0.03, 1.4, 0.9239195399999999, 1.1699806814285714}, 0.08983670245048613}, 
 {{0.03, 1.4, 0.9239195399999999, 1.1602179014285714}, 0.09001056307947317}, 
 {{0.03, 1.6, 0.93684, 1.1670485714285714}, 0.10084590284013113}, 
 {{0.03, 1.6, 0.93684, 1.1699806814285714}, 0.1007750693324794}, 
 {{0.03, 1.6, 0.93684, 1.1602179014285714}, 0.10101044435436844}, 
 {{0.03, 1.6, 0.9440266199999999, 1.1670485714285714}, 0.1032044119820196}, 
 {{0.03, 1.6, 0.9440266199999999, 1.1699806814285714}, 0.10313137528089722}, 
 {{0.03, 1.6, 0.9440266199999999, 1.1602179014285714}, 0.10337407126508749}, 
 {{0.03, 1.6, 0.9239195399999999, 1.1670485714285714}, 0.09674079606121277}, 
 {{0.03, 1.6, 0.9239195399999999, 1.1699806814285714}, 0.09667379891977901}, 
 {{0.03, 1.6, 0.9239195399999999, 1.1602179014285714}, 0.09689642612348986}, 
 {{0.03, 1.8000000000000003, 0.93684, 1.1670485714285714}, 
  0.10776677060501368}, {{0.03, 1.8000000000000003, 0.93684, 
   1.1699806814285714}, 0.10767939095944042}, 
 {{0.03, 1.8000000000000003, 0.93684, 1.1602179014285714}, 
  0.10796983094275435}, {{0.03, 1.8000000000000003, 0.9440266199999999, 
   1.1670485714285714}, 0.11036128658035721}, 
 {{0.03, 1.8000000000000003, 0.9440266199999999, 1.1699806814285714}, 
  0.11027118656404526}, {{0.03, 1.8000000000000003, 0.9440266199999999, 
   1.1602179014285714}, 0.11057066857012292}, 
 {{0.03, 1.8000000000000003, 0.9239195399999999, 1.1670485714285714}, 
  0.10325106412692582}, {{0.03, 1.8000000000000003, 0.9239195399999999, 
   1.1699806814285714}, 0.10316842142602242}, 
 {{0.03, 1.8000000000000003, 0.9239195399999999, 1.1602179014285714}, 
  0.10344311664079439}, {{0.03, 2., 0.93684, 1.1670485714285714}, 
  0.11435019595652861}, {{0.03, 2., 0.93684, 1.1699806814285714}, 
  0.114245418343253}, {{0.03, 2., 0.93684, 1.1602179014285714}, 
  0.11459378078641622}, {{0.03, 2., 0.9440266199999999, 1.1670485714285714}, 
  0.11717020584995957}, {{0.03, 2., 0.9440266199999999, 1.1699806814285714}, 
  0.11706216365675969}, {{0.03, 2., 0.9440266199999999, 1.1602179014285714}, 
  0.11742137982820886}, {{0.03, 2., 0.9239195399999999, 1.1670485714285714}, 
  0.10944219057242162}, {{0.03, 2., 0.9239195399999999, 1.1699806814285714}, 
  0.109343097598717}, {{0.03, 2., 0.9239195399999999, 1.1602179014285714}, 
  0.10967256032714189}, {{0.03, 2.2, 0.93684, 1.1670485714285714}, 
  0.12061778602253306}, {{0.03, 2.2, 0.93684, 1.1699806814285714}, 
  0.12049492430711542}, {{0.03, 2.2, 0.93684, 1.1602179014285714}, 
  0.12090351592156483}, {{0.03, 2.2, 0.9440266199999999, 1.1670485714285714}, 
  0.12365339455051594}, {{0.03, 2.2, 0.9440266199999999, 1.1699806814285714}, 
  0.1235267023334284}, {{0.03, 2.2, 0.9440266199999999, 1.1602179014285714}, 
  0.12394803234232081}, {{0.03, 2.2, 0.9239195399999999, 1.1670485714285714}, 
  0.11533470111815453}, {{0.03, 2.2, 0.9239195399999999, 1.1699806814285714}, 
  0.11521850961711444}, {{0.03, 2.2, 0.9239195399999999, 1.1602179014285714}, 
  0.11560491928134344}, {{0.03, 2.6, 0.93684, 1.1670485714285714}, 
  0.13228152220977893}, {{0.03, 2.6, 0.93684, 1.1699806814285714}, 
  0.13212088813333486}, {{0.03, 2.6, 0.93684, 1.1602179014285714}, 
  0.13265534078954713}, {{0.03, 2.6, 0.9440266199999999, 1.1670485714285714}, 
  0.1357209013353269}, {{0.03, 2.6, 0.9440266199999999, 1.1699806814285714}, 
  0.13555525762379242}, {{0.03, 2.6, 0.9440266199999999, 1.1602179014285714}, 
  0.13610637728831082}, {{0.03, 2.6, 0.9239195399999999, 1.1670485714285714}, 
  0.12629599106354356}, {{0.03, 2.6, 0.9239195399999999, 1.1699806814285714}, 
  0.12614408124590068}, {{0.03, 2.6, 0.9239195399999999, 1.1602179014285714}, 
  0.1266495082880573}, {{0.03, 3., 0.93684, 1.1670485714285714}, 
  0.14290043012738055}, {{0.03, 3., 0.93684, 1.1699806814285714}, 
  0.14270081453555974}, {{0.03, 3., 0.93684, 1.1602179014285714}, 
  0.14336524555960506}, {{0.03, 3., 0.9440266199999999, 1.1670485714285714}, 
  0.14671040921776918}, {{0.03, 3., 0.9440266199999999, 1.1699806814285714}, 
  0.14650456567137352}, {{0.03, 3., 0.9440266199999999, 1.1602179014285714}, 
  0.14718972552447845}, {{0.03, 3., 0.9239195399999999, 1.1670485714285714}, 
  0.13627012266919855}, {{0.03, 3., 0.9239195399999999, 1.1699806814285714}, 
  0.13608135406077382}, {{0.03, 3., 0.9239195399999999, 1.1602179014285714}, 
  0.13670968234136727}, {{0.03, 3.4000000000000004, 0.93684, 
   1.1670485714285714}, 0.15259556061143972}, 
 {{0.03, 3.4000000000000004, 0.93684, 1.1699806814285714}, 
  0.1523563809718459}, {{0.03, 3.4000000000000004, 0.93684, 
   1.1602179014285714}, 0.15315281015150956}, 
 {{0.03, 3.4000000000000004, 0.9440266199999999, 1.1670485714285714}, 
  0.15674653707302136}, {{0.03, 3.4000000000000004, 0.9440266199999999, 
   1.1699806814285714}, 0.15649989518122806}, 
 {{0.03, 3.4000000000000004, 0.9440266199999999, 1.1602179014285714}, 
  0.15732117055023506}, {{0.03, 3.4000000000000004, 0.9239195399999999, 
   1.1670485714285714}, 0.14537191721880507}, 
 {{0.03, 3.4000000000000004, 0.9239195399999999, 1.1699806814285714}, 
  0.14514573588787563}, {{0.03, 3.4000000000000004, 0.9239195399999999, 
   1.1602179014285714}, 0.14589888586252459}, 
 {{0.03, 3.8000000000000003, 0.93684, 1.1670485714285714}, 
  0.16147040778841107}, {{0.03, 3.8000000000000003, 0.93684, 
   1.1699806814285714}, 0.16119159035531813}, 
 {{0.03, 3.8000000000000003, 0.93684, 1.1602179014285714}, 
  0.16212033430768624}, {{0.03, 3.8000000000000003, 0.9440266199999999, 
   1.1670485714285714}, 0.16593589762233557}, 
 {{0.03, 3.8000000000000003, 0.9440266199999999, 1.1699806814285714}, 
  0.1656483846781706}, {{0.03, 3.8000000000000003, 0.9440266199999999, 
   1.1602179014285714}, 0.16660609075344443}, 
 {{0.03, 3.8000000000000003, 0.9239195399999999, 1.1670485714285714}, 
  0.1536994294749665}, {{0.03, 3.8000000000000003, 0.9239195399999999, 
   1.1699806814285714}, 0.15343576078327406}, 
 {{0.03, 3.8000000000000003, 0.9239195399999999, 1.1602179014285714}, 
  0.15431404846596813}, {{0.03, 4.2, 0.93684, 1.1670485714285714}, 
  0.16961428470939102}, {{0.03, 4.2, 0.93684, 1.1699806814285714}, 
  0.16929613580655828}, {{0.03, 4.2, 0.93684, 1.1602179014285714}, 
  0.17035623680495585}, {{0.03, 4.2, 0.9440266199999999, 1.1670485714285714}, 
  0.17437052837912675}, {{0.03, 4.2, 0.9440266199999999, 1.1699806814285714}, 
  0.17404246441070698}, {{0.03, 4.2, 0.9440266199999999, 1.1602179014285714}, 
  0.17513559954645166}, {{0.03, 4.2, 0.9239195399999999, 1.1670485714285714}, 
  0.1613372247442906}, {{0.03, 4.2, 0.9239195399999999, 1.1699806814285714}, 
  0.16103635216365703}, {{0.03, 4.2, 0.9239195399999999, 1.1602179014285714}, 
  0.16203889289245912}, {{0.03, 4.6000000000000005, 0.93684, 
   1.1670485714285714}, 0.17710514952580714}, 
 {{0.03, 4.6000000000000005, 0.93684, 1.1699806814285714}, 
  0.17674832549773448}, {{0.03, 4.6000000000000005, 0.93684, 
   1.1602179014285714}, 0.1779376569105804}, 
 {{0.03, 4.6000000000000005, 0.9440266199999999, 1.1670485714285714}, 
  0.18213077460889274}, {{0.03, 4.6000000000000005, 0.9440266199999999, 
   1.1699806814285714}, 0.18176283844775376}, 
 {{0.03, 4.6000000000000005, 0.9440266199999999, 1.1602179014285714}, 
  0.18298920262935697}, {{0.03, 4.6000000000000005, 0.9239195399999999, 
   1.1670485714285714}, 0.16835910242651542}, 
 {{0.03, 4.6000000000000005, 0.9239195399999999, 1.1699806814285714}, 
  0.16802164408960918}, {{0.03, 4.6000000000000005, 0.9239195399999999, 
   1.1602179014285714}, 0.16914643580264335}, 
 {{0.03, 5., 0.93684, 1.1670485714285714}, 0.1840102022644094}, 
 {{0.03, 5., 0.93684, 1.1699806814285714}, 0.18361542041154105}, 
 {{0.03, 5., 0.93684, 1.1602179014285714}, 0.18493163156076475}, 
 {{0.03, 5., 0.9440266199999999, 1.1670485714285714}, 0.18928591639444262}, 
 {{0.03, 5., 0.9440266199999999, 1.1699806814285714}, 0.18887885537183544}, 
 {{0.03, 5., 0.9440266199999999, 1.1602179014285714}, 0.19023599891398732}, 
 {{0.03, 5., 0.9239195399999999, 1.1670485714285714}, 0.17482864586491298}, 
 {{0.03, 5., 0.9239195399999999, 1.1699806814285714}, 0.174455267986206}, 
 {{0.03, 5., 0.9239195399999999, 1.1602179014285714}, 0.17570017047384662}, 
 {{0.03, 5.4, 0.93684, 1.1670485714285714}, 0.19038774763343508}, 
 {{0.03, 5.4, 0.93684, 1.1699806814285714}, 0.1899559293333732}, 
 {{0.03, 5.4, 0.93684, 1.1602179014285714}, 0.19139598919974624}, 
 {{0.03, 5.4, 0.9440266199999999, 1.1670485714285714}, 0.19589611900309373}, 
 {{0.03, 5.4, 0.9440266199999999, 1.1699806814285714}, 0.19545088874113786}, 
 {{0.03, 5.4, 0.9440266199999999, 1.1602179014285714}, 0.19693566742036875}, 
 {{0.03, 5.4, 0.9239195399999999, 1.1670485714285714}, 0.1808009238667902}, 
 {{0.03, 5.4, 0.9239195399999999, 1.1699806814285714}, 0.18039248931558066}, 
 {{0.03, 5.4, 0.9239195399999999, 1.1602179014285714}, 0.1817545806454781}, 
 {{0.03, 5.800000000000001, 0.93684, 1.1670485714285714}, 
  0.19628935011783857}, {{0.03, 5.800000000000001, 0.93684, 
   1.1699806814285714}, 0.1958215084468961}, 
 {{0.03, 5.800000000000001, 0.93684, 1.1602179014285714}, 
  0.19738207232202987}, {{0.03, 5.800000000000001, 0.9440266199999999, 
   1.1670485714285714}, 0.20201457997759167}, 
 {{0.03, 5.800000000000001, 0.9440266199999999, 1.1699806814285714}, 
  0.2015322308563728}, {{0.03, 5.800000000000001, 0.9440266199999999, 
   1.1602179014285714}, 0.20314117631329376}, 
 {{0.03, 5.800000000000001, 0.9239195399999999, 1.1670485714285714}, 
  0.18632466267581346}, {{0.03, 5.800000000000001, 0.9239195399999999, 
   1.1699806814285714}, 0.18588212069192012}, 
 {{0.03, 5.800000000000001, 0.9239195399999999, 1.1602179014285714}, 
  0.1873583097985919}, {{0.03, 6.2, 0.93684, 1.1670485714285714}, 
  0.2017603734316292}, {{0.03, 6.2, 0.93684, 1.1699806814285714}, 
  0.20125749298441728}, {{0.03, 6.2, 0.93684, 1.1602179014285714}, 
  0.20293509853977337}, {{0.03, 6.2, 0.9440266199999999, 1.1670485714285714}, 
  0.20768803247321316}, {{0.03, 6.2, 0.9440266199999999, 1.1699806814285714}, 
  0.20716966528320652}, {{0.03, 6.2, 0.9440266199999999, 1.1602179014285714}, 
  0.20889918617301462}, {{0.03, 6.2, 0.9239195399999999, 1.1670485714285714}, 
  0.19144271121511772}, {{0.03, 6.2, 0.9239195399999999, 1.1699806814285714}, 
  0.19096698152645875}, {{0.03, 6.2, 0.9239195399999999, 1.1602179014285714}, 
  0.19255402682083134}, {{0.03, 6.8, 0.93684, 1.1670485714285714}, 
  0.20924554742546708}, {{0.03, 6.8, 0.93684, 1.1699806814285714}, 
  0.20869238186737427}, {{0.03, 6.8, 0.93684, 1.1602179014285714}, 
  0.21053851990875203}, {{0.03, 6.8, 0.9440266199999999, 1.1670485714285714}, 
  0.21545291090375232}, {{0.03, 6.8, 0.9440266199999999, 1.1699806814285714}, 
  0.21488267267333883}, {{0.03, 6.8, 0.9440266199999999, 1.1602179014285714}, 
  0.21678577258386117}, {{0.03, 6.8, 0.9239195399999999, 1.1670485714285714}, 
  0.19844027458076063}, {{0.03, 6.8, 0.9239195399999999, 1.1699806814285714}, 
  0.19791690123142666}, {{0.03, 6.8, 0.9239195399999999, 1.1602179014285714}, 
  0.19966363680679614}, {{0.03, 7.4, 0.93684, 1.1670485714285714}, 
  0.21596681699814027}, {{0.03, 7.4, 0.93684, 1.1699806814285714}, 
  0.2153657529951256}, {{0.03, 7.4, 0.93684, 1.1602179014285714}, 
  0.2173723422240369}, {{0.03, 7.4, 0.9440266199999999, 1.1670485714285714}, 
  0.2224281499802423}, {{0.03, 7.4, 0.9440266199999999, 1.1699806814285714}, 
  0.2218085957803397}, {{0.03, 7.4, 0.9440266199999999, 1.1602179014285714}, 
  0.22387689222828858}, {{0.03, 7.4, 0.9239195399999999, 1.1670485714285714}, 
  0.2047185313618259}, {{0.03, 7.4, 0.9239195399999999, 1.1699806814285714}, 
  0.20414963465432984}, {{0.03, 7.4, 0.9239195399999999, 1.1602179014285714}, 
  0.20604849533520134}, {{0.03, 8., 0.93684, 1.1670485714285714}, 
  0.2220220809358297}, {{0.03, 8., 0.93684, 1.1699806814285714}, 
  0.22137563968408971}, {{0.03, 8., 0.93684, 1.1602179014285714}, 
  0.22353419264570357}, {{0.03, 8., 0.9440266199999999, 1.1670485714285714}, 
  0.22871491901616833}, {{0.03, 8., 0.9440266199999999, 1.1699806814285714}, 
  0.22804865946187783}, {{0.03, 8., 0.9440266199999999, 1.1602179014285714}, 
  0.23027336234988352}, {{0.03, 8., 0.9239195399999999, 1.1670485714285714}, 
  0.21036950567331786}, {{0.03, 8., 0.9239195399999999, 1.1699806814285714}, 
  0.20975767678789575}, {{0.03, 8., 0.9239195399999999, 1.1602179014285714}, 
  0.2118006955925538}, {{0.03, 8.6, 0.93684, 1.1670485714285714}, 
  0.22749386659804793}, {{0.03, 8.6, 0.93684, 1.1699806814285714}, 
  0.2268044278642903}, {{0.03, 8.6, 0.93684, 1.1602179014285714}, 
  0.22910705986928595}, {{0.03, 8.6, 0.9440266199999999, 1.1670485714285714}, 
  0.23439844806665025}, {{0.03, 8.6, 0.9440266199999999, 1.1699806814285714}, 
  0.23368794926787806}, {{0.03, 8.6, 0.9440266199999999, 1.1602179014285714}, 
  0.23606088766419583}, {{0.03, 8.6, 0.9239195399999999, 1.1670485714285714}, 
  0.21547137432875768}, {{0.03, 8.6, 0.9239195399999999, 1.1699806814285714}, 
  0.2148187328720116}, {{0.03, 8.6, 0.9239195399999999, 1.1602179014285714}, 
  0.21699851651374413}, {{0.03, 9.2, 0.93684, 1.1670485714285714}, 
  0.23245210627116253}, {{0.03, 9.2, 0.93684, 1.1699806814285714}, 
  0.2317219908277527}, {{0.03, 9.2, 0.93684, 1.1602179014285714}, 
  0.2341609712197221}, {{0.03, 9.2, 0.9440266199999999, 1.1670485714285714}, 
  0.2395509889102899}, {{0.03, 9.2, 0.9440266199999999, 1.1699806814285714}, 
  0.2387986543928935}, {{0.03, 9.2, 0.9440266199999999, 1.1602179014285714}, 
  0.24131182103676646}, {{0.03, 9.2, 0.9239195399999999, 1.1670485714285714}, 
  0.22008993638832455}, {{0.03, 9.2, 0.9239195399999999, 1.1699806814285714}, 
  0.21939866076888656}, {{0.03, 9.2, 0.9239195399999999, 1.1602179014285714}, 
  0.2217079543222246}, {{0.03, 9.8, 0.93684, 1.1670485714285714}, 
  0.236956741517571}, {{0.03, 9.8, 0.93684, 1.1699806814285714}, 
  0.23618815313723784}, {{0.03, 9.8, 0.93684, 1.1602179014285714}, 
  0.23875612967327572}, {{0.03, 9.8, 0.9440266199999999, 1.1670485714285714}, 
  0.24423446777711907}, {{0.03, 9.8, 0.9440266199999999, 1.1699806814285714}, 
  0.24344257950729792}, {{0.03, 9.8, 0.9440266199999999, 1.1602179014285714}, 
  0.24608836054750194}, {{0.03, 9.8, 0.9239195399999999, 1.1670485714285714}, 
  0.2242816936849048}, {{0.03, 9.8, 0.9239195399999999, 1.1699806814285714}, 
  0.22355385308236986}, {{0.03, 9.8, 0.9239195399999999, 1.1602179014285714}, 
  0.22598575450581715}, {{0.03, 10.4, 0.93684, 1.1670485714285714}, 
  0.2410585053350851}, {{0.03, 10.4, 0.93684, 1.1699806814285714}, 
  0.24025345228276082}, {{0.03, 10.4, 0.93684, 1.1602179014285714}, 
  0.242943698349241}, {{0.03, 10.4, 0.9440266199999999, 1.1670485714285714}, 
  0.24850132837070482}, {{0.03, 10.4, 0.9440266199999999, 
   1.1699806814285714}, 0.24767196828977547}, 
 {{0.03, 10.4, 0.9440266199999999, 1.1602179014285714}, 0.25044339046351316}, 
 {{0.03, 10.4, 0.9239195399999999, 1.1670485714285714}, 0.228094416214214}, 
 {{0.03, 10.4, 0.9239195399999999, 1.1699806814285714}, 0.22733189213769975}, 
 {{0.03, 10.4, 0.9239195399999999, 1.1602179014285714}, 0.22988009912304597}, 
 {{0.03, 11., 0.93684, 1.1670485714285714}, 0.2448021010939106}, 
 {{0.03, 11., 0.93684, 1.1699806814285714}, 0.24396257109918476}, 
 {{0.03, 11., 0.93684, 1.1602179014285714}, 0.24676845653350563}, 
 {{0.03, 11., 0.9440266199999999, 1.1670485714285714}, 0.25239776246236484}, 
 {{0.03, 11., 0.9440266199999999, 1.1699806814285714}, 0.25153298735246016}, 
 {{0.03, 11., 0.9440266199999999, 1.1602179014285714}, 0.2544231891814578}, 
 {{0.03, 11., 0.9239195399999999, 1.1670485714285714}, 0.2315702270673609}, 
 {{0.03, 11., 0.9239195399999999, 1.1699806814285714}, 0.23077488818562983}, 
 {{0.03, 11., 0.9239195399999999, 1.1602179014285714}, 0.23343316929784472}, 
 {{0.03, 11.6, 0.93684, 1.1670485714285714}, 0.2482257187350021}, 
 {{0.03, 11.6, 0.93684, 1.1699806814285714}, 0.24735352591909548}, 
 {{0.03, 11.6, 0.93684, 1.1602179014285714}, 0.2502689500566844}, 
 {{0.03, 11.6, 0.9440266199999999, 1.1670485714285714}, 0.2559632448360284}, 
 {{0.03, 11.6, 0.9440266199999999, 1.1699806814285714}, 0.25506493388049495}, 
 {{0.03, 11.6, 0.9440266199999999, 1.1602179014285714}, 0.25806759923592504}, 
 {{0.03, 11.6, 0.9239195399999999, 1.1670485714285714}, 0.23474509137506638}, 
 {{0.03, 11.6, 0.9239195399999999, 1.1699806814285714}, 0.23391863956603492}, 
 {{0.03, 11.6, 0.9239195399999999, 1.1602179014285714}, 0.23668126519327165}, 
 {{0.03, 12.2, 0.93684, 1.1670485714285714}, 0.25136178797645864}, 
 {{0.03, 12.2, 0.93684, 1.1699806814285714}, 0.2504585790663598}, 
 {{0.03, 12.2, 0.93684, 1.1602179014285714}, 0.2534780867180623}, 
 {{0.03, 12.2, 0.9440266199999999, 1.1670485714285714}, 0.2592313379136797}, 
 {{0.03, 12.2, 0.9440266199999999, 1.1699806814285714}, 0.25830119777711524}, 
 {{0.03, 12.2, 0.9440266199999999, 1.1602179014285714}, 0.26141066536248847}, 
 {{0.03, 12.2, 0.9239195399999999, 1.1670485714285714}, 0.23764947738495681}, 
 {{0.03, 12.2, 0.9239195399999999, 1.1699806814285714}, 0.23679345618435915}, 
 {{0.03, 12.2, 0.9239195399999999, 1.1602179014285714}, 0.23965532715941584}, 
 {{0.03, 12.8, 0.93684, 1.1670485714285714}, 0.2542402714886074}, 
 {{0.03, 12.8, 0.93684, 1.1699806814285714}, 0.2533077263680444}, 
 {{0.03, 12.8, 0.93684, 1.1602179014285714}, 0.25642567920874443}, 
 {{0.03, 12.8, 0.9440266199999999, 1.1670485714285714}, 0.2622329894949885}, 
 {{0.03, 12.8, 0.9440266199999999, 1.1699806814285714}, 0.26127275574759284}, 
 {{0.03, 12.8, 0.9440266199999999, 1.1602179014285714}, 0.2644832029161955}, 
 {{0.03, 12.8, 0.9239195399999999, 1.1670485714285714}, 0.24031163910744063}, 
 {{0.03, 12.8, 0.9239195399999999, 1.1699806814285714}, 0.23942763209962367}, 
 {{0.03, 12.8, 0.9239195399999999, 1.1602179014285714}, 0.24238342815535743}, 
 {{0.03, 13.399999999999999, 0.93684, 1.1670485714285714}, 
  0.25688607304436273}, {{0.03, 13.399999999999999, 0.93684, 
   1.1699806814285714}, 0.25592560698105504}, 
 {{0.03, 13.399999999999999, 0.93684, 1.1602179014285714}, 
  0.25913723622768464}, {{0.03, 13.399999999999999, 0.9440266199999999, 
   1.1670485714285714}, 0.26499396388476365}, 
 {{0.03, 13.399999999999999, 0.9440266199999999, 1.1699806814285714}, 
  0.2640051042201379}, {{0.03, 13.399999999999999, 0.9440266199999999, 
   1.1602179014285714}, 0.2673115863938708}, 
 {{0.03, 13.399999999999999, 0.9239195399999999, 1.1670485714285714}, 
  0.24275499235185147}, {{0.03, 13.399999999999999, 0.9239195399999999, 
   1.1699806814285714}, 0.24184432440399833}, 
 {{0.03, 13.399999999999999, 0.9239195399999999, 1.1602179014285714}, 
  0.24488957991380655}, {{0.03, 14., 0.93684, 1.1670485714285714}, 
  0.2593220188686609}, {{0.03, 14., 0.93684, 1.1699806814285714}, 
  0.2583350861810132}, {{0.03, 14., 0.93684, 1.1602179014285714}, 
  0.2616355442403964}, {{0.03, 14., 0.9440266199999999, 1.1670485714285714}, 
  0.2675378550030747}, {{0.03, 14., 0.9440266199999999, 1.1699806814285714}, 
  0.266521871784334}, {{0.03, 14., 0.9440266199999999, 1.1602179014285714}, 
  0.26991937996145365}, {{0.03, 14., 0.9239195399999999, 1.1670485714285714}, 
  0.24500103123486722}, {{0.03, 14., 0.9239195399999999, 1.1699806814285714}, 
  0.24406507347511203}, {{0.03, 14., 0.9239195399999999, 1.1602179014285714}, 
  0.24719522021855014}, {{0.03, 14.600000000000001, 0.93684, 
   1.1670485714285714}, 0.26156790140086383}, 
 {{0.03, 14.600000000000001, 0.93684, 1.1699806814285714}, 
  0.2605558231502946}, {{0.03, 14.600000000000001, 0.93684, 
   1.1602179014285714}, 0.26394068791977376}, 
 {{0.03, 14.600000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.2698851252434609}, {{0.03, 14.600000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.26884338415790676}, 
 {{0.03, 14.600000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.2723273463260963}, {{0.03, 14.600000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.2470683882623533}, 
 {{0.03, 14.600000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.2461083845092823}, {{0.03, 14.600000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.24931925980745673}, 
 {{0.03, 15.2, 0.93684, 1.1670485714285714}, 0.2636403818727935}, 
 {{0.03, 15.2, 0.93684, 1.1699806814285714}, 0.26260424457903725}, 
 {{0.03, 15.2, 0.93684, 1.1602179014285714}, 0.2660698270868784}, 
 {{0.03, 15.2, 0.9440266199999999, 1.1670485714285714}, 0.27205303732868186}, 
 {{0.03, 15.2, 0.9440266199999999, 1.1699806814285714}, 0.27098666764120904}, 
 {{0.03, 15.2, 0.9440266199999999, 1.1602179014285714}, 0.2745532516039992}, 
 {{0.03, 15.2, 0.9239195399999999, 1.1670485714285714}, 0.24897268528075672}, 
 {{0.03, 15.2, 0.9239195399999999, 1.1699806814285714}, 0.2479896483366746}, 
 {{0.03, 15.2, 0.9239195399999999, 1.1602179014285714}, 0.2512778103089696}, 
 {{0.03, 15.8, 0.93684, 1.1670485714285714}, 0.2655557481064432}, 
 {{0.03, 15.8, 0.93684, 1.1699806814285714}, 0.26449677114023595}, 
 {{0.03, 15.8, 0.93684, 1.1602179014285714}, 0.2680390183157664}, 
 {{0.03, 15.8, 0.9440266199999999, 1.1670485714285714}, 0.2740584146034701}, 
 {{0.03, 15.8, 0.9440266199999999, 1.1699806814285714}, 0.27296867370808964}, 
 {{0.03, 15.8, 0.9440266199999999, 1.1602179014285714}, 0.2766136983760921}, 
 {{0.03, 15.8, 0.9239195399999999, 1.1670485714285714}, 0.25072927846548637}, 
 {{0.03, 15.8, 0.9239195399999999, 1.1699806814285714}, 0.24972436162606876}, 
 {{0.03, 15.8, 0.9239195399999999, 1.1602179014285714}, 0.25308597953779327}, 
 {{0.03, 16.4, 0.93684, 1.1670485714285714}, 0.26732768839277743}, 
 {{0.03, 16.4, 0.93684, 1.1699806814285714}, 0.26624694135895904}, 
 {{0.03, 16.4, 0.93684, 1.1602179014285714}, 0.26986226886603465}, 
 {{0.03, 16.4, 0.9440266199999999, 1.1670485714285714}, 0.27591541568852296}, 
 {{0.03, 16.4, 0.9440266199999999, 1.1699806814285714}, 0.2748034089110307}, 
 {{0.03, 16.4, 0.9440266199999999, 1.1602179014285714}, 0.2785231698604382}, 
 {{0.03, 16.4, 0.9239195399999999, 1.1670485714285714}, 0.25235104240165435}, 
 {{0.03, 16.4, 0.9239195399999999, 1.1699806814285714}, 0.25132525331340017}, 
 {{0.03, 16.4, 0.9239195399999999, 1.1602179014285714}, 0.2547569510847328}, 
 {{0.03, 17., 0.93684, 1.1670485714285714}, 0.2689681225239481}, 
 {{0.03, 17., 0.93684, 1.1699806814285714}, 0.2678664940509077}, 
 {{0.03, 17., 0.93684, 1.1602179014285714}, 0.2715521353681394}, 
 {{0.03, 17., 0.9440266199999999, 1.1670485714285714}, 0.27763638450745115}, 
 {{0.03, 17., 0.9440266199999999, 1.1699806814285714}, 0.2765030349785991}, 
 {{0.03, 17., 0.9440266199999999, 1.1602179014285714}, 0.2802946513867066}, 
 {{0.03, 17., 0.9239195399999999, 1.1670485714285714}, 0.25384916399499646}, 
 {{0.03, 17., 0.9239195399999999, 1.1699806814285714}, 0.252803331657779}, 
 {{0.03, 17., 0.9239195399999999, 1.1602179014285714}, 0.25630253867284214}, 
 {{0.03, 17.6, 0.93684, 1.1670485714285714}, 0.2704882478797362}, 
 {{0.03, 17.6, 0.93684, 1.1699806814285714}, 0.2693667179562016}, 
 {{0.03, 17.6, 0.93684, 1.1602179014285714}, 0.27311890248511794}, 
 {{0.03, 17.6, 0.9440266199999999, 1.1670485714285714}, 0.27923290863152744}, 
 {{0.03, 17.6, 0.9440266199999999, 1.1699806814285714}, 0.2780792267748024}, 
 {{0.03, 17.6, 0.9440266199999999, 1.1602179014285714}, 0.2819388229674144}, 
 {{0.03, 17.6, 0.9239195399999999, 1.1670485714285714}, 0.2552341612167943}, 
 {{0.03, 17.6, 0.9239195399999999, 1.1699806814285714}, 0.25416921262484854}, 
 {{0.03, 17.6, 0.9239195399999999, 1.1602179014285714}, 0.25773234456382405}, 
 {{0.03, 18.2, 0.93684, 1.1670485714285714}, 0.2718983498668423}, 
 {{0.03, 18.2, 0.93684, 1.1699806814285714}, 0.2707577829095833}, 
 {{0.03, 18.2, 0.93684, 1.1602179014285714}, 0.2745734722026933}, 
 {{0.03, 18.2, 0.9440266199999999, 1.1670485714285714}, 0.2807155909193009}, 
 {{0.03, 18.2, 0.9440266199999999, 1.1699806814285714}, 0.2795424701447951}, 
 {{0.03, 18.2, 0.9440266199999999, 1.1602179014285714}, 0.2834669304213126}, 
 {{0.03, 18.2, 0.9239195399999999, 1.1670485714285714}, 0.25651576712159085}, 
 {{0.03, 18.2, 0.9239195399999999, 1.1699806814285714}, 0.2554325161827096}, 
 {{0.03, 18.2, 0.9239195399999999, 1.1602179014285714}, 0.25905709858471676}, 
 {{0.03, 18.8, 0.93684, 1.1670485714285714}, 0.27320664694649294}, 
 {{0.03, 18.8, 0.93684, 1.1699806814285714}, 0.27204762837675744}, 
 {{0.03, 18.8, 0.93684, 1.1602179014285714}, 0.2759250962933198}, 
 {{0.03, 18.8, 0.9440266199999999, 1.1670485714285714}, 0.2820929928676479}, 
 {{0.03, 18.8, 0.9440266199999999, 1.1699806814285714}, 0.2809010453138834}, 
 {{0.03, 18.8, 0.9440266199999999, 1.1602179014285714}, 0.28488851626638806}, 
 {{0.03, 18.8, 0.9239195399999999, 1.1670485714285714}, 0.2577016106860778}, 
 {{0.03, 18.8, 0.9239195399999999, 1.1699806814285714}, 0.2566005964183703}, 
 {{0.03, 18.8, 0.9239195399999999, 1.1602179014285714}, 0.2602842620415495}, 
 {{0.03, 19.4, 0.93684, 1.1670485714285714}, 0.2744208989370466}, 
 {{0.03, 19.4, 0.93684, 1.1699806814285714}, 0.27324453945812194}, 
 {{0.03, 19.4, 0.93684, 1.1602179014285714}, 0.2771807333502679}, 
 {{0.03, 19.4, 0.9440266199999999, 1.1670485714285714}, 0.28337314350764076}, 
 {{0.03, 19.4, 0.9440266199999999, 1.1699806814285714}, 0.2821635062271466}, 
 {{0.03, 19.4, 0.9440266199999999, 1.1602179014285714}, 0.286210864839628}, 
 {{0.03, 19.4, 0.9239195399999999, 1.1670485714285714}, 0.25879898489301295}, 
 {{0.03, 19.4, 0.9239195399999999, 1.1699806814285714}, 0.25768127058640994}, 
 {{0.03, 19.4, 0.9239195399999999, 1.1602179014285714}, 0.2614215213272842}, 
 {{0.03, 20., 0.93684, 1.1670485714285714}, 0.2755489868118584}, 
 {{0.03, 20., 0.93684, 1.1699806814285714}, 0.2743558364612927}, 
 {{0.03, 20., 0.93684, 1.1602179014285714}, 0.2783483853711003}, 
 {{0.03, 20., 0.9440266199999999, 1.1670485714285714}, 0.28456417170981857}, 
 {{0.03, 20., 0.9440266199999999, 1.1699806814285714}, 0.28333741696235043}, 
 {{0.03, 20., 0.9440266199999999, 1.1602179014285714}, 0.28744221769306455}, 
 {{0.03, 20., 0.9239195399999999, 1.1670485714285714}, 0.2598153366475762}, 
 {{0.03, 20., 0.9239195399999999, 1.1699806814285714}, 0.25868143513644526}, 
 {{0.03, 20., 0.9239195399999999, 1.1602179014285714}, 0.2624760288657724}, 
 {{0.03, 20.599999999999998, 0.93684, 1.1670485714285714}, 
  0.2765973285784028}, {{0.03, 20.599999999999998, 0.93684, 
   1.1699806814285714}, 0.2753880685234553}, 
 {{0.03, 20.599999999999998, 0.93684, 1.1602179014285714}, 
  0.2794347129644922}, {{0.03, 20.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.28567272219516515}, 
 {{0.03, 20.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.28442955313151863}, {{0.03, 20.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.28858946319601997}, 
 {{0.03, 20.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.2607566919883561}, {{0.03, 20.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.25960724587678147}, 
 {{0.03, 20.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.26345405118192594}, {{0.03, 21.2, 0.93684, 1.1670485714285714}, 
  0.27757127748045335}, {{0.03, 21.2, 0.93684, 1.1699806814285714}, 
  0.2763464015620467}, {{0.03, 21.2, 0.93684, 1.1602179014285714}, 
  0.2804458502332887}, {{0.03, 21.2, 0.9440266199999999, 1.1670485714285714}, 
  0.28670436370103514}, {{0.03, 21.2, 0.9440266199999999, 
   1.1699806814285714}, 0.2854452952859627}, 
 {{0.03, 21.2, 0.9440266199999999, 1.1602179014285714}, 0.2896589460176349}, 
 {{0.03, 21.2, 0.9239195399999999, 1.1670485714285714}, 0.26162803236803156}, 
 {{0.03, 21.2, 0.9239195399999999, 1.1699806814285714}, 0.2604634993075052}, 
 {{0.03, 21.2, 0.9239195399999999, 1.1602179014285714}, 0.26436135612422407}, 
 {{0.03, 21.8, 0.93684, 1.1670485714285714}, 0.27847685484207507}, 
 {{0.03, 21.8, 0.93684, 1.1699806814285714}, 0.27723702460088934}, 
 {{0.03, 21.8, 0.93684, 1.1602179014285714}, 0.2813861950013801}, 
 {{0.03, 21.8, 0.9440266199999999, 1.1670485714285714}, 0.2876653001166599}, 
 {{0.03, 21.8, 0.9440266199999999, 1.1699806814285714}, 0.28639101198799527}, 
 {{0.03, 21.8, 0.9440266199999999, 1.1602179014285714}, 0.2906552712536645}, 
 {{0.03, 21.8, 0.9239195399999999, 1.1670485714285714}, 0.26243505855788213}, 
 {{0.03, 21.8, 0.9239195399999999, 1.1699806814285714}, 0.2612560680560615}, 
 {{0.03, 21.8, 0.9239195399999999, 1.1602179014285714}, 0.2652019864339932}, 
 {{0.03, 22.4, 0.93684, 1.1670485714285714}, 0.2793187858612166}, 
 {{0.03, 22.4, 0.93684, 1.1699806814285714}, 0.27806455119372664}, 
 {{0.03, 22.4, 0.93684, 1.1602179014285714}, 0.28226205684751254}, 
 {{0.03, 22.4, 0.9440266199999999, 1.1670485714285714}, 0.2885604288006877}, 
 {{0.03, 22.4, 0.9440266199999999, 1.1699806814285714}, 0.28727148833231636}, 
 {{0.03, 22.4, 0.9440266199999999, 1.1602179014285714}, 0.29158490526948894}, 
 {{0.03, 22.4, 0.9239195399999999, 1.1670485714285714}, 0.2631821958686706}, 
 {{0.03, 22.4, 0.9239195399999999, 1.1699806814285714}, 0.26198926940437156}, 
 {{0.03, 22.4, 0.9239195399999999, 1.1602179014285714}, 0.2659819729534287}, 
 {{0.03, 23., 0.93684, 1.1670485714285714}, 0.28010156154648236}, 
 {{0.03, 23., 0.93684, 1.1699806814285714}, 0.27883344256459064}, 
 {{0.03, 23., 0.93684, 1.1602179014285714}, 0.28307753878715003}, 
 {{0.03, 23., 0.9440266199999999, 1.1670485714285714}, 0.28939439684424834}, 
 {{0.03, 23., 0.9440266199999999, 1.1699806814285714}, 0.28809134036284306}, 
 {{0.03, 23., 0.9440266199999999, 1.1602179014285714}, 0.29245211566051904}, 
 {{0.03, 23., 0.9239195399999999, 1.1670485714285714}, 0.26387366822089336}, 
 {{0.03, 23., 0.9239195399999999, 1.1699806814285714}, 0.2626672954863583}, 
 {{0.03, 23., 0.9239195399999999, 1.1602179014285714}, 0.2667051351920279}, 
 {{0.03, 23.599999999999998, 0.93684, 1.1670485714285714}, 
  0.280828746372033}, {{0.03, 23.599999999999998, 0.93684, 
   1.1699806814285714}, 0.27954708035899817}, 
 {{0.03, 23.599999999999998, 0.93684, 1.1602179014285714}, 
  0.2838368169466341}, {{0.03, 23.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.2901709201380441}, 
 {{0.03, 23.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.28885410364727465}, {{0.03, 23.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.29326122357222456}, 
 {{0.03, 23.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.26451333778794517}, {{0.03, 23.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.2632932642071305}, 
 {{0.03, 23.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.2673753972078388}, {{0.03, 24.2, 0.93684, 1.1670485714285714}, 
  0.28150439608519756}, {{0.03, 24.2, 0.93684, 1.1699806814285714}, 
  0.2802097263762958}, {{0.03, 24.2, 0.93684, 1.1602179014285714}, 
  0.28454283695095}, {{0.03, 24.2, 0.9440266199999999, 1.1670485714285714}, 
  0.29089418989607624}, {{0.03, 24.2, 0.9440266199999999, 
   1.1699806814285714}, 0.28956416906162386}, 
 {{0.03, 24.2, 0.9440266199999999, 1.1602179014285714}, 0.2940153282175328}, 
 {{0.03, 24.2, 0.9239195399999999, 1.1670485714285714}, 0.26510334087647797}, 
 {{0.03, 24.2, 0.9239195399999999, 1.1699806814285714}, 0.26387120690825994}, 
 {{0.03, 24.2, 0.9239195399999999, 1.1602179014285714}, 0.26799544138322096}, 
 {{0.03, 24.799999999999997, 0.93684, 1.1670485714285714}, 
  0.28213190692058815}, {{0.03, 24.799999999999997, 0.93684, 
   1.1699806814285714}, 0.2808246578897831}, 
 {{0.03, 24.799999999999997, 0.93684, 1.1602179014285714}, 
  0.28519996032492323}, {{0.03, 24.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.2915677182782663}, 
 {{0.03, 24.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.29022493096106017}, {{0.03, 24.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.2947189001160739}, 
 {{0.03, 24.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.2656485526613609}, {{0.03, 24.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.2644041994906695}, 
 {{0.03, 24.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.2685694333257233}, {{0.03, 25.4, 0.93684, 1.1670485714285714}, 
  0.282714406215985}, {{0.03, 25.4, 0.93684, 1.1699806814285714}, 
  0.2813949791594222}, {{0.03, 25.4, 0.93684, 1.1602179014285714}, 
  0.28581112602547587}, {{0.03, 25.4, 0.9440266199999999, 
   1.1670485714285714}, 0.29219474388224176}, 
 {{0.03, 25.4, 0.9440266199999999, 1.1699806814285714}, 0.2908396039478471}, 
 {{0.03, 25.4, 0.9440266199999999, 1.1602179014285714}, 0.29537499332743133}, 
 {{0.03, 25.4, 0.9239195399999999, 1.1670485714285714}, 0.2661513472698186}, 
 {{0.03, 25.4, 0.9239195399999999, 1.1699806814285714}, 0.26489515411009296}, 
 {{0.03, 25.4, 0.9239195399999999, 1.1602179014285714}, 0.2691001142756461}, 
 {{0.03, 26., 0.93684, 1.1670485714285714}, 0.2832547685093583}, 
 {{0.03, 26., 0.93684, 1.1699806814285714}, 0.2819235350014706}, 
 {{0.03, 26., 0.93684, 1.1602179014285714}, 0.28637926081476545}, 
 {{0.03, 26., 0.9440266199999999, 1.1670485714285714}, 0.29277824306414924}, 
 {{0.03, 26., 0.9440266199999999, 1.1699806814285714}, 0.29141113429040677}, 
 {{0.03, 26., 0.9440266199999999, 1.1602179014285714}, 0.29598663885248166}, 
 {{0.03, 26., 0.9239195399999999, 1.1670485714285714}, 0.26661442211708497}, 
 {{0.03, 26., 0.9239195399999999, 1.1699806814285714}, 0.2653467390082738}, 
 {{0.03, 26., 0.9239195399999999, 1.1602179014285714}, 0.26959022947963757}, 
 {{0.03, 26.599999999999998, 0.93684, 1.1670485714285714}, 
  0.2837556340616835}, {{0.03, 26.599999999999998, 0.93684, 
   1.1699806814285714}, 0.28241237205344843}, 
 {{0.03, 26.599999999999998, 0.93684, 1.1602179014285714}, 
  0.2869070462268509}, {{0.03, 26.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.29332095226528987}, 
 {{0.03, 26.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.2919416742559418}, {{0.03, 26.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.29655661462991717}, 
 {{0.03, 26.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.26704024909757584}, {{0.03, 26.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.2657608208160404}, 
 {{0.03, 26.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.2700422925902394}, {{0.03, 27.2, 0.93684, 1.1670485714285714}, 
  0.28421826302308345}, {{0.03, 27.2, 0.93684, 1.1699806814285714}, 
  0.28286426301875006}, {{0.03, 27.2, 0.93684, 1.1602179014285714}, 
  0.2873962850879336}, {{0.03, 27.2, 0.9440266199999999, 1.1670485714285714}, 
  0.2938242500790814}, {{0.03, 27.2, 0.9440266199999999, 1.1699806814285714}, 
  0.29243408801695364}, {{0.03, 27.2, 0.9440266199999999, 
   1.1602179014285714}, 0.29708683324270807}, 
 {{0.03, 27.2, 0.9239195399999999, 1.1670485714285714}, 0.26742988829759146}, 
 {{0.03, 27.2, 0.9239195399999999, 1.1699806814285714}, 0.2661400056738294}, 
 {{0.03, 27.2, 0.9239195399999999, 1.1602179014285714}, 0.2704579243015247}, 
 {{0.03, 27.799999999999997, 0.93684, 1.1670485714285714}, 
  0.28464631029886145}, {{0.03, 27.799999999999997, 0.93684, 
   1.1699806814285714}, 0.2832814641857643}, 
 {{0.03, 27.799999999999997, 0.93684, 1.1602179014285714}, 
  0.28784984525036517}, {{0.03, 27.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.2942918413169458}, 
 {{0.03, 27.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.29289070312887217}, {{0.03, 27.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.2975802318413969}, 
 {{0.03, 27.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.2677868974828756}, {{0.03, 27.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.2664864284778223}, 
 {{0.03, 27.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.27083985145559797}, {{0.03, 28.4, 0.93684, 1.1670485714285714}, 
  0.28504141334763927}, {{0.03, 28.4, 0.93684, 1.1699806814285714}, 
  0.28366601850755824}, {{0.03, 28.4, 0.93684, 1.1602179014285714}, 
  0.28826976042956626}, {{0.03, 28.4, 0.9440266199999999, 
   1.1670485714285714}, 0.2947254449470399}, 
 {{0.03, 28.4, 0.9440266199999999, 1.1699806814285714}, 0.2933136372008503}, 
 {{0.03, 28.4, 0.9440266199999999, 1.1602179014285714}, 0.29803892088725803}, 
 {{0.03, 28.4, 0.9239195399999999, 1.1670485714285714}, 0.26811277602883427}, 
 {{0.03, 28.4, 0.9239195399999999, 1.1699806814285714}, 0.26680200180949365}, 
 {{0.03, 28.4, 0.9239195399999999, 1.1602179014285714}, 0.27118998569511915}, 
 {{0.03, 29., 0.93684, 1.1670485714285714}, 0.28540547761979596}, 
 {{0.03, 29., 0.93684, 1.1699806814285714}, 0.2840198167304073}, 
 {{0.03, 29., 0.93684, 1.1602179014285714}, 0.28865797122996995}, 
 {{0.03, 29., 0.9440266199999999, 1.1670485714285714}, 0.29512703609995883}, 
 {{0.03, 29., 0.9440266199999999, 1.1699806814285714}, 0.2937048500314207}, 
 {{0.03, 29., 0.9440266199999999, 1.1602179014285714}, 0.29846491191687946}, 
 {{0.03, 29., 0.9239195399999999, 1.1670485714285714}, 0.26840930763216675}, 
 {{0.03, 29., 0.9239195399999999, 1.1699806814285714}, 0.2670884957474926}, 
 {{0.03, 29., 0.9239195399999999, 1.1602179014285714}, 0.2715101433261446}, 
 {{0.03, 29.599999999999998, 0.93684, 1.1670485714285714}, 
  0.28573964849534494}, {{0.03, 29.599999999999998, 0.93684, 
   1.1699806814285714}, 0.2843438244258739}, 
 {{0.03, 29.599999999999998, 0.93684, 1.1602179014285714}, 
  0.28901627568618593}, {{0.03, 29.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.2954978421832193}, 
 {{0.03, 29.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.29406539408811044}, {{0.03, 29.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.29886006872416}, 
 {{0.03, 29.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.268677498367805}, {{0.03, 29.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.26734672858652186}, 
 {{0.03, 29.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.2718020071560662}, {{0.03, 30.2, 0.93684, 1.1670485714285714}, 
  0.28604614450039406}, {{0.03, 30.2, 0.93684, 1.1699806814285714}, 
  0.2846405116832697}, {{0.03, 30.2, 0.93684, 1.1602179014285714}, 
  0.2893455263940342}, {{0.03, 30.2, 0.9440266199999999, 1.1670485714285714}, 
  0.295840132901726}, {{0.03, 30.2, 0.9440266199999999, 1.1699806814285714}, 
  0.29439778148867884}, {{0.03, 30.2, 0.9440266199999999, 
   1.1602179014285714}, 0.2992253326854656}, 
 {{0.03, 30.2, 0.9239195399999999, 1.1670485714285714}, 0.2689194706295183}, 
 {{0.03, 30.2, 0.9239195399999999, 1.1699806814285714}, 0.2675790893799264}, 
 {{0.03, 30.2, 0.9239195399999999, 1.1602179014285714}, 0.27206627551796114}, 
 {{0.03, 30.799999999999997, 0.93684, 1.1670485714285714}, 
  0.2863263063384512}, {{0.03, 30.799999999999997, 0.93684, 
   1.1699806814285714}, 0.2849110952135608}, 
 {{0.03, 30.799999999999997, 0.93684, 1.1602179014285714}, 
  0.28964819673119446}, {{0.03, 30.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.2961553060846165}, 
 {{0.03, 30.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.29470328920852}, {{0.03, 30.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.29956320896995287}, 
 {{0.03, 30.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.269136467736353}, {{0.03, 30.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.26778669233762814}, 
 {{0.03, 30.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.27230536461638494}, {{0.03, 31.4, 0.93684, 1.1670485714285714}, 
  0.2865815137422426}, {{0.03, 31.4, 0.93684, 1.1699806814285714}, 
  0.2851569429083478}, {{0.03, 31.4, 0.93684, 1.1602179014285714}, 
  0.289925397210893}, {{0.03, 31.4, 0.9440266199999999, 1.1670485714285714}, 
  0.2964447950762682}, {{0.03, 31.4, 0.9440266199999999, 1.1699806814285714}, 
  0.2949833382884353}, {{0.03, 31.4, 0.9440266199999999, 1.1602179014285714}, 
  0.29987486915686745}, {{0.03, 31.4, 0.9239195399999999, 
   1.1670485714285714}, 0.2693297754200863}, 
 {{0.03, 31.4, 0.9239195399999999, 1.1699806814285714}, 0.2679708121526429}, 
 {{0.03, 31.4, 0.9239195399999999, 1.1602179014285714}, 0.2725202781028646}, 
 {{0.03, 32., 0.93684, 1.1670485714285714}, 0.2868127526090808}, 
 {{0.03, 32., 0.93684, 1.1699806814285714}, 0.2853789227777352}, 
 {{0.03, 32., 0.93684, 1.1602179014285714}, 0.2901784349467473}, 
 {{0.03, 32., 0.9440266199999999, 1.1670485714285714}, 0.29670964351870016}, 
 {{0.03, 32., 0.9440266199999999, 1.1699806814285714}, 0.29523885775658537}, 
 {{0.03, 32., 0.9440266199999999, 1.1602179014285714}, 0.3001616714573789}, 
 {{0.03, 32., 0.9239195399999999, 1.1670485714285714}, 0.26950028103699186}, 
 {{0.03, 32., 0.9239195399999999, 1.1699806814285714}, 0.2681322129844345}, 
 {{0.03, 32., 0.9239195399999999, 1.1602179014285714}, 0.2727122334022556}, 
 {{0.03, 32.6, 0.93684, 1.1670485714285714}, 0.2870214048764272}, 
 {{0.03, 32.6, 0.93684, 1.1699806814285714}, 0.2855785739270108}, 
 {{0.03, 32.6, 0.93684, 1.1602179014285714}, 0.290408129267589}, 
 {{0.03, 32.6, 0.9440266199999999, 1.1670485714285714}, 0.29695128132889725}, 
 {{0.03, 32.6, 0.9440266199999999, 1.1699806814285714}, 0.29547142851876373}, 
 {{0.03, 32.6, 0.9440266199999999, 1.1602179014285714}, 0.300424496211473}, 
 {{0.03, 32.6, 0.9239195399999999, 1.1670485714285714}, 0.2696492780666639}, 
 {{0.03, 32.6, 0.9239195399999999, 1.1699806814285714}, 0.2682723556017814}, 
 {{0.03, 32.6, 0.9239195399999999, 1.1602179014285714}, 0.27288194579076636}, 
 {{0.03, 33.2, 0.93684, 1.1670485714285714}, 0.28720853831642873}, 
 {{0.03, 33.2, 0.93684, 1.1699806814285714}, 0.2857568837016766}, 
 {{0.03, 33.2, 0.93684, 1.1602179014285714}, 0.29061597772936937}, 
 {{0.03, 33.2, 0.9440266199999999, 1.1670485714285714}, 0.29717081832259795}, 
 {{0.03, 33.2, 0.9440266199999999, 1.1699806814285714}, 0.2956820820234855}, 
 {{0.03, 33.2, 0.9440266199999999, 1.1602179014285714}, 0.30066487838235534}, 
 {{0.03, 33.2, 0.9239195399999999, 1.1670485714285714}, 0.2697777619522487}, 
 {{0.03, 33.2, 0.9239195399999999, 1.1699806814285714}, 0.26839215170472697}, 
 {{0.03, 33.2, 0.9239195399999999, 1.1602179014285714}, 0.2730308421532716}, 
 {{0.03, 33.8, 0.93684, 1.1670485714285714}, 0.287375158042383}, 
 {{0.03, 33.8, 0.93684, 1.1699806814285714}, 0.2859148474468038}, 
 {{0.03, 33.8, 0.93684, 1.1602179014285714}, 0.29080291643753176}, 
 {{0.03, 33.8, 0.9440266199999999, 1.1670485714285714}, 0.297369302232408}, 
 {{0.03, 33.8, 0.9440266199999999, 1.1699806814285714}, 0.2958718558951188}, 
 {{0.03, 33.8, 0.9440266199999999, 1.1602179014285714}, 0.3008837977747239}, 
 {{0.03, 33.8, 0.9239195399999999, 1.1670485714285714}, 0.26988666275185696}, 
 {{0.03, 33.8, 0.9239195399999999, 1.1699806814285714}, 0.26849252217542235}, 
 {{0.03, 33.8, 0.9239195399999999, 1.1602179014285714}, 0.2731597836649642}, 
 {{0.03, 34.4, 0.93684, 1.1670485714285714}, 0.28752219712961125}, 
 {{0.03, 34.4, 0.93684, 1.1699806814285714}, 0.2860533912995861}, 
 {{0.03, 34.4, 0.93684, 1.1602179014285714}, 0.2909699003003831}, 
 {{0.03, 34.4, 0.9440266199999999, 1.1670485714285714}, 0.29754770969409045}, 
 {{0.03, 34.4, 0.9440266199999999, 1.1699806814285714}, 0.2960417165739821}, 
 {{0.03, 34.4, 0.9440266199999999, 1.1602179014285714}, 0.30108225027351887}, 
 {{0.03, 34.4, 0.9239195399999999, 1.1670485714285714}, 0.2699768426434552}, 
 {{0.03, 34.4, 0.9239195399999999, 1.1699806814285714}, 0.26857432206105286}, 
 {{0.03, 34.4, 0.9239195399999999, 1.1602179014285714}, 0.2732696530132179}, 
 {{0.03, 35., 0.93684, 1.1670485714285714}, 0.2876505685376656}, 
 {{0.03, 35., 0.93684, 1.1699806814285714}, 0.28617345879329664}, 
 {{0.03, 35., 0.93684, 1.1602179014285714}, 0.29111781745834336}, 
 {{0.03, 35., 0.9440266199999999, 1.1670485714285714}, 0.2977069848172303}, 
 {{0.03, 35., 0.9440266199999999, 1.1699806814285714}, 0.2961926438889124}, 
 {{0.03, 35., 0.9440266199999999, 1.1602179014285714}, 0.3012611630443569}, 
 {{0.03, 35., 0.9239195399999999, 1.1670485714285714}, 0.2700491457803912}, 
 {{0.03, 35., 0.9239195399999999, 1.1699806814285714}, 0.26863842947042854}, 
 {{0.03, 35., 0.9239195399999999, 1.1602179014285714}, 0.27336126946348505}, 
 {{0.03, 35.6, 0.93684, 1.1670485714285714}, 0.2877602258796504}, 
 {{0.03, 35.6, 0.93684, 1.1699806814285714}, 0.2862747237212582}, 
 {{0.03, 35.6, 0.93684, 1.1602179014285714}, 0.29124756651574507}, 
 {{0.03, 35.6, 0.9440266199999999, 1.1670485714285714}, 0.2978471478622171}, 
 {{0.03, 35.6, 0.9440266199999999, 1.1699806814285714}, 0.29632438220551854}, 
 {{0.03, 35.6, 0.9440266199999999, 1.1602179014285714}, 0.30142147002689945}, 
 {{0.03, 35.6, 0.9239195399999999, 1.1670485714285714}, 0.2701034224405501}, 
 {{0.03, 35.6, 0.9239195399999999, 1.1699806814285714}, 0.26868440283200185}, 
 {{0.03, 35.6, 0.9239195399999999, 1.1602179014285714}, 0.27343546785810885}, 
 {{0.03, 36.2, 0.93684, 1.1670485714285714}, 0.28785303222952363}, 
 {{0.03, 36.2, 0.93684, 1.1699806814285714}, 0.28635941083274546}, 
 {{0.03, 36.2, 0.93684, 1.1602179014285714}, 0.29135889635287654}, 
 {{0.03, 36.2, 0.9440266199999999, 1.1670485714285714}, 0.29797006218047306}, 
 {{0.03, 36.2, 0.9440266199999999, 1.1699806814285714}, 0.29643914541838995}, 
 {{0.03, 36.2, 0.9440266199999999, 1.1602179014285714}, 0.30156299123483327}, 
 {{0.03, 36.2, 0.9239195399999999, 1.1670485714285714}, 0.2701415250205029}, 
 {{0.03, 36.2, 0.9239195399999999, 1.1699806814285714}, 0.26871447323556413}, 
 {{0.03, 36.2, 0.9239195399999999, 1.1602179014285714}, 0.27349187988990087}, 
 {{0.03, 36.8, 0.93684, 1.1670485714285714}, 0.28792924173793133}, 
 {{0.03, 36.8, 0.93684, 1.1699806814285714}, 0.28642761925916266}, 
 {{0.03, 36.8, 0.93684, 1.1602179014285714}, 0.2914538657857724}, 
 {{0.03, 36.8, 0.9440266199999999, 1.1670485714285714}, 0.29807602794157295}, 
 {{0.03, 36.8, 0.9440266199999999, 1.1699806814285714}, 0.29653708280807145}, 
 {{0.03, 36.8, 0.9440266199999999, 1.1602179014285714}, 0.30168777141174685}, 
 {{0.03, 36.8, 0.9239195399999999, 1.1670485714285714}, 0.27016363004095756}, 
 {{0.03, 36.8, 0.9239195399999999, 1.1699806814285714}, 0.268728655949125}, 
 {{0.03, 36.8, 0.9239195399999999, 1.1602179014285714}, 0.27353257732537045}, 
 {{0.03, 37.4, 0.93684, 1.1670485714285714}, 0.28798947953568876}, 
 {{0.03, 37.4, 0.93684, 1.1699806814285714}, 0.2864799667056929}, 
 {{0.03, 37.4, 0.93684, 1.1602179014285714}, 0.2915326016642665}, 
 {{0.03, 37.4, 0.9440266199999999, 1.1670485714285714}, 0.29816570233559525}, 
 {{0.03, 37.4, 0.9440266199999999, 1.1699806814285714}, 0.29661884393392024}, 
 {{0.03, 37.4, 0.9440266199999999, 1.1602179014285714}, 0.30179598780009675}, 
 {{0.03, 37.4, 0.9239195399999999, 1.1670485714285714}, 0.27017030562841443}, 
 {{0.03, 37.4, 0.9239195399999999, 1.1699806814285714}, 0.26872751206606554}, 
 {{0.03, 37.4, 0.9239195399999999, 1.1602179014285714}, 0.2735576022457563}, 
 {{0.03, 38., 0.93684, 1.1670485714285714}, 0.2880343233879128}, 
 {{0.03, 38., 0.93684, 1.1699806814285714}, 0.2865170238984084}, 
 {{0.03, 38., 0.93684, 1.1602179014285714}, 0.2915956985835586}, 
 {{0.03, 38., 0.9440266199999999, 1.1670485714285714}, 0.29823969385158666}, 
 {{0.03, 38., 0.9440266199999999, 1.1699806814285714}, 0.2966850300460203}, 
 {{0.03, 38., 0.9440266199999999, 1.1602179014285714}, 0.3018882662177322}, 
 {{0.03, 38., 0.9239195399999999, 1.1670485714285714}, 0.27016207482046267}, 
 {{0.03, 38., 0.9239195399999999, 1.1699806814285714}, 0.2687115579598482}, 
 {{0.03, 38., 0.9239195399999999, 1.1602179014285714}, 0.27356749364618294}, 
 {{0.03, 38.6, 0.93684, 1.1670485714285714}, 0.2880643066135362}, 
 {{0.03, 38.6, 0.93684, 1.1699806814285714}, 0.2865393174717649}, 
 {{0.03, 38.6, 0.93684, 1.1602179014285714}, 0.2916437058612231}, 
 {{0.03, 38.6, 0.9440266199999999, 1.1670485714285714}, 0.2982985653217648}, 
 {{0.03, 38.6, 0.9440266199999999, 1.1699806814285714}, 0.29673619709746973}, 
 {{0.03, 38.6, 0.9440266199999999, 1.1602179014285714}, 0.3019651859641577}, 
 {{0.03, 38.6, 0.9239195399999999, 1.1670485714285714}, 0.2701394182650727}, 
 {{0.03, 38.6, 0.9239195399999999, 1.1699806814285714}, 0.2686812679527046}, 
 {{0.03, 38.6, 0.9239195399999999, 1.1602179014285714}, 0.27356274733961833}, 
 {{0.03, 39.2, 0.93684, 1.1670485714285714}, 0.2880799206960681}, 
 {{0.03, 39.2, 0.93684, 1.1699806814285714}, 0.2865473325490316}, 
 {{0.03, 39.2, 0.93684, 1.1602179014285714}, 0.29167713021948494}, 
 {{0.03, 39.2, 0.9440266199999999, 1.1670485714285714}, 0.29834283665034034}, 
 {{0.03, 39.2, 0.9440266199999999, 1.1699806814285714}, 0.2967728584427861}, 
 {{0.03, 39.2, 0.9440266199999999, 1.1602179014285714}, 0.3020272826244617}, 
 {{0.03, 39.2, 0.9239195399999999, 1.1670485714285714}, 0.2701027766227878}, 
 {{0.03, 39.2, 0.9239195399999999, 1.1699806814285714}, 0.26863707668880715}, 
 {{0.03, 39.2, 0.9239195399999999, 1.1602179014285714}, 0.27354381842751047}, 
 {{0.03, 39.800000000000004, 0.93684, 1.1670485714285714}, 
  0.28808161761037754}, {{0.03, 39.800000000000004, 0.93684, 
   1.1699806814285714}, 0.28654050306576395}, 
 {{0.03, 39.800000000000004, 0.93684, 1.1602179014285714}, 
  0.29169643818011626}, {{0.03, 39.800000000000004, 0.9440266199999999, 
   1.1670485714285714}, 0.2983729872526919}, 
 {{0.03, 39.800000000000004, 0.9440266199999999, 1.1699806814285714}, 
  0.2967945147286303}, {{0.03, 39.800000000000004, 0.9440266199999999, 
   1.1602179014285714}, 0.3020750505799984}, 
 {{0.03, 39.800000000000004, 0.9239195399999999, 1.1670485714285714}, 
  0.27005255269480466}, {{0.03, 39.800000000000004, 0.9239195399999999, 
   1.1699806814285714}, 0.2685783088085336}, 
 {{0.03, 39.800000000000004, 0.9239195399999999, 1.1602179014285714}, 
  0.2735111234931633}, {{0.06, 0.4, 0.93684, 1.1670485714285714}, 
  0.08015036352101199}, {{0.06, 0.4, 0.93684, 1.1699806814285714}, 
  0.08014765193820737}, {{0.06, 0.4, 0.93684, 1.1602179014285714}, 
  0.08015663111890027}, {{0.06, 0.4, 0.9440266199999999, 1.1670485714285714}, 
  0.08081783018603882}, {{0.06, 0.4, 0.9440266199999999, 1.1699806814285714}, 
  0.08081503626495182}, {{0.06, 0.4, 0.9440266199999999, 1.1602179014285714}, 
  0.08082428810922275}, {{0.06, 0.4, 0.9239195399999999, 1.1670485714285714}, 
  0.07898862043677805}, {{0.06, 0.4, 0.9239195399999999, 1.1699806814285714}, 
  0.07898605209828596}, {{0.06, 0.4, 0.9239195399999999, 1.1602179014285714}, 
  0.07899455692878393}, {{0.06, 0.6000000000000001, 0.93684, 
   1.1670485714285714}, 0.08937560280804886}, 
 {{0.06, 0.6000000000000001, 0.93684, 1.1699806814285714}, 
  0.08936681195328702}, {{0.06, 0.6000000000000001, 0.93684, 
   1.1602179014285714}, 0.08939596248415856}, 
 {{0.06, 0.6000000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.0903514961362857}, {{0.06, 0.6000000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.09034243432125504}, 
 {{0.06, 0.6000000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.09037248337288102}, {{0.06, 0.6000000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.08767719853928042}, 
 {{0.06, 0.6000000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.08766887938850733}, {{0.06, 0.6000000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.08769646572472282}, 
 {{0.06, 0.8, 0.93684, 1.1670485714285714}, 0.09808984324977732}, 
 {{0.06, 0.8, 0.93684, 1.1699806814285714}, 0.09807247074815793}, 
 {{0.06, 0.8, 0.93684, 1.1602179014285714}, 0.09813011393730478}, 
 {{0.06, 0.8, 0.9440266199999999, 1.1670485714285714}, 0.09935875765385313}, 
 {{0.06, 0.8, 0.9440266199999999, 1.1699806814285714}, 0.09934084656018255}, 
 {{0.06, 0.8, 0.9440266199999999, 1.1602179014285714}, 0.09940027684539914}, 
 {{0.06, 0.8, 0.9239195399999999, 1.1670485714285714}, 0.09588166842175028}, 
 {{0.06, 0.8, 0.9239195399999999, 1.1699806814285714}, 0.09586523363557613}, 
 {{0.06, 0.8, 0.9239195399999999, 1.1602179014285714}, 0.09591976540649068}, 
 {{0.06, 1., 0.93684, 1.1670485714285714}, 0.10633005755378452}, 
 {{0.06, 1., 0.93684, 1.1699806814285714}, 0.10630200030826799}, 
 {{0.06, 1., 0.93684, 1.1602179014285714}, 0.10639513835592732}, 
 {{0.06, 1., 0.9440266199999999, 1.1670485714285714}, 0.10787758105078353}, 
 {{0.06, 1., 0.9440266199999999, 1.1699806814285714}, 0.10784865070282221}, 
 {{0.06, 1., 0.9440266199999999, 1.1602179014285714}, 0.10794468706762521}, 
 {{0.06, 1., 0.9239195399999999, 1.1670485714285714}, 0.1036372542525359}, 
 {{0.06, 1., 0.9239195399999999, 1.1699806814285714}, 0.10361071713776891}, 
 {{0.06, 1., 0.9239195399999999, 1.1602179014285714}, 0.10369880902167533}, 
 {{0.06, 1.2000000000000002, 0.93684, 1.1670485714285714}, 
  0.11412991051488001}, {{0.06, 1.2000000000000002, 0.93684, 
   1.1699806814285714}, 0.11408940832893927}, 
 {{0.06, 1.2000000000000002, 0.93684, 1.1602179014285714}, 
  0.11422390935932084}, {{0.06, 1.2000000000000002, 0.9440266199999999, 
   1.1670485714285714}, 0.11594254885411402}, 
 {{0.06, 1.2000000000000002, 0.9440266199999999, 1.1699806814285714}, 
  0.11590078272887973}, {{0.06, 1.2000000000000002, 0.9440266199999999, 
   1.1602179014285714}, 0.1160394810474733}, 
 {{0.06, 1.2000000000000002, 0.9239195399999999, 1.1670485714285714}, 
  0.11097600755988805}, {{0.06, 1.2000000000000002, 0.9239195399999999, 
   1.1699806814285714}, 0.11093770594439345}, 
 {{0.06, 1.2000000000000002, 0.9239195399999999, 1.1602179014285714}, 
  0.11106489932391994}, {{0.06, 1.4, 0.93684, 1.1670485714285714}, 
  0.12152010956188312}, {{0.06, 1.4, 0.93684, 1.1699806814285714}, 
  0.12146569702526232}, {{0.06, 1.4, 0.93684, 1.1602179014285714}, 
  0.12164645318196259}, {{0.06, 1.4, 0.9440266199999999, 1.1670485714285714}, 
  0.12358521678225128}, {{0.06, 1.4, 0.9440266199999999, 1.1699806814285714}, 
  0.12352910232148759}, {{0.06, 1.4, 0.9440266199999999, 1.1602179014285714}, 
  0.12371551210101904}, {{0.06, 1.4, 0.9239195399999999, 1.1670485714285714}, 
  0.11792714607281445}, {{0.06, 1.4, 0.9239195399999999, 1.1699806814285714}, 
  0.11787569659632206}, {{0.06, 1.4, 0.9239195399999999, 1.1602179014285714}, 
  0.11804660975844827}, {{0.06, 1.6, 0.93684, 1.1670485714285714}, 
  0.12852871265593457}, {{0.06, 1.6, 0.93684, 1.1699806814285714}, 
  0.12845917799835843}, {{0.06, 1.6, 0.93684, 1.1602179014285714}, 
  0.12869024079610242}, {{0.06, 1.6, 0.9440266199999999, 1.1670485714285714}, 
  0.130834427514982}, {{0.06, 1.6, 0.9440266199999999, 1.1699806814285714}, 
  0.1307627137832287}, {{0.06, 1.6, 0.9440266199999999, 1.1602179014285714}, 
  0.13100101744525083}, {{0.06, 1.6, 0.9239195399999999, 1.1670485714285714}, 
  0.12451735096908147}, {{0.06, 1.6, 0.9239195399999999, 1.1699806814285714}, 
  0.12445161002748267}, {{0.06, 1.6, 0.9239195399999999, 1.1602179014285714}, 
  0.12467006664371488}, {{0.06, 1.8000000000000003, 0.93684, 
   1.1670485714285714}, 0.13518139935975496}, 
 {{0.06, 1.8000000000000003, 0.93684, 1.1699806814285714}, 
  0.13509574919536024}, {{0.06, 1.8000000000000003, 0.93684, 
   1.1602179014285714}, 0.1353804456203375}, 
 {{0.06, 1.8000000000000003, 0.9440266199999999, 1.1670485714285714}, 
  0.13771658711784002}, {{0.06, 1.8000000000000003, 0.9440266199999999, 
   1.1699806814285714}, 0.13762824850565136}, 
 {{0.06, 1.8000000000000003, 0.9440266199999999, 1.1602179014285714}, 
  0.13792188091275243}, {{0.06, 1.8000000000000003, 0.9239195399999999, 
   1.1670485714285714}, 0.13077102826338072}, 
 {{0.06, 1.8000000000000003, 0.9239195399999999, 1.1699806814285714}, 
  0.13069005857157334}, {{0.06, 1.8000000000000003, 0.9239195399999999, 
   1.1602179014285714}, 0.13095919781417897}, 
 {{0.06, 2., 0.93684, 1.1670485714285714}, 0.14150171002274217}, 
 {{0.06, 2., 0.93684, 1.1699806814285714}, 0.1413991390866967}, 
 {{0.06, 2., 0.93684, 1.1602179014285714}, 0.14174017136246564}, 
 {{0.06, 2., 0.9440266199999999, 1.1670485714285714}, 0.14425590910678476}, 
 {{0.06, 2., 0.9440266199999999, 1.1699806814285714}, 0.14415011416010276}, 
 {{0.06, 2., 0.9440266199999999, 1.1602179014285714}, 0.14450186537074472}, 
 {{0.06, 2., 0.9239195399999999, 1.1670485714285714}, 0.13671053919716689}, 
 {{0.06, 2., 0.9239195399999999, 1.1699806814285714}, 0.136613581108405}, 
 {{0.06, 2., 0.9239195399999999, 1.1602179014285714}, 0.13693595220178273}, 
 {{0.06, 2.2, 0.93684, 1.1670485714285714}, 0.14751125729488665}, 
 {{0.06, 2.2, 0.93684, 1.1699806814285714}, 0.1473911224206378}, 
 {{0.06, 2.2, 0.93684, 1.1602179014285714}, 0.14779065388266394}, 
 {{0.06, 2.2, 0.9440266199999999, 1.1670485714285714}, 0.15047463040591394}, 
 {{0.06, 2.2, 0.9440266199999999, 1.1699806814285714}, 0.15035071501233718}, 
 {{0.06, 2.2, 0.9440266199999999, 1.1602179014285714}, 0.15076281876422942}, 
 {{0.06, 2.2, 0.9239195399999999, 1.1670485714285714}, 0.14235640376418054}, 
 {{0.06, 2.2, 0.9239195399999999, 1.1699806814285714}, 0.14224285062584963}, 
 {{0.06, 2.2, 0.9239195399999999, 1.1602179014285714}, 0.14262049417422526}, 
 {{0.06, 2.6, 0.93684, 1.1670485714285714}, 0.1586740558581953}, 
 {{0.06, 2.6, 0.93684, 1.1699806814285714}, 0.1585173046132774}, 
 {{0.06, 2.6, 0.93684, 1.1602179014285714}, 0.1590388509974144}, 
 {{0.06, 2.6, 0.9440266199999999, 1.1670485714285714}, 0.16202854258598187}, 
 {{0.06, 2.6, 0.9440266199999999, 1.1699806814285714}, 0.1618668524264022}, 
 {{0.06, 2.6, 0.9440266199999999, 1.1602179014285714}, 0.16240483071224157}, 
 {{0.06, 2.6, 0.9239195399999999, 1.1670485714285714}, 0.15283921169204354}, 
 {{0.06, 2.6, 0.9239195399999999, 1.1699806814285714}, 0.15269105942927108}, 
 {{0.06, 2.6, 0.9239195399999999, 1.1602179014285714}, 0.1531839966758088}, 
 {{0.06, 3., 0.93684, 1.1670485714285714}, 0.16881193586957366}, 
 {{0.06, 3., 0.93684, 1.1699806814285714}, 0.1686174922700277}, 
 {{0.06, 3., 0.93684, 1.1602179014285714}, 0.16926472554281136}, 
 {{0.06, 3., 0.9440266199999999, 1.1670485714285714}, 0.17252465007838913}, 
 {{0.06, 3., 0.9440266199999999, 1.1699806814285714}, 0.17232407226192176}, 
 {{0.06, 3., 0.9440266199999999, 1.1602179014285714}, 0.17299172263105933}, 
 {{0.06, 3., 0.9239195399999999, 1.1670485714285714}, 0.16235427315021328}, 
 {{0.06, 3., 0.9239195399999999, 1.1699806814285714}, 0.16217051036883}, 
 {{0.06, 3., 0.9239195399999999, 1.1602179014285714}, 0.16278219349746584}, 
 {{0.06, 3.4000000000000004, 0.93684, 1.1670485714285714}, 
  0.17804549105092682}, {{0.06, 3.4000000000000004, 0.93684, 
   1.1699806814285714}, 0.17781288336262574}, 
 {{0.06, 3.4000000000000004, 0.93684, 1.1602179014285714}, 
  0.1785874523967932}, {{0.06, 3.4000000000000004, 0.9440266199999999, 
   1.1670485714285714}, 0.18208713651610825}, 
 {{0.06, 3.4000000000000004, 0.9440266199999999, 1.1699806814285714}, 
  0.1818471849888127}, {{0.06, 3.4000000000000004, 0.9440266199999999, 
   1.1602179014285714}, 0.18264620630353406}, 
 {{0.06, 3.4000000000000004, 0.9239195399999999, 1.1670485714285714}, 
  0.17101591570463187}, {{0.06, 3.4000000000000004, 0.9239195399999999, 
   1.1699806814285714}, 0.17079609625672726}, 
 {{0.06, 3.4000000000000004, 0.9239195399999999, 1.1602179014285714}, 
  0.17152808489690968}, {{0.06, 3.8000000000000003, 0.93684, 
   1.1670485714285714}, 0.18647763582646268}, 
 {{0.06, 3.8000000000000003, 0.93684, 1.1699806814285714}, 
  0.18620688158559562}, {{0.06, 3.8000000000000003, 0.93684, 
   1.1602179014285714}, 0.18710879702132235}, 
 {{0.06, 3.8000000000000003, 0.9440266199999999, 1.1670485714285714}, 
  0.1908220471737695}, {{0.06, 3.8000000000000003, 0.9440266199999999, 
   1.1699806814285714}, 0.19054274169080082}, 
 {{0.06, 3.8000000000000003, 0.9440266199999999, 1.1602179014285714}, 
  0.19147313920959383}, {{0.06, 3.8000000000000003, 0.9239195399999999, 
   1.1670485714285714}, 0.17892159429945753}, 
 {{0.06, 3.8000000000000003, 0.9239195399999999, 1.1699806814285714}, 
  0.17866573264527172}, {{0.06, 3.8000000000000003, 0.9239195399999999, 
   1.1602179014285714}, 0.17951804415105144}, 
 {{0.06, 4.2, 0.93684, 1.1670485714285714}, 0.1941970286671839}, 
 {{0.06, 4.2, 0.93684, 1.1699806814285714}, 0.19388850844860175}, 
 {{0.06, 4.2, 0.93684, 1.1602179014285714}, 0.19491656331759788}, 
 {{0.06, 4.2, 0.9440266199999999, 1.1670485714285714}, 0.19882077051927927}, 
 {{0.06, 4.2, 0.9440266199999999, 1.1699806814285714}, 0.19850250612125311}, 
 {{0.06, 4.2, 0.9440266199999999, 1.1602179014285714}, 0.19956302640161624}, 
 {{0.06, 4.2, 0.9239195399999999, 1.1670485714285714}, 0.18615521097737797}, 
 {{0.06, 4.2, 0.9239195399999999, 1.1699806814285714}, 0.18586366338455668}, 
 {{0.06, 4.2, 0.9239195399999999, 1.1602179014285714}, 0.18683516873595413}, 
 {{0.06, 4.6000000000000005, 0.93684, 1.1670485714285714}, 
  0.20128093828352864}, {{0.06, 4.6000000000000005, 0.93684, 
   1.1699806814285714}, 0.20093536891272273}, 
 {{0.06, 4.6000000000000005, 0.93684, 1.1602179014285714}, 
  0.20208723321201805}, {{0.06, 4.6000000000000005, 0.9440266199999999, 
   1.1670485714285714}, 0.20616296397301279}, 
 {{0.06, 4.6000000000000005, 0.9440266199999999, 1.1699806814285714}, 
  0.20580648046153957}, {{0.06, 4.6000000000000005, 0.9440266199999999, 
   1.1602179014285714}, 0.20699471847437445}, 
 {{0.06, 4.6000000000000005, 0.9239195399999999, 1.1670485714285714}, 
  0.19278987366917752}, {{0.06, 4.6000000000000005, 0.9239195399999999, 
   1.1699806814285714}, 0.19246331776741213}, 
 {{0.06, 4.6000000000000005, 0.9239195399999999, 1.1602179014285714}, 
  0.193551814837269}, {{0.06, 5., 0.93684, 1.1670485714285714}, 
  0.2077958586142622}, {{0.06, 5., 0.93684, 1.1699806814285714}, 
  0.20741400376052518}, {{0.06, 5., 0.93684, 1.1602179014285714}, 
  0.208687213563254}, {{0.06, 5., 0.9440266199999999, 1.1670485714285714}, 
  0.21291719787974434}, {{0.06, 5., 0.9440266199999999, 1.1699806814285714}, 
  0.21252328895659964}, {{0.06, 5., 0.9440266199999999, 1.1602179014285714}, 
  0.21383663896173286}, {{0.06, 5., 0.9239195399999999, 1.1670485714285714}, 
  0.19888846641821678}, {{0.06, 5., 0.9239195399999999, 1.1699806814285714}, 
  0.19852761466120786}, {{0.06, 5., 0.9239195399999999, 1.1602179014285714}, 
  0.19973080663122872}, {{0.06, 5.4, 0.93684, 1.1670485714285714}, 
  0.21379936648850412}, {{0.06, 5.4, 0.93684, 1.1699806814285714}, 
  0.21338218373851883}, {{0.06, 5.4, 0.93684, 1.1602179014285714}, 
  0.21477350024758896}, {{0.06, 5.4, 0.9440266199999999, 1.1670485714285714}, 
  0.2191429032240621}, {{0.06, 5.4, 0.9440266199999999, 1.1699806814285714}, 
  0.21871256054354146}, {{0.06, 5.4, 0.9440266199999999, 1.1602179014285714}, 
  0.22014775672014467}, {{0.06, 5.4, 0.9239195399999999, 1.1670485714285714}, 
  0.20450534179203086}, {{0.06, 5.4, 0.9239195399999999, 1.1699806814285714}, 
  0.2041110934375651}, {{0.06, 5.4, 0.9239195399999999, 1.1602179014285714}, 
  0.20542593761140268}, {{0.06, 5.800000000000001, 0.93684, 
   1.1670485714285714}, 0.21934231435452767}, 
 {{0.06, 5.800000000000001, 0.93684, 1.1699806814285714}, 
  0.21889084381803234}, {{0.06, 5.800000000000001, 0.93684, 
   1.1602179014285714}, 0.22039687367791733}, 
 {{0.06, 5.800000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.22489255765204158}, {{0.06, 5.800000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.22442685822767414}, 
 {{0.06, 5.800000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.22598034211363718}, {{0.06, 5.800000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.20968852797686324}, 
 {{0.06, 5.800000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.2092618598676738}, {{0.06, 5.800000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.210685170823263}, 
 {{0.06, 6.2, 0.93684, 1.1670485714285714}, 0.22446936942909945}, 
 {{0.06, 6.2, 0.93684, 1.1699806814285714}, 0.2239846169141488}, 
 {{0.06, 6.2, 0.93684, 1.1602179014285714}, 0.22560183063276754}, 
 {{0.06, 6.2, 0.9440266199999999, 1.1670485714285714}, 0.23021219035201695}, 
 {{0.06, 6.2, 0.9440266199999999, 1.1699806814285714}, 0.2297122537943683}, 
 {{0.06, 6.2, 0.9440266199999999, 1.1602179014285714}, 0.2313803688947681}, 
 {{0.06, 6.2, 0.9239195399999999, 1.1670485714285714}, 0.21448019366829177}, 
 {{0.06, 6.2, 0.9239195399999999, 1.1699806814285714}, 0.21402204773232253}, 
 {{0.06, 6.2, 0.9239195399999999, 1.1602179014285714}, 0.21555051362925123}, 
 {{0.06, 6.8, 0.93684, 1.1670485714285714}, 0.2314646640208883}, 
 {{0.06, 6.8, 0.93684, 1.1699806814285714}, 0.23093227879105302}, 
 {{0.06, 6.8, 0.93684, 1.1602179014285714}, 0.2327091673526077}, 
 {{0.06, 6.8, 0.9440266199999999, 1.1670485714285714}, 0.23747294497059493}, 
 {{0.06, 6.8, 0.9440266199999999, 1.1699806814285714}, 0.2369238290552625}, 
 {{0.06, 6.8, 0.9440266199999999, 1.1602179014285714}, 0.23875654064468227}, 
 {{0.06, 6.8, 0.9239195399999999, 1.1670485714285714}, 0.22101332672717963}, 
 {{0.06, 6.8, 0.9239195399999999, 1.1699806814285714}, 0.22051012119598115}, 
 {{0.06, 6.8, 0.9239195399999999, 1.1602179014285714}, 0.22218964717023096}, 
 {{0.06, 7.4, 0.93684, 1.1670485714285714}, 0.237725409253348}, 
 {{0.06, 7.4, 0.93684, 1.1699806814285714}, 0.23714778994873545}, 
 {{0.06, 7.4, 0.93684, 1.1602179014285714}, 0.23907623308417286}, 
 {{0.06, 7.4, 0.9440266199999999, 1.1670485714285714}, 0.24397402909059204}, 
 {{0.06, 7.4, 0.9440266199999999, 1.1699806814285714}, 0.24337829696388555}, 
 {{0.06, 7.4, 0.9440266199999999, 1.1602179014285714}, 0.24536719069911833}, 
 {{0.06, 7.4, 0.9239195399999999, 1.1670485714285714}, 0.22685544722299034}, 
 {{0.06, 7.4, 0.9239195399999999, 1.1699806814285714}, 0.22630932134284792}, 
 {{0.06, 7.4, 0.9239195399999999, 1.1602179014285714}, 0.2281322917495454}, 
 {{0.06, 8., 0.93684, 1.1670485714285714}, 0.24334746877786584}, 
 {{0.06, 8., 0.93684, 1.1699806814285714}, 0.24272713277594246}, 
 {{0.06, 8., 0.93684, 1.1602179014285714}, 0.24479865823212302}, 
 {{0.06, 8., 0.9440266199999999, 1.1670485714285714}, 0.24981453795445155}, 
 {{0.06, 8., 0.9440266199999999, 1.1699806814285714}, 0.2491747941000893}, 
 {{0.06, 8., 0.9440266199999999, 1.1602179014285714}, 0.2513111028007228}, 
 {{0.06, 8., 0.9239195399999999, 1.1670485714285714}, 0.23209661940990928}, 
 {{0.06, 8., 0.9239195399999999, 1.1699806814285714}, 0.2315101573178088}, 
 {{0.06, 8., 0.9239195399999999, 1.1602179014285714}, 0.23346860779474704}, 
 {{0.06, 8.6, 0.93684, 1.1670485714285714}, 0.248411478318847}, 
 {{0.06, 8.6, 0.93684, 1.1699806814285714}, 0.24775079160573246}, 
 {{0.06, 8.6, 0.93684, 1.1602179014285714}, 0.24995755806580144}, 
 {{0.06, 8.6, 0.9440266199999999, 1.1670485714285714}, 0.2550777727061376}, 
 {{0.06, 8.6, 0.9440266199999999, 1.1699806814285714}, 0.25439646689337175}, 
 {{0.06, 8.6, 0.9440266199999999, 1.1602179014285714}, 0.2566720716452955}, 
 {{0.06, 8.6, 0.9239195399999999, 1.1670485714285714}, 0.2368131827406338}, 
 {{0.06, 8.6, 0.9239195399999999, 1.1699806814285714}, 0.2361884979787267}, 
 {{0.06, 8.6, 0.9239195399999999, 1.1602179014285714}, 0.2382750643717959}, 
 {{0.06, 9.2, 0.93684, 1.1670485714285714}, 0.2529856156220059}, 
 {{0.06, 9.2, 0.93684, 1.1699806814285714}, 0.2522868761279342}, 
 {{0.06, 9.2, 0.93684, 1.1602179014285714}, 0.25462122837633955}, 
 {{0.06, 9.2, 0.9440266199999999, 1.1670485714285714}, 0.2598341941719994}, 
 {{0.06, 9.2, 0.9440266199999999, 1.1699806814285714}, 0.25911370444177745}, 
 {{0.06, 9.2, 0.9440266199999999, 1.1602179014285714}, 0.2615206823373376}, 
 {{0.06, 9.2, 0.9239195399999999, 1.1670485714285714}, 0.24106924851612357}, 
 {{0.06, 9.2, 0.9239195399999999, 1.1699806814285714}, 0.24040850102475309}, 
 {{0.06, 9.2, 0.9239195399999999, 1.1602179014285714}, 0.24261598909998874}, 
 {{0.06, 9.8, 0.93684, 1.1670485714285714}, 0.25712820061511216}, 
 {{0.06, 9.8, 0.93684, 1.1699806814285714}, 0.25639358349496083}, 
 {{0.06, 9.8, 0.93684, 1.1602179014285714}, 0.25884826445194264}, 
 {{0.06, 9.8, 0.9440266199999999, 1.1670485714285714}, 0.26414407232176784}, 
 {{0.06, 9.8, 0.9440266199999999, 1.1699806814285714}, 0.26338664931717126}, 
 {{0.06, 9.8, 0.9440266199999999, 1.1602179014285714}, 0.26591749079225996}, 
 {{0.06, 9.8, 0.9239195399999999, 1.1670485714285714}, 0.24491975696111382}, 
 {{0.06, 9.8, 0.9239195399999999, 1.1699806814285714}, 0.24422499179796708}, 
 {{0.06, 9.8, 0.9239195399999999, 1.1602179014285714}, 0.24654657951429002}, 
 {{0.06, 10.4, 0.93684, 1.1670485714285714}, 0.2608884908237261}, 
 {{0.06, 10.4, 0.93684, 1.1699806814285714}, 0.26011997339525816}, 
 {{0.06, 10.4, 0.93684, 1.1602179014285714}, 0.2626883602151185}, 
 {{0.06, 10.4, 0.9440266199999999, 1.1670485714285714}, 0.2680583415216083}, 
 {{0.06, 10.4, 0.9440266199999999, 1.1699806814285714}, 0.2672660334082193}, 
 {{0.06, 10.4, 0.9440266199999999, 1.1602179014285714}, 0.26991387848033843}, 
 {{0.06, 10.4, 0.9239195399999999, 1.1670485714285714}, 0.248411061374703}, 
 {{0.06, 10.4, 0.9239195399999999, 1.1699806814285714}, 0.24768413383220106}, 
 {{0.06, 10.4, 0.9239195399999999, 1.1602179014285714}, 0.2501136067431637}, 
 {{0.06, 11., 0.93684, 1.1670485714285714}, 0.2643098020408158}, 
 {{0.06, 11., 0.93684, 1.1699806814285714}, 0.26350933552205147}, 
 {{0.06, 11., 0.93684, 1.1602179014285714}, 0.2661849197613332}, 
 {{0.06, 11., 0.9440266199999999, 1.1670485714285714}, 0.2716217753675619}, 
 {{0.06, 11., 0.9440266199999999, 1.1699806814285714}, 0.27079659973130343}, 
 {{0.06, 11., 0.9440266199999999, 1.1602179014285714}, 0.27355471771912854}, 
 {{0.06, 11., 0.9239195399999999, 1.1670485714285714}, 0.2515839502870622}, 
 {{0.06, 11., 0.9239195399999999, 1.1699806814285714}, 0.25082669700581545}, 
 {{0.06, 11., 0.9239195399999999, 1.1602179014285714}, 0.2533579302339764}, 
 {{0.06, 11.6, 0.93684, 1.1670485714285714}, 0.26742906730692667}, 
 {{0.06, 11.6, 0.93684, 1.1699806814285714}, 0.26659842757359326}, 
 {{0.06, 11.6, 0.93684, 1.1602179014285714}, 0.26937523444543904}, 
 {{0.06, 11.6, 0.9440266199999999, 1.1670485714285714}, 0.27487256221737627}, 
 {{0.06, 11.6, 0.9440266199999999, 1.1699806814285714}, 0.2740163572887454}, 
 {{0.06, 11.6, 0.9440266199999999, 1.1602179014285714}, 0.27687856715868087}, 
 {{0.06, 11.6, 0.9239195399999999, 1.1670485714285714}, 0.25447318307128036}, 
 {{0.06, 11.6, 0.9239195399999999, 1.1699806814285714}, 0.25368727223273124}, 
 {{0.06, 11.6, 0.9239195399999999, 1.1602179014285714}, 0.2563146465716414}, 
 {{0.06, 12.2, 0.93684, 1.1670485714285714}, 0.27027756987654433}, 
 {{0.06, 12.2, 0.93684, 1.1699806814285714}, 0.2694183680286433}, 
 {{0.06, 12.2, 0.93684, 1.1602179014285714}, 0.27229106636001865}, 
 {{0.06, 12.2, 0.9440266199999999, 1.1670485714285714}, 0.2778430893666607}, 
 {{0.06, 12.2, 0.9440266199999999, 1.1699806814285714}, 0.27695752340144386}, 
 {{0.06, 12.2, 0.9440266199999999, 1.1602179014285714}, 0.2799182970844102}, 
 {{0.06, 12.2, 0.9239195399999999, 1.1670485714285714}, 0.25710813135164373}, 
 {{0.06, 12.2, 0.9239195399999999, 1.1699806814285714}, 0.2562950755441264}, 
 {{0.06, 12.2, 0.9239195399999999, 1.1602179014285714}, 0.2590136003145895}, 
 {{0.06, 12.8, 0.93684, 1.1670485714285714}, 0.2728841847289347}, 
 {{0.06, 12.8, 0.93684, 1.1699806814285714}, 0.2719980593250886}, 
 {{0.06, 12.8, 0.93684, 1.1602179014285714}, 0.2749611468182186}, 
 {{0.06, 12.8, 0.9440266199999999, 1.1670485714285714}, 0.2805631927437083}, 
 {{0.06, 12.8, 0.9440266199999999, 1.1699806814285714}, 0.27964995754554933}, 
 {{0.06, 12.8, 0.9440266199999999, 1.1602179014285714}, 0.28270361678873235}, 
 {{0.06, 12.8, 0.9239195399999999, 1.1670485714285714}, 0.2595160032611748}, 
 {{0.06, 12.8, 0.9239195399999999, 1.1699806814285714}, 0.25867734883223}, 
 {{0.06, 12.8, 0.9239195399999999, 1.1602179014285714}, 0.26148182579644047}, 
 {{0.06, 13.399999999999999, 0.93684, 1.1670485714285714}, 
  0.2752728583290366}, {{0.06, 13.399999999999999, 0.93684, 
   1.1699806814285714}, 0.274361188499527}, 
 {{0.06, 13.399999999999999, 0.93684, 1.1602179014285714}, 
  0.27741001875888677}, {{0.06, 13.399999999999999, 0.9440266199999999, 
   1.1670485714285714}, 0.2830576542833951}, 
 {{0.06, 13.399999999999999, 0.9440266199999999, 1.1699806814285714}, 
  0.28211817873466394}, {{0.06, 13.399999999999999, 0.9440266199999999, 
   1.1602179014285714}, 0.2852599103225717}, 
 {{0.06, 13.399999999999999, 0.9239195399999999, 1.1670485714285714}, 
  0.2617193007085284}, {{0.06, 13.399999999999999, 0.9239195399999999, 
   1.1699806814285714}, 0.2608563409118775}, 
 {{0.06, 13.399999999999999, 0.9239195399999999, 1.1602179014285714}, 
  0.2637424116467005}, {{0.06, 14., 0.93684, 1.1670485714285714}, 
  0.2774654956518349}, {{0.06, 14., 0.93684, 1.1699806814285714}, 
  0.27652969529836957}, {{0.06, 14., 0.93684, 1.1602179014285714}, 
  0.2796595556775708}, {{0.06, 14., 0.9440266199999999, 1.1670485714285714}, 
  0.28534912545448415}, {{0.06, 14., 0.9440266199999999, 1.1699806814285714}, 
  0.28438486919863837}, {{0.06, 14., 0.9440266199999999, 1.1602179014285714}, 
  0.28760980691502624}, {{0.06, 14., 0.9239195399999999, 1.1670485714285714}, 
  0.2637386333511704}, {{0.06, 14., 0.9239195399999999, 1.1699806814285714}, 
  0.26285270276853334}, {{0.06, 14., 0.9239195399999999, 1.1602179014285714}, 
  0.26581592082064737}, {{0.06, 14.600000000000001, 0.93684, 
   1.1670485714285714}, 0.2794810594624502}, 
 {{0.06, 14.600000000000001, 0.93684, 1.1699806814285714}, 
  0.2785224114292277}, {{0.06, 14.600000000000001, 0.93684, 
   1.1602179014285714}, 0.28172900817502294}, 
 {{0.06, 14.600000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.28745721851647127}, {{0.06, 14.600000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.286469506730407}, 
 {{0.06, 14.600000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.28977321468215256}, {{0.06, 14.600000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.265591839399157}, 
 {{0.06, 14.600000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.26468414749883196}, {{0.06, 14.600000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.26772046543291167}, 
 {{0.06, 15.2, 0.93684, 1.1670485714285714}, 0.28133547936629}, 
 {{0.06, 15.2, 0.93684, 1.1699806814285714}, 0.2803550385861504}, 
 {{0.06, 15.2, 0.93684, 1.1602179014285714}, 0.2836347909470517}, 
 {{0.06, 15.2, 0.9440266199999999, 1.1670485714285714}, 0.28939844314390656}, 
 {{0.06, 15.2, 0.9440266199999999, 1.1699806814285714}, 0.28838837091814024}, 
 {{0.06, 15.2, 0.9440266199999999, 1.1602179014285714}, 0.2917671337615393}, 
 {{0.06, 15.2, 0.9239195399999999, 1.1670485714285714}, 0.26729384632319253}, 
 {{0.06, 15.2, 0.9239195399999999, 1.1699806814285714}, 0.26636537873048427}, 
 {{0.06, 15.2, 0.9239195399999999, 1.1602179014285714}, 0.2694714481751353}, 
 {{0.06, 15.8, 0.93684, 1.1670485714285714}, 0.2830443024777652}, 
 {{0.06, 15.8, 0.93684, 1.1699806814285714}, 0.28204324958276217}, 
 {{0.06, 15.8, 0.93684, 1.1602179014285714}, 0.2853922334753939}, 
 {{0.06, 15.8, 0.9440266199999999, 1.1670485714285714}, 0.2911888662748532}, 
 {{0.06, 15.8, 0.9440266199999999, 1.1699806814285714}, 0.2901576503103625}, 
 {{0.06, 15.8, 0.9440266199999999, 1.1602179014285714}, 0.2936074226484622}, 
 {{0.06, 15.8, 0.9239195399999999, 1.1670485714285714}, 0.26885929686570015}, 
 {{0.06, 15.8, 0.9239195399999999, 1.1699806814285714}, 0.26791117142099274}, 
 {{0.06, 15.8, 0.9239195399999999, 1.1602179014285714}, 0.27108327935325066}, 
 {{0.06, 16.4, 0.93684, 1.1670485714285714}, 0.2846205736092873}, 
 {{0.06, 16.4, 0.93684, 1.1699806814285714}, 0.2835999437539102}, 
 {{0.06, 16.4, 0.93684, 1.1602179014285714}, 0.28701469082500564}, 
 {{0.06, 16.4, 0.9440266199999999, 1.1670485714285714}, 0.2928419861634092}, 
 {{0.06, 16.4, 0.9440266199999999, 1.1699806814285714}, 0.29179069528335594}, 
 {{0.06, 16.4, 0.9440266199999999, 1.1602179014285714}, 0.2953078956324571}, 
 {{0.06, 16.4, 0.9239195399999999, 1.1670485714285714}, 0.2703004513562568}, 
 {{0.06, 16.4, 0.9239195399999999, 1.1699806814285714}, 0.26933364472709126}, 
 {{0.06, 16.4, 0.9239195399999999, 1.1602179014285714}, 0.2725685192768776}, 
 {{0.06, 17., 0.93684, 1.1670485714285714}, 0.28607563216871623}, 
 {{0.06, 17., 0.93684, 1.1699806814285714}, 0.2850362854483031}, 
 {{0.06, 17., 0.93684, 1.1602179014285714}, 0.2885141134498207}, 
 {{0.06, 17., 0.9440266199999999, 1.1670485714285714}, 0.2943695494452019}, 
 {{0.06, 17., 0.9440266199999999, 1.1699806814285714}, 0.2932990759196901}, 
 {{0.06, 17., 0.9440266199999999, 1.1602179014285714}, 0.2968809171717441}, 
 {{0.06, 17., 0.9239195399999999, 1.1670485714285714}, 0.271627945638802}, 
 {{0.06, 17., 0.9239195399999999, 1.1699806814285714}, 0.2706432622709584}, 
 {{0.06, 17., 0.9239195399999999, 1.1602179014285714}, 0.2739384021254136}, 
 {{0.06, 17.6, 0.93684, 1.1670485714285714}, 0.28742010358907005}, 
 {{0.06, 17.6, 0.93684, 1.1699806814285714}, 0.28636298635181096}, 
 {{0.06, 17.6, 0.93684, 1.1602179014285714}, 0.2899002643595014}, 
 {{0.06, 17.6, 0.9440266199999999, 1.1670485714285714}, 0.29578255805861997}, 
 {{0.06, 17.6, 0.9440266199999999, 1.1699806814285714}, 0.29469387692735316}, 
 {{0.06, 17.6, 0.9440266199999999, 1.1602179014285714}, 0.2983366257563868}, 
 {{0.06, 17.6, 0.9239195399999999, 1.1670485714285714}, 0.27285174978108895}, 
 {{0.06, 17.6, 0.9239195399999999, 1.1699806814285714}, 0.27185008596533666}, 
 {{0.06, 17.6, 0.9239195399999999, 1.1602179014285714}, 0.27520203981274716}, 
 {{0.06, 18.2, 0.93684, 1.1670485714285714}, 0.2886637746957447}, 
 {{0.06, 18.2, 0.93684, 1.1699806814285714}, 0.2875897244861302}, 
 {{0.06, 18.2, 0.93684, 1.1602179014285714}, 0.29118348640600505}, 
 {{0.06, 18.2, 0.9440266199999999, 1.1670485714285714}, 0.2970911049681533}, 
 {{0.06, 18.2, 0.9440266199999999, 1.1699806814285714}, 0.2959850802216887}, 
 {{0.06, 18.2, 0.9440266199999999, 1.1602179014285714}, 0.2996856995472218}, 
 {{0.06, 18.2, 0.9239195399999999, 1.1670485714285714}, 0.27398111896381866}, 
 {{0.06, 18.2, 0.9239195399999999, 1.1699806814285714}, 0.2729632649519113}, 
 {{0.06, 18.2, 0.9239195399999999, 1.1602179014285714}, 0.27636919345082295}, 
 {{0.06, 18.8, 0.93684, 1.1670485714285714}, 0.2898143766324747}, 
 {{0.06, 18.8, 0.93684, 1.1699806814285714}, 0.2887239624318843}, 
 {{0.06, 18.8, 0.93684, 1.1602179014285714}, 0.2923725835186022}, 
 {{0.06, 18.8, 0.9440266199999999, 1.1670485714285714}, 0.298303247263202}, 
 {{0.06, 18.8, 0.9440266199999999, 1.1699806814285714}, 0.297180473756181}, 
 {{0.06, 18.8, 0.9440266199999999, 1.1602179014285714}, 0.30093722113097043}, 
 {{0.06, 18.8, 0.9239195399999999, 1.1670485714285714}, 0.275023221295363}, 
 {{0.06, 18.8, 0.9239195399999999, 1.1699806814285714}, 0.27398970601629896}, 
 {{0.06, 18.8, 0.9239195399999999, 1.1602179014285714}, 0.2774481793826468}, 
 {{0.06, 19.4, 0.93684, 1.1670485714285714}, 0.2908792560693989}, 
 {{0.06, 19.4, 0.93684, 1.1699806814285714}, 0.28977353647544063}, 
 {{0.06, 19.4, 0.93684, 1.1602179014285714}, 0.2934740636493625}, 
 {{0.06, 19.4, 0.9440266199999999, 1.1670485714285714}, 0.2994265895508806}, 
 {{0.06, 19.4, 0.9440266199999999, 1.1699806814285714}, 0.2982881504704921}, 
 {{0.06, 19.4, 0.9440266199999999, 1.1602179014285714}, 0.3020980072778558}, 
 {{0.06, 19.4, 0.9239195399999999, 1.1670485714285714}, 0.2759849592543781}, 
 {{0.06, 19.4, 0.9239195399999999, 1.1699806814285714}, 0.27493679246748554}, 
 {{0.06, 19.4, 0.9239195399999999, 1.1602179014285714}, 0.2784449803247311}, 
 {{0.06, 20., 0.93684, 1.1670485714285714}, 0.29186584390543835}, 
 {{0.06, 20., 0.93684, 1.1699806814285714}, 0.2907453551315112}, 
 {{0.06, 20., 0.93684, 1.1602179014285714}, 0.29449549952095383}, 
 {{0.06, 20., 0.9440266199999999, 1.1670485714285714}, 0.3004688022084254}, 
 {{0.06, 20., 0.9440266199999999, 1.1699806814285714}, 0.29931525399894515}, 
 {{0.06, 20., 0.9440266199999999, 1.1602179014285714}, 0.30317586287094755}, 
 {{0.06, 20., 0.9239195399999999, 1.1670485714285714}, 0.276873343764279}, 
 {{0.06, 20., 0.9239195399999999, 1.1699806814285714}, 0.27581102844574645}, 
 {{0.06, 20., 0.9239195399999999, 1.1602179014285714}, 0.2793667613219743}, 
 {{0.06, 20.599999999999998, 0.93684, 1.1670485714285714}, 
  0.2927801871415988}, {{0.06, 20.599999999999998, 0.93684, 
   1.1699806814285714}, 0.29164558407173563}, 
 {{0.06, 20.599999999999998, 0.93684, 1.1602179014285714}, 
  0.29544317098356343}, {{0.06, 20.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.3014361480174496}, 
 {{0.06, 20.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.3002681660800151}, {{0.06, 20.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.30417728163205554}, 
 {{0.06, 20.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.2776940488128594}, {{0.06, 20.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.2766182038688221}, 
 {{0.06, 20.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.28021942614300094}, {{0.06, 21.2, 0.93684, 1.1670485714285714}, 
  0.2936273240608349}, {{0.06, 21.2, 0.93684, 1.1699806814285714}, 
  0.29247908842102566}, {{0.06, 21.2, 0.93684, 1.1602179014285714}, 
  0.2963228443659478}, {{0.06, 21.2, 0.9440266199999999, 1.1670485714285714}, 
  0.3023338686510586}, {{0.06, 21.2, 0.9440266199999999, 1.1699806814285714}, 
  0.3011519534256322}, {{0.06, 21.2, 0.9440266199999999, 1.1602179014285714}, 
  0.30510823508594537}, {{0.06, 21.2, 0.9239195399999999, 
   1.1670485714285714}, 0.27845176251638765}, 
 {{0.06, 21.2, 0.9239195399999999, 1.1699806814285714}, 0.2773628370034894}, 
 {{0.06, 21.2, 0.9239195399999999, 1.1602179014285714}, 0.2810083912053973}, 
 {{0.06, 21.8, 0.93684, 1.1670485714285714}, 0.294412902928808}, 
 {{0.06, 21.8, 0.93684, 1.1699806814285714}, 0.29325166921197365}, 
 {{0.06, 21.8, 0.93684, 1.1602179014285714}, 0.29713866620493135}, 
 {{0.06, 21.8, 0.9440266199999999, 1.1670485714285714}, 0.30316778954376056}, 
 {{0.06, 21.8, 0.9440266199999999, 1.1699806814285714}, 0.3019725917945738}, 
 {{0.06, 21.8, 0.9440266199999999, 1.1602179014285714}, 0.30597305966352595}, 
 {{0.06, 21.8, 0.9239195399999999, 1.1670485714285714}, 0.2791518232603292}, 
 {{0.06, 21.8, 0.9239195399999999, 1.1699806814285714}, 0.2780504215030925}, 
 {{0.06, 21.8, 0.9239195399999999, 1.1602179014285714}, 0.28173747243650543}, 
 {{0.06, 22.4, 0.93684, 1.1670485714285714}, 0.295141357283655}, 
 {{0.06, 22.4, 0.93684, 1.1699806814285714}, 0.2939676556672241}, 
 {{0.06, 22.4, 0.93684, 1.1602179014285714}, 0.29789653808392313}, 
 {{0.06, 22.4, 0.9440266199999999, 1.1670485714285714}, 0.3039425027956818}, 
 {{0.06, 22.4, 0.9440266199999999, 1.1699806814285714}, 0.3027345727340414}, 
 {{0.06, 22.4, 0.9440266199999999, 1.1602179014285714}, 0.30677781529527975}, 
 {{0.06, 22.4, 0.9239195399999999, 1.1670485714285714}, 0.27979838308751914}, 
 {{0.06, 22.4, 0.9239195399999999, 1.1699806814285714}, 0.27868500702405513}, 
 {{0.06, 22.4, 0.9239195399999999, 1.1602179014285714}, 0.28241229912440746}, 
 {{0.06, 23., 0.93684, 1.1670485714285714}, 0.29581689279951373}, 
 {{0.06, 23., 0.93684, 1.1699806814285714}, 0.29463122486684673}, 
 {{0.06, 23., 0.93684, 1.1602179014285714}, 0.29860031126499315}, 
 {{0.06, 23., 0.9440266199999999, 1.1670485714285714}, 0.3046623675142082}, 
 {{0.06, 23., 0.9440266199999999, 1.1699806814285714}, 0.303442217700608}, 
 {{0.06, 23., 0.9440266199999999, 1.1602179014285714}, 0.3075265048249144}, 
 {{0.06, 23., 0.9239195399999999, 1.1670485714285714}, 0.2803953901479806}, 
 {{0.06, 23., 0.9239195399999999, 1.1699806814285714}, 0.27927051516636137}, 
 {{0.06, 23., 0.9239195399999999, 1.1602179014285714}, 0.2830364546238322}, 
 {{0.06, 23.599999999999998, 0.93684, 1.1670485714285714}, 
  0.29644284987688146}, {{0.06, 23.599999999999998, 0.93684, 
   1.1699806814285714}, 0.2952455462340256}, 
 {{0.06, 23.599999999999998, 0.93684, 1.1602179014285714}, 
  0.2992538927753558}, {{0.06, 23.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.3053308626639008}, 
 {{0.06, 23.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.30409884145059624}, {{0.06, 23.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.3082231730941157}, 
 {{0.06, 23.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.2809464553696648}, {{0.06, 23.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.2798098721712782}, 
 {{0.06, 23.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.2836136072790758}, {{0.06, 24.2, 0.93684, 1.1670485714285714}, 
  0.2970230058773413}, {{0.06, 24.2, 0.93684, 1.1699806814285714}, 
  0.2958145860340726}, {{0.06, 24.2, 0.93684, 1.1602179014285714}, 
  0.2998600393198435}, {{0.06, 24.2, 0.9440266199999999, 1.1670485714285714}, 
  0.305951894065913}, {{0.06, 24.2, 0.9440266199999999, 1.1699806814285714}, 
  0.3047085346884171}, {{0.06, 24.2, 0.9440266199999999, 1.1602179014285714}, 
  0.3088707174376868}, {{0.06, 24.2, 0.9239195399999999, 1.1670485714285714}, 
  0.2814535884969132}, {{0.06, 24.2, 0.9239195399999999, 1.1699806814285714}, 
  0.2803068205074399}, {{0.06, 24.2, 0.9239195399999999, 1.1602179014285714}, 
  0.28414627381206264}, {{0.06, 24.799999999999997, 0.93684, 
   1.1670485714285714}, 0.2975605288129549}, 
 {{0.06, 24.799999999999997, 0.93684, 1.1699806814285714}, 
  0.29634140638740314}, {{0.06, 24.799999999999997, 0.93684, 
   1.1602179014285714}, 0.30042281047765146}, 
 {{0.06, 24.799999999999997, 0.9440266199999999, 1.1670485714285714}, 
  0.30652874388105583}, {{0.06, 24.799999999999997, 0.9440266199999999, 
   1.1699806814285714}, 0.30527446905864125}, 
 {{0.06, 24.799999999999997, 0.9440266199999999, 1.1602179014285714}, 
  0.30947330578152643}, {{0.06, 24.799999999999997, 0.9239195399999999, 
   1.1670485714285714}, 0.28192130915328345}, 
 {{0.06, 24.799999999999997, 0.9239195399999999, 1.1699806814285714}, 
  0.28076423394175154}, {{0.06, 24.799999999999997, 0.9239195399999999, 
   1.1602179014285714}, 0.2846383195147474}, 
 {{0.06, 25.4, 0.93684, 1.1670485714285714}, 0.2980583361422485}, 
 {{0.06, 25.4, 0.93684, 1.1699806814285714}, 0.2968288991888148}, 
 {{0.06, 25.4, 0.93684, 1.1602179014285714}, 0.30094495020075357}, 
 {{0.06, 25.4, 0.9440266199999999, 1.1670485714285714}, 0.3070644307037239}, 
 {{0.06, 25.4, 0.9440266199999999, 1.1699806814285714}, 0.3057996403809827}, 
 {{0.06, 25.4, 0.9440266199999999, 1.1602179014285714}, 0.31003378876639953}, 
 {{0.06, 25.4, 0.9239195399999999, 1.1670485714285714}, 0.28235183759002785}, 
 {{0.06, 25.4, 0.9239195399999999, 1.1699806814285714}, 0.2811848235803237}, 
 {{0.06, 25.4, 0.9239195399999999, 1.1602179014285714}, 0.28509230518119855}, 
 {{0.06, 26., 0.93684, 1.1670485714285714}, 0.29851910420443517}, 
 {{0.06, 26., 0.93684, 1.1699806814285714}, 0.29727971407053316}, 
 {{0.06, 26., 0.93684, 1.1602179014285714}, 0.30142918352021164}, 
 {{0.06, 26., 0.9440266199999999, 1.1670485714285714}, 0.3075617267428038}, 
 {{0.06, 26., 0.9440266199999999, 1.1699806814285714}, 0.30628679169350814}, 
 {{0.06, 26., 0.9440266199999999, 1.1602179014285714}, 0.31055498934950015}, 
 {{0.06, 26., 0.9239195399999999, 1.1670485714285714}, 0.28274768369870223}, 
 {{0.06, 26., 0.9239195399999999, 1.1699806814285714}, 0.28157107138449067}, 
 {{0.06, 26., 0.9239195399999999, 1.1602179014285714}, 0.2855107852533635}, 
 {{0.06, 26.599999999999998, 0.93684, 1.1670485714285714}, 
  0.29894528252369834}, {{0.06, 26.599999999999998, 0.93684, 
   1.1699806814285714}, 0.2976957588612233}, 
 {{0.06, 26.599999999999998, 0.93684, 1.1602179014285714}, 
  0.30187800429983486}, {{0.06, 26.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.3080231720480194}, 
 {{0.06, 26.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.30673793081086725}, {{0.06, 26.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.3110394916885082}, 
 {{0.06, 26.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.283111140018227}, {{0.06, 26.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.2819247277993318}, 
 {{0.06, 26.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.28589609619496126}, {{0.06, 27.2, 0.93684, 1.1670485714285714}, 
  0.2993380564743234}, {{0.06, 27.2, 0.93684, 1.1699806814285714}, 
  0.2980795869176313}, {{0.06, 27.2, 0.93684, 1.1602179014285714}, 
  0.30229309641917307}, {{0.06, 27.2, 0.9440266199999999, 
   1.1670485714285714}, 0.3084500554112671}, 
 {{0.06, 27.2, 0.9440266199999999, 1.1699806814285714}, 0.3071556967506587}, 
 {{0.06, 27.2, 0.9440266199999999, 1.1602179014285714}, 0.31148907492682054}, 
 {{0.06, 27.2, 0.9239195399999999, 1.1670485714285714}, 0.2834432176052263}, 
 {{0.06, 27.2, 0.9239195399999999, 1.1699806814285714}, 0.2822481823448019}, 
 {{0.06, 27.2, 0.9239195399999999, 1.1602179014285714}, 0.2862497596621987}, 
 {{0.06, 27.799999999999997, 0.93684, 1.1670485714285714}, 
  0.29970079276200257}, {{0.06, 27.799999999999997, 0.93684, 
   1.1699806814285714}, 0.29843330440676513}, 
 {{0.06, 27.799999999999997, 0.93684, 1.1602179014285714}, 
  0.3026770990604874}, {{0.06, 27.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.30884579947016916}, 
 {{0.06, 27.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.30754226183714817}, {{0.06, 27.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.31190645425266267}, 
 {{0.06, 27.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.28374717646464404}, {{0.06, 27.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.28254342865231447}, 
 {{0.06, 27.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.2865742751659023}, {{0.06, 28.4, 0.93684, 1.1670485714285714}, 
  0.3000350218210317}, {{0.06, 28.4, 0.93684, 1.1699806814285714}, 
  0.29875880537801064}, {{0.06, 28.4, 0.93684, 1.1602179014285714}, 
  0.30303190672974517}, {{0.06, 28.4, 0.9440266199999999, 
   1.1670485714285714}, 0.3092120075066388}, 
 {{0.06, 28.4, 0.9440266199999999, 1.1699806814285714}, 0.3078995896693924}, 
 {{0.06, 28.4, 0.9440266199999999, 1.1602179014285714}, 0.31229359409874485}, 
 {{0.06, 28.4, 0.9239195399999999, 1.1670485714285714}, 0.28402442402059785}, 
 {{0.06, 28.4, 0.9239195399999999, 1.1699806814285714}, 0.28281223972034975}, 
 {{0.06, 28.4, 0.9239195399999999, 1.1602179014285714}, 0.28687142964661105}, 
 {{0.06, 29., 0.93684, 1.1670485714285714}, 0.3003425094170413}, 
 {{0.06, 29., 0.93684, 1.1699806814285714}, 0.29905784181231515}, 
 {{0.06, 29., 0.93684, 1.1602179014285714}, 0.3033593241355744}, 
 {{0.06, 29., 0.9440266199999999, 1.1670485714285714}, 0.3095505099839012}, 
 {{0.06, 29., 0.9440266199999999, 1.1699806814285714}, 0.3082294963929955}, 
 {{0.06, 29., 0.9440266199999999, 1.1602179014285714}, 0.3126523591386758}, 
 {{0.06, 29., 0.9239195399999999, 1.1670485714285714}, 0.28427661319077596}, 
 {{0.06, 29., 0.9239195399999999, 1.1699806814285714}, 0.2830562557380299}, 
 {{0.06, 29., 0.9239195399999999, 1.1602179014285714}, 0.28714290649882185}, 
 {{0.06, 29.599999999999998, 0.93684, 1.1670485714285714}, 
  0.300624335509634}, {{0.06, 29.599999999999998, 0.93684, 
   1.1699806814285714}, 0.2993313295917042}, 
 {{0.06, 29.599999999999998, 0.93684, 1.1602179014285714}, 
  0.30366101451691135}, {{0.06, 29.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.3098624583309467}, 
 {{0.06, 29.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.30853297289314674}, {{0.06, 29.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.31298447609335706}, 
 {{0.06, 29.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.2845047031025835}, {{0.06, 29.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.2832762662886345}, 
 {{0.06, 29.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.2873902648549118}, {{0.06, 30.2, 0.93684, 1.1670485714285714}, 
  0.30088252365676127}, {{0.06, 30.2, 0.93684, 1.1699806814285714}, 
  0.29958152086345874}, {{0.06, 30.2, 0.93684, 1.1602179014285714}, 
  0.3039377867322905}, {{0.06, 30.2, 0.9440266199999999, 1.1670485714285714}, 
  0.31014992788287077}, {{0.06, 30.2, 0.9440266199999999, 
   1.1699806814285714}, 0.30881231629250544}, 
 {{0.06, 30.2, 0.9440266199999999, 1.1602179014285714}, 0.31329082995298985}, 
 {{0.06, 30.2, 0.9239195399999999, 1.1670485714285714}, 0.2847106209899955}, 
 {{0.06, 30.2, 0.9239195399999999, 1.1699806814285714}, 0.2834744382092445}, 
 {{0.06, 30.2, 0.9239195399999999, 1.1602179014285714}, 0.2876141850269526}, 
 {{0.06, 30.799999999999997, 0.93684, 1.1670485714285714}, 
  0.3011183273498714}, {{0.06, 30.799999999999997, 0.93684, 
   1.1699806814285714}, 0.2998095561322631}, 
 {{0.06, 30.799999999999997, 0.93684, 1.1602179014285714}, 
  0.30419189752836967}, {{0.06, 30.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.31041422314850087}, 
 {{0.06, 30.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.3090687203500916}, {{0.06, 30.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.3135737138320564}, 
 {{0.06, 30.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.2848955334707336}, {{0.06, 30.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.28365182170719533}, 
 {{0.06, 30.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.2878168533188101}, {{0.06, 31.4, 0.93684, 1.1670485714285714}, 
  0.3013330236741365}, {{0.06, 31.4, 0.93684, 1.1699806814285714}, 
  0.30001670272510766}, {{0.06, 31.4, 0.93684, 1.1602179014285714}, 
  0.30442438859300563}, {{0.06, 31.4, 0.9440266199999999, 
   1.1670485714285714}, 0.3106566701767085}, 
 {{0.06, 31.4, 0.9440266199999999, 1.1699806814285714}, 0.30930349978381405}, 
 {{0.06, 31.4, 0.9440266199999999, 1.1602179014285714}, 0.31383422289272167}, 
 {{0.06, 31.4, 0.9239195399999999, 1.1670485714285714}, 0.2850606319663457}, 
 {{0.06, 31.4, 0.9239195399999999, 1.1699806814285714}, 0.2838095980514551}, 
 {{0.06, 31.4, 0.9239195399999999, 1.1602179014285714}, 0.28799922076216006}, 
 {{0.06, 32., 0.93684, 1.1670485714285714}, 0.30152754194335224}, 
 {{0.06, 32., 0.93684, 1.1699806814285714}, 0.3002037811882556}, 
 {{0.06, 32., 0.93684, 1.1602179014285714}, 0.30463646976580294}, 
 {{0.06, 32., 0.9440266199999999, 1.1670485714285714}, 0.3108782484335852}, 
 {{0.06, 32., 0.9440266199999999, 1.1699806814285714}, 0.30951753105701735}, 
 {{0.06, 32., 0.9440266199999999, 1.1602179014285714}, 0.3140736135222676}, 
 {{0.06, 32., 0.9239195399999999, 1.1670485714285714}, 0.2852067604706588}, 
 {{0.06, 32., 0.9239195399999999, 1.1699806814285714}, 0.2839485024865001}, 
 {{0.06, 32., 0.9239195399999999, 1.1602179014285714}, 0.2881624157606087}, 
 {{0.06, 32.6, 0.93684, 1.1670485714285714}, 0.3017031413292306}, 
 {{0.06, 32.6, 0.93684, 1.1699806814285714}, 0.30037219373655194}, 
 {{0.06, 32.6, 0.93684, 1.1602179014285714}, 0.3048289187379244}, 
 {{0.06, 32.6, 0.9440266199999999, 1.1670485714285714}, 0.31108026242363285}, 
 {{0.06, 32.6, 0.9440266199999999, 1.1699806814285714}, 0.30971225373876204}, 
 {{0.06, 32.6, 0.9440266199999999, 1.1602179014285714}, 0.3142927155159011}, 
 {{0.06, 32.6, 0.9239195399999999, 1.1670485714285714}, 0.28533509529486867}, 
 {{0.06, 32.6, 0.9239195399999999, 1.1699806814285714}, 0.2840698580154834}, 
 {{0.06, 32.6, 0.9239195399999999, 1.1602179014285714}, 0.2883071276217777}, 
 {{0.06, 33.2, 0.93684, 1.1670485714285714}, 0.3018608187240395}, 
 {{0.06, 33.2, 0.93684, 1.1699806814285714}, 0.300522864404749}, 
 {{0.06, 33.2, 0.93684, 1.1602179014285714}, 0.3050030966173889}, 
 {{0.06, 33.2, 0.9440266199999999, 1.1670485714285714}, 0.31126374641655286}, 
 {{0.06, 33.2, 0.9440266199999999, 1.1699806814285714}, 0.3098886317910195}, 
 {{0.06, 33.2, 0.9440266199999999, 1.1602179014285714}, 0.3144929270112886}, 
 {{0.06, 33.2, 0.9239195399999999, 1.1670485714285714}, 0.28544656912624455}, 
 {{0.06, 33.2, 0.9239195399999999, 1.1699806814285714}, 0.2841745235267524}, 
 {{0.06, 33.2, 0.9239195399999999, 1.1602179014285714}, 0.2884346483629906}, 
 {{0.06, 33.8, 0.93684, 1.1670485714285714}, 0.30200150683637766}, 
 {{0.06, 33.8, 0.93684, 1.1699806814285714}, 0.3006567170938395}, 
 {{0.06, 33.8, 0.93684, 1.1602179014285714}, 0.30515988118858234}, 
 {{0.06, 33.8, 0.9440266199999999, 1.1670485714285714}, 0.3114296712157925}, 
 {{0.06, 33.8, 0.9440266199999999, 1.1699806814285714}, 0.3100476268878076}, 
 {{0.06, 33.8, 0.9440266199999999, 1.1602179014285714}, 0.3146751639203039}, 
 {{0.06, 33.8, 0.9239195399999999, 1.1670485714285714}, 0.28554204786912496}, 
 {{0.06, 33.8, 0.9239195399999999, 1.1699806814285714}, 0.28426335667543473}, 
 {{0.06, 33.8, 0.9239195399999999, 1.1602179014285714}, 0.2885457905806553}, 
 {{0.06, 34.4, 0.93684, 1.1670485714285714}, 0.3021260726581913}, 
 {{0.06, 34.4, 0.93684, 1.1699806814285714}, 0.3007746114108733}, 
 {{0.06, 34.4, 0.93684, 1.1602179014285714}, 0.30530015902686997}, 
 {{0.06, 34.4, 0.9440266199999999, 1.1670485714285714}, 0.3115789395565146}, 
 {{0.06, 34.4, 0.9440266199999999, 1.1699806814285714}, 0.31019013436214327}, 
 {{0.06, 34.4, 0.9440266199999999, 1.1602179014285714}, 0.31484034927641996}, 
 {{0.06, 34.4, 0.9239195399999999, 1.1670485714285714}, 0.28562233578905755}, 
 {{0.06, 34.4, 0.9239195399999999, 1.1699806814285714}, 0.28433715439263124}, 
 {{0.06, 34.4, 0.9239195399999999, 1.1602179014285714}, 0.2886413768704204}, 
 {{0.06, 35., 0.93684, 1.1670485714285714}, 0.302235356295239}, 
 {{0.06, 35., 0.93684, 1.1699806814285714}, 0.30087741355186814}, 
 {{0.06, 35., 0.93684, 1.1602179014285714}, 0.3054247551033092}, 
 {{0.06, 35., 0.9440266199999999, 1.1670485714285714}, 0.3117124259160716}, 
 {{0.06, 35., 0.9440266199999999, 1.1699806814285714}, 0.3103170534201359}, 
 {{0.06, 35., 0.9440266199999999, 1.1602179014285714}, 0.3149893424920633}, 
 {{0.06, 35., 0.9239195399999999, 1.1670485714285714}, 0.28568821204875666}, 
 {{0.06, 35., 0.9239195399999999, 1.1699806814285714}, 0.28439672374076247}, 
 {{0.06, 35., 0.9239195399999999, 1.1602179014285714}, 0.2887221717556062}, 
 {{0.06, 35.6, 0.93684, 1.1670485714285714}, 0.3023293896713682}, 
 {{0.06, 35.6, 0.93684, 1.1699806814285714}, 0.30096491927632296}, 
 {{0.06, 35.6, 0.93684, 1.1602179014285714}, 0.305534494912997}, 
 {{0.06, 35.6, 0.9440266199999999, 1.1670485714285714}, 0.31183021062545074}, 
 {{0.06, 35.6, 0.9440266199999999, 1.1699806814285714}, 0.31042823302637274}, 
 {{0.06, 35.6, 0.9440266199999999, 1.1602179014285714}, 0.3151230010467344}, 
 {{0.06, 35.6, 0.9239195399999999, 1.1670485714285714}, 0.28573962940559433}, 
 {{0.06, 35.6, 0.9239195399999999, 1.1699806814285714}, 0.28444177490673617}, 
 {{0.06, 35.6, 0.9239195399999999, 1.1602179014285714}, 0.28878894338606603}, 
 {{0.06, 36.2, 0.93684, 1.1670485714285714}, 0.30240981580411114}, 
 {{0.06, 36.2, 0.93684, 1.1699806814285714}, 0.30103907676308206}, 
 {{0.06, 36.2, 0.93684, 1.1602179014285714}, 0.30562923409520587}, 
 {{0.06, 36.2, 0.9440266199999999, 1.1670485714285714}, 0.3119339453658821}, 
 {{0.06, 36.2, 0.9440266199999999, 1.1699806814285714}, 0.31052562288171714}, 
 {{0.06, 36.2, 0.9440266199999999, 1.1602179014285714}, 0.3152412343276646}, 
 {{0.06, 36.2, 0.9239195399999999, 1.1670485714285714}, 0.28577820736227355}, 
 {{0.06, 36.2, 0.9239195399999999, 1.1699806814285714}, 0.28447424260877585}, 
 {{0.06, 36.2, 0.9239195399999999, 1.1602179014285714}, 0.28884146021897117}, 
 {{0.06, 36.8, 0.93684, 1.1670485714285714}, 0.3024769078848511}, 
 {{0.06, 36.8, 0.93684, 1.1699806814285714}, 0.3011000328679913}, 
 {{0.06, 36.8, 0.93684, 1.1602179014285714}, 0.30571078044458083}, 
 {{0.06, 36.8, 0.9440266199999999, 1.1670485714285714}, 0.3120239449139573}, 
 {{0.06, 36.8, 0.9440266199999999, 1.1699806814285714}, 0.3106094089555533}, 
 {{0.06, 36.8, 0.9440266199999999, 1.1602179014285714}, 0.3153458484669345}, 
 {{0.06, 36.8, 0.9239195399999999, 1.1670485714285714}, 0.28580416303541534}, 
 {{0.06, 36.8, 0.9239195399999999, 1.1699806814285714}, 0.28449420902835315}, 
 {{0.06, 36.8, 0.9239195399999999, 1.1602179014285714}, 0.28888152294546415}, 
 {{0.06, 37.4, 0.93684, 1.1670485714285714}, 0.30253126479602616}, 
 {{0.06, 37.4, 0.93684, 1.1699806814285714}, 0.30114837087025137}, 
 {{0.06, 37.4, 0.93684, 1.1602179014285714}, 0.3057793016533882}, 
 {{0.06, 37.4, 0.9440266199999999, 1.1670485714285714}, 0.31210082633601927}, 
 {{0.06, 37.4, 0.9440266199999999, 1.1699806814285714}, 0.31068020169944355}, 
 {{0.06, 37.4, 0.9440266199999999, 1.1602179014285714}, 0.3154370504390065}, 
 {{0.06, 37.4, 0.9239195399999999, 1.1670485714285714}, 0.28581803779059506}, 
 {{0.06, 37.4, 0.9239195399999999, 1.1699806814285714}, 0.2845022095157123}, 
 {{0.06, 37.4, 0.9239195399999999, 1.1602179014285714}, 0.28890923392695833}, 
 {{0.06, 38., 0.93684, 1.1670485714285714}, 0.30257342999493936}, 
 {{0.06, 38., 0.93684, 1.1699806814285714}, 0.30118463244472543}, 
 {{0.06, 38., 0.93684, 1.1602179014285714}, 0.30583535978220544}, 
 {{0.06, 38., 0.9440266199999999, 1.1670485714285714}, 0.3121651633200637}, 
 {{0.06, 38., 0.9440266199999999, 1.1699806814285714}, 0.310738568590285}, 
 {{0.06, 38., 0.9440266199999999, 1.1602179014285714}, 0.3155154287995207}, 
 {{0.06, 38., 0.9239195399999999, 1.1670485714285714}, 0.2858203333674091}, 
 {{0.06, 38., 0.9239195399999999, 1.1699806814285714}, 0.28449874017234167}, 
 {{0.06, 38., 0.9239195399999999, 1.1602179014285714}, 0.28892510843011276}, 
 {{0.06, 38.6, 0.93684, 1.1670485714285714}, 0.3026039120100529}, 
 {{0.06, 38.6, 0.93684, 1.1699806814285714}, 0.30120932047979937}, 
 {{0.06, 38.6, 0.93684, 1.1602179014285714}, 0.30587947688149064}, 
 {{0.06, 38.6, 0.9440266199999999, 1.1670485714285714}, 0.31221748913383107}, 
 {{0.06, 38.6, 0.9440266199999999, 1.1699806814285714}, 0.3107850370594681}, 
 {{0.06, 38.6, 0.9440266199999999, 1.1602179014285714}, 0.31558153080507056}, 
 {{0.06, 38.6, 0.9239195399999999, 1.1670485714285714}, 0.2858115145290754}, 
 {{0.06, 38.6, 0.9239195399999999, 1.1699806814285714}, 0.28448426047389413}, 
 {{0.06, 38.6, 0.9239195399999999, 1.1602179014285714}, 0.2889296239243322}, 
 {{0.06, 39.2, 0.93684, 1.1670485714285714}, 0.3026231827826974}, 
 {{0.06, 39.2, 0.93684, 1.1699806814285714}, 0.30122290161677007}, 
 {{0.06, 39.2, 0.93684, 1.1602179014285714}, 0.30591213761880987}, 
 {{0.06, 39.2, 0.9440266199999999, 1.1670485714285714}, 0.3122582992950014}, 
 {{0.06, 39.2, 0.9440266199999999, 1.1699806814285714}, 0.31082009713611797}, 
 {{0.06, 39.2, 0.9440266199999999, 1.1602179014285714}, 0.3156358651471422}, 
 {{0.06, 39.2, 0.9239195399999999, 1.1670485714285714}, 0.2857920114445741}, 
 {{0.06, 39.2, 0.9239195399999999, 1.1699806814285714}, 0.28445919562748145}, 
 {{0.06, 39.2, 0.9239195399999999, 1.1602179014285714}, 0.2889232225227734}, 
 {{0.06, 39.800000000000004, 0.93684, 1.1670485714285714}, 
  0.3026316799766107}, {{0.06, 39.800000000000004, 0.93684, 
   1.1699806814285714}, 0.3012249625500226}, 
 {{0.06, 39.800000000000004, 0.93684, 1.1602179014285714}, 
  0.30593379164635937}, {{0.06, 39.800000000000004, 0.9440266199999999, 
   1.1670485714285714}, 0.3122880539790503}, 
 {{0.06, 39.800000000000004, 0.9440266199999999, 1.1699806814285714}, 
  0.3108433827340955}, {{0.06, 39.800000000000004, 0.9440266199999999, 
   1.1602179014285714}, 0.31567890441961016}, 
 {{0.06, 39.800000000000004, 0.9239195399999999, 1.1670485714285714}, 
  0.28576222182642685}, {{0.06, 39.800000000000004, 0.9239195399999999, 
   1.1699806814285714}, 0.284423056783474}, 
 {{0.06, 39.800000000000004, 0.9239195399999999, 1.1602179014285714}, 
  0.2889063131751869}, {{0.09, 0.4, 0.93684, 1.1670485714285714}, 
  0.1094931039786193}, {{0.09, 0.4, 0.93684, 1.1699806814285714}, 
  0.10949030347630612}, {{0.09, 0.4, 0.93684, 1.1602179014285714}, 
  0.10949957809388611}, {{0.09, 0.4, 0.9440266199999999, 1.1670485714285714}, 
  0.1101475529022261}, {{0.09, 0.4, 0.9440266199999999, 1.1699806814285714}, 
  0.11014466901133374}, {{0.09, 0.4, 0.9440266199999999, 1.1602179014285714}, 
  0.11015421978220671}, {{0.09, 0.4, 0.9239195399999999, 1.1670485714285714}, 
  0.10835450581399819}, {{0.09, 0.4, 0.9239195399999999, 1.1699806814285714}, 
  0.10835185044792046}, {{0.09, 0.4, 0.9239195399999999, 1.1602179014285714}, 
  0.10836064442920884}, {{0.09, 0.6000000000000001, 0.93684, 
   1.1670485714285714}, 0.1183968731869955}, 
 {{0.09, 0.6000000000000001, 0.93684, 1.1699806814285714}, 
  0.11838806152475372}, {{0.09, 0.6000000000000001, 0.93684, 
   1.1602179014285714}, 0.11841728184765941}, 
 {{0.09, 0.6000000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.11935318753146898}, {{0.09, 0.6000000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.11934410516665064}, 
 {{0.09, 0.6000000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.1193742231642409}, {{0.09, 0.6000000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.11673326864236931}, 
 {{0.09, 0.6000000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.11672492826764183}, {{0.09, 0.6000000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.11675258576162759}, 
 {{0.09, 0.8, 0.93684, 1.1670485714285714}, 0.12679478402957547}, 
 {{0.09, 0.8, 0.93684, 1.1699806814285714}, 0.1267775285194571}, 
 {{0.09, 0.8, 0.93684, 1.1602179014285714}, 0.12683478448039315}, 
 {{0.09, 0.8, 0.9440266199999999, 1.1670485714285714}, 0.1280375516126789}, 
 {{0.09, 0.8, 0.9440266199999999, 1.1699806814285714}, 0.1280197602785119}, 
 {{0.09, 0.8, 0.9440266199999999, 1.1602179014285714}, 0.12807879416117632}, 
 {{0.09, 0.8, 0.9239195399999999, 1.1670485714285714}, 0.12463307016087334}, 
 {{0.09, 0.8, 0.9239195399999999, 1.1699806814285714}, 0.12461674751056821}, 
 {{0.09, 0.8, 0.9239195399999999, 1.1602179014285714}, 0.1246709081463158}, 
 {{0.09, 1., 0.93684, 1.1670485714285714}, 0.1347240021125964}, 
 {{0.09, 1., 0.93684, 1.1699806814285714}, 0.13469626509327692}, 
 {{0.09, 1., 0.93684, 1.1602179014285714}, 0.1347883414645003}, 
 {{0.09, 1., 0.9440266199999999, 1.1670485714285714}, 0.13623882172571283}, 
 {{0.09, 1., 0.9440266199999999, 1.1699806814285714}, 0.13621021804319872}, 
 {{0.09, 1., 0.9440266199999999, 1.1602179014285714}, 0.13630517137089548}, 
 {{0.09, 1., 0.9239195399999999, 1.1670485714285714}, 0.13208929776533426}, 
 {{0.09, 1., 0.9239195399999999, 1.1699806814285714}, 0.13206306952566138}, 
 {{0.09, 1., 0.9239195399999999, 1.1602179014285714}, 0.13215013738705378}, 
 {{0.09, 1.2000000000000002, 0.93684, 1.1670485714285714}, 
  0.14221833177486554}, {{0.09, 1.2000000000000002, 0.93684, 
   1.1699806814285714}, 0.14217841418935395}, 
 {{0.09, 1.2000000000000002, 0.93684, 1.1602179014285714}, 
  0.14231097578912918}, {{0.09, 1.2000000000000002, 0.9440266199999999, 
   1.1670485714285714}, 0.1439917347069505}, 
 {{0.09, 1.2000000000000002, 0.9440266199999999, 1.1699806814285714}, 
  0.14395056439803405}, {{0.09, 1.2000000000000002, 0.9440266199999999, 
   1.1602179014285714}, 0.14408728606280058}, 
 {{0.09, 1.2000000000000002, 0.9239195399999999, 1.1670485714285714}, 
  0.13913411734234082}, {{0.09, 1.2000000000000002, 0.9239195399999999, 
   1.1699806814285714}, 0.139096380522913}, 
 {{0.09, 1.2000000000000002, 0.9239195399999999, 1.1602179014285714}, 
  0.13922170019766994}, {{0.09, 1.4, 0.93684, 1.1670485714285714}, 
  0.14930857529762132}, {{0.09, 1.4, 0.93684, 1.1699806814285714}, 
  0.14925506861497578}, {{0.09, 1.4, 0.93684, 1.1602179014285714}, 
  0.14943281830776356}, {{0.09, 1.4, 0.9440266199999999, 1.1670485714285714}, 
  0.15132795363511323}, {{0.09, 1.4, 0.9440266199999999, 1.1699806814285714}, 
  0.15127276206097387}, {{0.09, 1.4, 0.9440266199999999, 1.1602179014285714}, 
  0.1514561088291564}, {{0.09, 1.4, 0.9239195399999999, 1.1670485714285714}, 
  0.14579682017177276}, {{0.09, 1.4, 0.9239195399999999, 1.1699806814285714}, 
  0.145746246448826}, {{0.09, 1.4, 0.9239195399999999, 1.1602179014285714}, 
  0.14591425307789502}, {{0.09, 1.6, 0.93684, 1.1670485714285714}, 
  0.15602284810766756}, {{0.09, 1.6, 0.93684, 1.1699806814285714}, 
  0.15595459327116662}, {{0.09, 1.6, 0.93684, 1.1602179014285714}, 
  0.15618140702809166}, {{0.09, 1.6, 0.9440266199999999, 1.1670485714285714}, 
  0.15827638920609047}, {{0.09, 1.6, 0.9440266199999999, 1.1699806814285714}, 
  0.15820597911341994}, {{0.09, 1.6, 0.9440266199999999, 1.1602179014285714}, 
  0.15843995463707855}, {{0.09, 1.6, 0.9239195399999999, 1.1670485714285714}, 
  0.1521041269595789}, {{0.09, 1.6, 0.9239195399999999, 1.1699806814285714}, 
  0.15203962372523955}, {{0.09, 1.6, 0.9239195399999999, 1.1602179014285714}, 
  0.152253971156016}, {{0.09, 1.8000000000000003, 0.93684, 
   1.1670485714285714}, 0.16238685601437755}, 
 {{0.09, 1.8000000000000003, 0.93684, 1.1699806814285714}, 
  0.16230290832170285}, {{0.09, 1.8000000000000003, 0.93684, 
   1.1602179014285714}, 0.16258195089043817}, 
 {{0.09, 1.8000000000000003, 0.9440266199999999, 1.1670485714285714}, 
  0.16486348258502495}, {{0.09, 1.8000000000000003, 0.9440266199999999, 
   1.1699806814285714}, 0.16477687794143298}, 
 {{0.09, 1.8000000000000003, 0.9440266199999999, 1.1602179014285714}, 
  0.16506475186679048}, {{0.09, 1.8000000000000003, 0.9239195399999999, 
   1.1670485714285714}, 0.1580804549436785}, 
 {{0.09, 1.8000000000000003, 0.9239195399999999, 1.1699806814285714}, 
  0.1580011320104643}, {{0.09, 1.8000000000000003, 0.9239195399999999, 
   1.1602179014285714}, 0.15826480246220703}, 
 {{0.09, 2., 0.93684, 1.1670485714285714}, 0.16842413960860894}, 
 {{0.09, 2., 0.93684, 1.1699806814285714}, 0.16832373861231348}, 
 {{0.09, 2., 0.93684, 1.1602179014285714}, 0.16865756275705368}, 
 {{0.09, 2., 0.9440266199999999, 1.1670485714285714}, 0.17111345491023916}, 
 {{0.09, 2., 0.9440266199999999, 1.1699806814285714}, 0.17100986989598163}, 
 {{0.09, 2., 0.9440266199999999, 1.1602179014285714}, 0.17135428009769935}, 
 {{0.09, 2., 0.9239195399999999, 1.1670485714285714}, 0.16374815310793447}, 
 {{0.09, 2., 0.9239195399999999, 1.1699806814285714}, 0.16365329419432115}, 
 {{0.09, 2., 0.9239195399999999, 1.1602179014285714}, 0.16396869227501593}, 
 {{0.09, 2.2, 0.93684, 1.1670485714285714}, 0.17415629018854534}, 
 {{0.09, 2.2, 0.93684, 1.1699806814285714}, 0.17403883385518396}, 
 {{0.09, 2.2, 0.93684, 1.1602179014285714}, 0.17442946564321543}, 
 {{0.09, 2.2, 0.9440266199999999, 1.1670485714285714}, 0.17704852785847863}, 
 {{0.09, 2.2, 0.9440266199999999, 1.1699806814285714}, 0.17692734023469225}, 
 {{0.09, 2.2, 0.9440266199999999, 1.1602179014285714}, 0.1773303807113742}, 
 {{0.09, 2.2, 0.9239195399999999, 1.1670485714285714}, 0.16912770978190958}, 
 {{0.09, 2.2, 0.9239195399999999, 1.1699806814285714}, 0.16901674804966943}, 
 {{0.09, 2.2, 0.9239195399999999, 1.1602179014285714}, 0.16938578149616332}, 
 {{0.09, 2.6, 0.93684, 1.1670485714285714}, 0.184781013278597}, 
 {{0.09, 2.6, 0.93684, 1.1699806814285714}, 0.18462806752112546}, 
 {{0.09, 2.6, 0.93684, 1.1602179014285714}, 0.18513696470392904}, 
 {{0.09, 2.6, 0.9440266199999999, 1.1670485714285714}, 0.18805209035769663}, 
 {{0.09, 2.6, 0.9440266199999999, 1.1699806814285714}, 0.18789427522244742}, 
 {{0.09, 2.6, 0.9440266199999999, 1.1602179014285714}, 0.18841937313364546}, 
 {{0.09, 2.6, 0.9239195399999999, 1.1670485714285714}, 0.17909421585728458}, 
 {{0.09, 2.6, 0.9239195399999999, 1.1699806814285714}, 0.17894974591926766}, 
 {{0.09, 2.6, 0.9239195399999999, 1.1602179014285714}, 0.17943044341545406}, 
 {{0.09, 3., 0.93684, 1.1670485714285714}, 0.19440266820192117}, 
 {{0.09, 3., 0.93684, 1.1699806814285714}, 0.19421328232531906}, 
 {{0.09, 3., 0.93684, 1.1602179014285714}, 0.19484369776874075}, 
 {{0.09, 3., 0.9440266199999999, 1.1670485714285714}, 0.1980200288988029}, 
 {{0.09, 3., 0.9440266199999999, 1.1699806814285714}, 0.19782460082412268}, 
 {{0.09, 3., 0.9440266199999999, 1.1602179014285714}, 0.19847512734471737}, 
 {{0.09, 3., 0.9239195399999999, 1.1670485714285714}, 0.18811424580756503}, 
 {{0.09, 3., 0.9239195399999999, 1.1699806814285714}, 0.187935377658703}, 
 {{0.09, 3., 0.9239195399999999, 1.1602179014285714}, 0.18853078533601622}, 
 {{0.09, 3.4000000000000004, 0.93684, 1.1670485714285714}, 
  0.20314121826503648}, {{0.09, 3.4000000000000004, 0.93684, 
   1.1699806814285714}, 0.20291502312301263}, 
 {{0.09, 3.4000000000000004, 0.93684, 1.1602179014285714}, 
  0.20366826215221775}, {{0.09, 3.4000000000000004, 0.9440266199999999, 
   1.1670485714285714}, 0.20707591485507343}, 
 {{0.09, 3.4000000000000004, 0.9440266199999999, 1.1699806814285714}, 
  0.20684249193732845}, {{0.09, 3.4000000000000004, 0.9440266199999999, 
   1.1602179014285714}, 0.20761979715114134}, 
 {{0.09, 3.4000000000000004, 0.9239195399999999, 1.1670485714285714}, 
  0.19630146664184078}, {{0.09, 3.4000000000000004, 0.9239195399999999, 
   1.1699806814285714}, 0.1960878538831901}, 
 {{0.09, 3.4000000000000004, 0.9239195399999999, 1.1602179014285714}, 
  0.1967991973278175}, {{0.09, 3.8000000000000003, 0.93684, 
   1.1670485714285714}, 0.21109884098743928}, 
 {{0.09, 3.8000000000000003, 0.93684, 1.1699806814285714}, 
  0.21083593712362708}, {{0.09, 3.8000000000000003, 0.93684, 
   1.1602179014285714}, 0.2117117319925672}, 
 {{0.09, 3.8000000000000003, 0.9440266199999999, 1.1670485714285714}, 
  0.21532506546794958}, {{0.09, 3.8000000000000003, 0.9440266199999999, 
   1.1699806814285714}, 0.2150537515640845}, 
 {{0.09, 3.8000000000000003, 0.9440266199999999, 1.1602179014285714}, 
  0.21595755867411712}, {{0.09, 3.8000000000000003, 0.9239195399999999, 
   1.1670485714285714}, 0.20375258215939654}, 
 {{0.09, 3.8000000000000003, 0.9239195399999999, 1.1699806814285714}, 
  0.20350432023439743}, {{0.09, 3.8000000000000003, 0.9239195399999999, 
   1.1602179014285714}, 0.20433134520139884}, 
 {{0.09, 4.2, 0.93684, 1.1670485714285714}, 0.21836339801161364}, 
 {{0.09, 4.2, 0.93684, 1.1699806814285714}, 0.21806423201708652}, 
 {{0.09, 4.2, 0.93684, 1.1602179014285714}, 0.21906115398261222}, 
 {{0.09, 4.2, 0.9440266199999999, 1.1670485714285714}, 0.2228580748220527}, 
 {{0.09, 4.2, 0.9440266199999999, 1.1699806814285714}, 0.22254933167596902}, 
 {{0.09, 4.2, 0.9440266199999999, 1.1602179014285714}, 0.22357816315685128}, 
 {{0.09, 4.2, 0.9239195399999999, 1.1670485714285714}, 0.21055069425353398}, 
 {{0.09, 4.2, 0.9239195399999999, 1.1699806814285714}, 0.2102682041308136}, 
 {{0.09, 4.2, 0.9239195399999999, 1.1602179014285714}, 0.2112095642433425}, 
 {{0.09, 4.6000000000000005, 0.93684, 1.1670485714285714}, 
  0.22501133967016657}, {{0.09, 4.6000000000000005, 0.93684, 
   1.1699806814285714}, 0.22467668070925786}, 
 {{0.09, 4.6000000000000005, 0.93684, 1.1602179014285714}, 
  0.2257922235699707}, {{0.09, 4.6000000000000005, 0.9440266199999999, 
   1.1670485714285714}, 0.22975378066440727}, 
 {{0.09, 4.6000000000000005, 0.9440266199999999, 1.1699806814285714}, 
  0.22940840083635236}, {{0.09, 4.6000000000000005, 0.9440266199999999, 
   1.1602179014285714}, 0.23055967404782432}, 
 {{0.09, 4.6000000000000005, 0.9239195399999999, 1.1670485714285714}, 
  0.216768095466842}, {{0.09, 4.6000000000000005, 0.9239195399999999, 
   1.1699806814285714}, 0.21645210626312894}, 
 {{0.09, 4.6000000000000005, 0.9239195399999999, 1.1602179014285714}, 
  0.21750542606204384}, {{0.09, 5., 0.93684, 1.1670485714285714}, 
  0.23110833676839834}, {{0.09, 5., 0.93684, 1.1699806814285714}, 
  0.23073898695498052}, {{0.09, 5., 0.93684, 1.1602179014285714}, 
  0.23197055619123916}, {{0.09, 5., 0.9440266199999999, 1.1670485714285714}, 
  0.2360799240585769}, {{0.09, 5., 0.9440266199999999, 1.1699806814285714}, 
  0.2356987396568833}, {{0.09, 5., 0.9440266199999999, 1.1602179014285714}, 
  0.23696971936365263}, {{0.09, 5., 0.9239195399999999, 1.1670485714285714}, 
  0.22246685784208553}, {{0.09, 5., 0.9239195399999999, 1.1699806814285714}, 
  0.22211812040721216}, {{0.09, 5., 0.9239195399999999, 1.1602179014285714}, 
  0.22328097264073726}, {{0.09, 5.4, 0.93684, 1.1670485714285714}, 
  0.2367111330640292}, {{0.09, 5.4, 0.93684, 1.1699806814285714}, 
  0.23630807844474172}, {{0.09, 5.4, 0.93684, 1.1602179014285714}, 
  0.23765234088516599}, {{0.09, 5.4, 0.9440266199999999, 1.1670485714285714}, 
  0.24189509428248515}, {{0.09, 5.4, 0.9440266199999999, 1.1699806814285714}, 
  0.2414791252100405}, {{0.09, 5.4, 0.9440266199999999, 1.1602179014285714}, 
  0.2428664499644323}, {{0.09, 5.4, 0.9239195399999999, 1.1670485714285714}, 
  0.22770051638443653}, {{0.09, 5.4, 0.9239195399999999, 1.1699806814285714}, 
  0.22731995868838492}, {{0.09, 5.4, 0.9239195399999999, 1.1602179014285714}, 
  0.22858920548602196}, {{0.09, 5.800000000000001, 0.93684, 
   1.1670485714285714}, 0.24186977332635273}, 
 {{0.09, 5.800000000000001, 0.93684, 1.1699806814285714}, 
  0.24143407352275847}, {{0.09, 5.800000000000001, 0.93684, 
   1.1602179014285714}, 0.24288756848999982}, 
 {{0.09, 5.800000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.2472509513985616}, {{0.09, 5.800000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.24680129376013485}, 
 {{0.09, 5.800000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.24830134016227595}, {{0.09, 5.800000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.23251630913192267}, 
 {{0.09, 5.800000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.23210492814801525}, {{0.09, 5.800000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.23347731468260102}, 
 {{0.09, 6.2, 0.93684, 1.1670485714285714}, 0.24662814152406845}, 
 {{0.09, 6.2, 0.93684, 1.1699806814285714}, 0.24616081628554393}, 
 {{0.09, 6.2, 0.93684, 1.1602179014285714}, 0.24771997141042892}, 
 {{0.09, 6.2, 0.9440266199999999, 1.1670485714285714}, 0.2521927320662722}, 
 {{0.09, 6.2, 0.9440266199999999, 1.1699806814285714}, 0.2517105170059696}, 
 {{0.09, 6.2, 0.9440266199999999, 1.1602179014285714}, 0.2533195877043382}, 
 {{0.09, 6.2, 0.9239195399999999, 1.1670485714285714}, 0.23695564098655028}, 
 {{0.09, 6.2, 0.9239195399999999, 1.1699806814285714}, 0.2365143935706831}, 
 {{0.09, 6.2, 0.9239195399999999, 1.1602179014285714}, 0.23798656197867932}, 
 {{0.09, 6.8, 0.93684, 1.1670485714285714}, 0.25309806042315014}, 
 {{0.09, 6.8, 0.93684, 1.1699806814285714}, 0.2525855913447526}, 
 {{0.09, 6.8, 0.93684, 1.1602179014285714}, 0.2542961086290768}, 
 {{0.09, 6.8, 0.9440266199999999, 1.1670485714285714}, 0.2589149379407589}, 
 {{0.09, 6.8, 0.9440266199999999, 1.1699806814285714}, 0.2583860702649829}, 
 {{0.09, 6.8, 0.9440266199999999, 1.1602179014285714}, 0.26015130462371105}, 
 {{0.09, 6.8, 0.9239195399999999, 1.1670485714285714}, 0.24298692149299503}, 
 {{0.09, 6.8, 0.9239195399999999, 1.1699806814285714}, 0.24250303774605264}, 
 {{0.09, 6.8, 0.9239195399999999, 1.1602179014285714}, 0.24411817202870853}, 
 {{0.09, 7.4, 0.93684, 1.1670485714285714}, 0.258864475948444}, 
 {{0.09, 7.4, 0.93684, 1.1699806814285714}, 0.2583092587048131}, 
 {{0.09, 7.4, 0.93684, 1.1602179014285714}, 0.260163028795731}, 
 {{0.09, 7.4, 0.9440266199999999, 1.1670485714285714}, 0.2649091790688114}, 
 {{0.09, 7.4, 0.9440266199999999, 1.1699806814285714}, 0.26433621510920735}, 
 {{0.09, 7.4, 0.9440266199999999, 1.1602179014285714}, 0.2662492165820206}, 
 {{0.09, 7.4, 0.9239195399999999, 1.1670485714285714}, 0.2483570888761472}, 
 {{0.09, 7.4, 0.9239195399999999, 1.1699806814285714}, 0.24783271188308711}, 
 {{0.09, 7.4, 0.9239195399999999, 1.1602179014285714}, 0.24958319610367632}, 
 {{0.09, 8., 0.93684, 1.1670485714285714}, 0.2640210106940757}, 
 {{0.09, 8., 0.93684, 1.1699806814285714}, 0.2634255445953887}, 
 {{0.09, 8., 0.93684, 1.1602179014285714}, 0.26541415788434575}, 
 {{0.09, 8., 0.9440266199999999, 1.1670485714285714}, 0.2702722665914276}, 
 {{0.09, 8., 0.9440266199999999, 1.1699806814285714}, 0.26965779053906275}, 
 {{0.09, 8., 0.9440266199999999, 1.1602179014285714}, 0.27170986204012565}, 
 {{0.09, 8., 0.9239195399999999, 1.1670485714285714}, 0.25315404849542755}, 
 {{0.09, 8., 0.9239195399999999, 1.1699806814285714}, 0.25259174113049865}, 
 {{0.09, 8., 0.9239195399999999, 1.1602179014285714}, 0.254469661334647}, 
 {{0.09, 8.6, 0.93684, 1.1670485714285714}, 0.2686462288936178}, 
 {{0.09, 8.6, 0.93684, 1.1699806814285714}, 0.2680128527083666}, 
 {{0.09, 8.6, 0.93684, 1.1602179014285714}, 0.27012855606680886}, 
 {{0.09, 8.6, 0.9440266199999999, 1.1670485714285714}, 0.2750853894941226}, 
 {{0.09, 8.6, 0.9440266199999999, 1.1699806814285714}, 0.27443182147211004}, 
 {{0.09, 8.6, 0.9440266199999999, 1.1602179014285714}, 0.2766149404549781}, 
 {{0.09, 8.6, 0.9239195399999999, 1.1670485714285714}, 0.2574521287119083}, 
 {{0.09, 8.6, 0.9239195399999999, 1.1699806814285714}, 0.25685398474829546}, 
 {{0.09, 8.6, 0.9239195399999999, 1.1602179014285714}, 0.2588520514251787}, 
 {{0.09, 9.2, 0.93684, 1.1670485714285714}, 0.27280639671275575}, 
 {{0.09, 9.2, 0.93684, 1.1699806814285714}, 0.27213737278581696}, 
 {{0.09, 9.2, 0.93684, 1.1602179014285714}, 0.2743726288932056}, 
 {{0.09, 9.2, 0.9440266199999999, 1.1670485714285714}, 0.27941705774117975}, 
 {{0.09, 9.2, 0.9440266199999999, 1.1699806814285714}, 0.2787267377151852}, 
 {{0.09, 9.2, 0.9440266199999999, 1.1602179014285714}, 0.2810331075560358}, 
 {{0.09, 9.2, 0.9239195399999999, 1.1670485714285714}, 0.26131360094371986}, 
 {{0.09, 9.2, 0.9239195399999999, 1.1699806814285714}, 0.2606817488796397}, 
 {{0.09, 9.2, 0.9239195399999999, 1.1602179014285714}, 0.26279287173348637}, 
 {{0.09, 9.8, 0.93684, 1.1670485714285714}, 0.2765580740046899}, 
 {{0.09, 9.8, 0.93684, 1.1699806814285714}, 0.27585553677874675}, 
 {{0.09, 9.8, 0.93684, 1.1602179014285714}, 0.27820322398640474}, 
 {{0.09, 9.8, 0.9440266199999999, 1.1670485714285714}, 0.28332574417030515}, 
 {{0.09, 9.8, 0.9440266199999999, 1.1699806814285714}, 0.2826008795473608}, 
 {{0.09, 9.8, 0.9440266199999999, 1.1602179014285714}, 0.2850231346182693}, 
 {{0.09, 9.8, 0.9239195399999999, 1.1670485714285714}, 0.26479170960865295}, 
 {{0.09, 9.8, 0.9239195399999999, 1.1699806814285714}, 0.2641281580055992}, 
 {{0.09, 9.8, 0.9239195399999999, 1.1602179014285714}, 0.2663456362212385}, 
 {{0.09, 10.4, 0.93684, 1.1670485714285714}, 0.2799489210310196}, 
 {{0.09, 10.4, 0.93684, 1.1699806814285714}, 0.2792148053750489}, 
 {{0.09, 10.4, 0.93684, 1.1602179014285714}, 0.2816684428595336}, 
 {{0.09, 10.4, 0.9440266199999999, 1.1670485714285714}, 0.2868607501979146}, 
 {{0.09, 10.4, 0.9440266199999999, 1.1699806814285714}, 0.286103344091883}, 
 {{0.09, 10.4, 0.9440266199999999, 1.1602179014285714}, 0.2886347751822729}, 
 {{0.09, 10.4, 0.9239195399999999, 1.1670485714285714}, 0.2679312726724797}, 
 {{0.09, 10.4, 0.9239195399999999, 1.1699806814285714}, 0.26723783874577706}, 
 {{0.09, 10.4, 0.9239195399999999, 1.1602179014285714}, 0.2695555852069152}, 
 {{0.09, 11., 0.93684, 1.1670485714285714}, 0.2830207581280714}, 
 {{0.09, 11., 0.93684, 1.1699806814285714}, 0.28225696776646775}, 
 {{0.09, 11., 0.93684, 1.1602179014285714}, 0.2848102053294365}, 
 {{0.09, 11., 0.9440266199999999, 1.1670485714285714}, 0.2900653215272227}, 
 {{0.09, 11., 0.9440266199999999, 1.1699806814285714}, 0.2892773415662305}, 
 {{0.09, 11., 0.9440266199999999, 1.1602179014285714}, 0.2919113845642418}, 
 {{0.09, 11., 0.9239195399999999, 1.1670485714285714}, 0.27077163943155663}, 
 {{0.09, 11., 0.9239195399999999, 1.1699806814285714}, 0.2700501164642219}, 
 {{0.09, 11., 0.9239195399999999, 1.1602179014285714}, 0.27246215056744694}, 
 {{0.09, 11.6, 0.93684, 1.1670485714285714}, 0.2858091654346597}, 
 {{0.09, 11.6, 0.93684, 1.1699806814285714}, 0.2850174276108718}, 
 {{0.09, 11.6, 0.93684, 1.1602179014285714}, 0.28766445109906896}, 
 {{0.09, 11.6, 0.9440266199999999, 1.1670485714285714}, 0.2929762627695405}, 
 {{0.09, 11.6, 0.9440266199999999, 1.1699806814285714}, 0.29215949609126635}, 
 {{0.09, 11.6, 0.9440266199999999, 1.1602179014285714}, 0.2948901389573665}, 
 {{0.09, 11.6, 0.9239195399999999, 1.1670485714285714}, 0.27334626979358956}, 
 {{0.09, 11.6, 0.9239195399999999, 1.1699806814285714}, 0.27259828148800763}, 
 {{0.09, 11.6, 0.9239195399999999, 1.1602179014285714}, 0.2750991305669954}, 
 {{0.09, 12.2, 0.93684, 1.1670485714285714}, 0.28834419550895535}, 
 {{0.09, 12.2, 0.93684, 1.1699806814285714}, 0.28752607552211573}, 
 {{0.09, 12.2, 0.93684, 1.1602179014285714}, 0.2902617110535311}, 
 {{0.09, 12.2, 0.9440266199999999, 1.1670485714285714}, 0.2956247017656595}, 
 {{0.09, 12.2, 0.9440266199999999, 1.1699806814285714}, 0.29478076757597954}, 
 {{0.09, 12.2, 0.9440266199999999, 1.1602179014285714}, 0.2976026478373911}, 
 {{0.09, 12.2, 0.9239195399999999, 1.1670485714285714}, 0.27568335598701266}, 
 {{0.09, 12.2, 0.9239195399999999, 1.1699806814285714}, 0.27491037332372376}, 
 {{0.09, 12.2, 0.9239195399999999, 1.1602179014285714}, 0.27749519004940804}, 
 {{0.09, 12.8, 0.93684, 1.1670485714285714}, 0.29065355872849463}, 
 {{0.09, 12.8, 0.93684, 1.1699806814285714}, 0.2898106441187271}, 
 {{0.09, 12.8, 0.93684, 1.1602179014285714}, 0.29262955785836275}, 
 {{0.09, 12.8, 0.9440266199999999, 1.1670485714285714}, 0.2980392821489837}, 
 {{0.09, 12.8, 0.9440266199999999, 1.1699806814285714}, 0.2971698207006321}, 
 {{0.09, 12.8, 0.9440266199999999, 1.1602179014285714}, 0.3000774357483453}, 
 {{0.09, 12.8, 0.9239195399999999, 1.1670485714285714}, 0.27780898555328043}, 
 {{0.09, 12.8, 0.9239195399999999, 1.1699806814285714}, 0.27701250754622836}, 
 {{0.09, 12.8, 0.9239195399999999, 1.1602179014285714}, 0.27967624956174997}, 
 {{0.09, 13.399999999999999, 0.93684, 1.1670485714285714}, 
  0.29276017513869473}, {{0.09, 13.399999999999999, 0.93684, 
   1.1699806814285714}, 0.29189379949148475}, 
 {{0.09, 13.399999999999999, 0.93684, 1.1602179014285714}, 
  0.294791498579377}, {{0.09, 13.399999999999999, 0.9440266199999999, 
   1.1670485714285714}, 0.30024373617468375}, 
 {{0.09, 13.399999999999999, 0.9440266199999999, 1.1699806814285714}, 
  0.2993501274517806}, {{0.09, 13.399999999999999, 0.9440266199999999, 
   1.1602179014285714}, 0.30233882594420497}, 
 {{0.09, 13.399999999999999, 0.9239195399999999, 1.1670485714285714}, 
  0.2797446780398699}, {{0.09, 13.399999999999999, 0.9239195399999999, 
   1.1699806814285714}, 0.2789259563737705}, 
 {{0.09, 13.399999999999999, 0.9239195399999999, 1.1602179014285714}, 
  0.28166440545014215}, {{0.09, 14., 0.93684, 1.1670485714285714}, 
  0.2946849672222841}, {{0.09, 14., 0.93684, 1.1699806814285714}, 
  0.29379649497516735}, {{0.09, 14., 0.93684, 1.1602179014285714}, 
  0.2967684321084333}, {{0.09, 14., 0.9440266199999999, 1.1670485714285714}, 
  0.30225971020603737}, {{0.09, 14., 0.9440266199999999, 1.1699806814285714}, 
  0.30134336240736737}, {{0.09, 14., 0.9440266199999999, 1.1602179014285714}, 
  0.3044084496103303}, {{0.09, 14., 0.9239195399999999, 1.1670485714285714}, 
  0.28151009887250084}, {{0.09, 14., 0.9239195399999999, 1.1699806814285714}, 
  0.2806704220815249}, {{0.09, 14., 0.9239195399999999, 1.1602179014285714}, 
  0.28347928511205633}, {{0.09, 14.600000000000001, 0.93684, 
   1.1670485714285714}, 0.296446012555844}, 
 {{0.09, 14.600000000000001, 0.93684, 1.1699806814285714}, 
  0.29553667887671087}, {{0.09, 14.600000000000001, 0.93684, 
   1.1602179014285714}, 0.2985787170913595}, 
 {{0.09, 14.600000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.304105910658845}, {{0.09, 14.600000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.3031680993371353}, 
 {{0.09, 14.600000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.3063053032966032}, {{0.09, 14.600000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.283122236551519}, 
 {{0.09, 14.600000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.2822627704363835}, {{0.09, 14.600000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.28513814613920796}, 
 {{0.09, 15.2, 0.93684, 1.1670485714285714}, 0.2980584558638555}, 
 {{0.09, 15.2, 0.93684, 1.1699806814285714}, 0.29712927688920265}, 
 {{0.09, 15.2, 0.93684, 1.1602179014285714}, 0.3002379725598319}, 
 {{0.09, 15.2, 0.9440266199999999, 1.1670485714285714}, 0.3057980397224545}, 
 {{0.09, 15.2, 0.9440266199999999, 1.1699806814285714}, 0.30483981890826156}, 
 {{0.09, 15.2, 0.9440266199999999, 1.1602179014285714}, 0.30804556950234946}, 
 {{0.09, 15.2, 0.9239195399999999, 1.1670485714285714}, 0.2845952722893912}, 
 {{0.09, 15.2, 0.9239195399999999, 1.1699806814285714}, 0.2837169658653265}, 
 {{0.09, 15.2, 0.9239195399999999, 1.1602179014285714}, 0.286655630506598}, 
 {{0.09, 15.8, 0.93684, 1.1670485714285714}, 0.2995370601121616}, 
 {{0.09, 15.8, 0.93684, 1.1699806814285714}, 0.2985891682532966}, 
 {{0.09, 15.8, 0.93684, 1.1602179014285714}, 0.3017607546514804}, 
 {{0.09, 15.8, 0.9440266199999999, 1.1670485714285714}, 0.30735136544436736}, 
 {{0.09, 15.8, 0.9440266199999999, 1.1699806814285714}, 0.3063739023118097}, 
 {{0.09, 15.8, 0.9440266199999999, 1.1602179014285714}, 0.30964431608845266}, 
 {{0.09, 15.8, 0.9239195399999999, 1.1670485714285714}, 0.28594309160183673}, 
 {{0.09, 15.8, 0.9239195399999999, 1.1699806814285714}, 0.285047018439544}, 
 {{0.09, 15.8, 0.9239195399999999, 1.1602179014285714}, 0.28804540600749734}, 
 {{0.09, 16.4, 0.93684, 1.1670485714285714}, 0.3008941835386898}, 
 {{0.09, 16.4, 0.93684, 1.1699806814285714}, 0.29992857142993656}, 
 {{0.09, 16.4, 0.93684, 1.1602179014285714}, 0.3031597238035582}, 
 {{0.09, 16.4, 0.9440266199999999, 1.1670485714285714}, 0.3087786818743694}, 
 {{0.09, 16.4, 0.9440266199999999, 1.1699806814285714}, 0.30778300080652476}, 
 {{0.09, 16.4, 0.9440266199999999, 1.1602179014285714}, 0.3111146454217547}, 
 {{0.09, 16.4, 0.9239195399999999, 1.1670485714285714}, 0.28717729787194807}, 
 {{0.09, 16.4, 0.9239195399999999, 1.1699806814285714}, 0.2862643948235939}, 
 {{0.09, 16.4, 0.9239195399999999, 1.1602179014285714}, 0.2893193669189123}, 
 {{0.09, 17., 0.93684, 1.1670485714285714}, 0.3021405457379264}, 
 {{0.09, 17., 0.93684, 1.1699806814285714}, 0.30115803657557794}, 
 {{0.09, 17., 0.93684, 1.1602179014285714}, 0.3044461832634435}, 
 {{0.09, 17., 0.9440266199999999, 1.1670485714285714}, 0.31009109924307676}, 
 {{0.09, 17., 0.9440266199999999, 1.1699806814285714}, 0.3090780538257394}, 
 {{0.09, 17., 0.9440266199999999, 1.1602179014285714}, 0.3124682603873372}, 
 {{0.09, 17., 0.9239195399999999, 1.1670485714285714}, 0.28830793566109025}, 
 {{0.09, 17., 0.9239195399999999, 1.1699806814285714}, 0.2873789736424383}, 
 {{0.09, 17., 0.9239195399999999, 1.1602179014285714}, 0.29048812878772634}, 
 {{0.09, 17.6, 0.93684, 1.1670485714285714}, 0.3032861663407469}, 
 {{0.09, 17.6, 0.93684, 1.1699806814285714}, 0.30228766434278337}, 
 {{0.09, 17.6, 0.93684, 1.1602179014285714}, 0.3056293401976992}, 
 {{0.09, 17.6, 0.9440266199999999, 1.1670485714285714}, 0.31129899919408}, 
 {{0.09, 17.6, 0.9440266199999999, 1.1699806814285714}, 0.3102695213914241}, 
 {{0.09, 17.6, 0.9440266199999999, 1.1602179014285714}, 0.31371472667872297}, 
 {{0.09, 17.6, 0.9239195399999999, 1.1670485714285714}, 0.2893443931356686}, 
 {{0.09, 17.6, 0.9239195399999999, 1.1699806814285714}, 0.28840022920775066}, 
 {{0.09, 17.6, 0.9239195399999999, 1.1602179014285714}, 0.29156027548247504}, 
 {{0.09, 18.2, 0.93684, 1.1670485714285714}, 0.3043403032619087}, 
 {{0.09, 18.2, 0.93684, 1.1699806814285714}, 0.3033266137425311}, 
 {{0.09, 18.2, 0.93684, 1.1602179014285714}, 0.3067189451483387}, 
 {{0.09, 18.2, 0.9440266199999999, 1.1670485714285714}, 0.31241193583159715}, 
 {{0.09, 18.2, 0.9440266199999999, 1.1699806814285714}, 0.3113668539981766}, 
 {{0.09, 18.2, 0.9440266199999999, 1.1602179014285714}, 0.3148641177684636}, 
 {{0.09, 18.2, 0.9239195399999999, 1.1670485714285714}, 0.290295419429216}, 
 {{0.09, 18.2, 0.9239195399999999, 1.1699806814285714}, 0.2893368116396825}, 
 {{0.09, 18.2, 0.9239195399999999, 1.1602179014285714}, 0.2925449958251912}, 
 {{0.09, 18.8, 0.93684, 1.1670485714285714}, 0.30531016199122646}, 
 {{0.09, 18.8, 0.93684, 1.1699806814285714}, 0.30428182517540153}, 
 {{0.09, 18.8, 0.93684, 1.1602179014285714}, 0.30772332967810967}, 
 {{0.09, 18.8, 0.9440266199999999, 1.1670485714285714}, 0.31343742459425966}, 
 {{0.09, 18.8, 0.9440266199999999, 1.1699806814285714}, 0.3123773039790526}, 
 {{0.09, 18.8, 0.9440266199999999, 1.1602179014285714}, 0.31592503307226916}, 
 {{0.09, 18.8, 0.9239195399999999, 1.1670485714285714}, 0.2911676804401743}, 
 {{0.09, 18.8, 0.9239195399999999, 1.1699806814285714}, 0.2901951355540865}, 
 {{0.09, 18.8, 0.9239195399999999, 1.1602179014285714}, 0.2934501534276129}, 
 {{0.09, 19.4, 0.93684, 1.1670485714285714}, 0.3062026497133267}, 
 {{0.09, 19.4, 0.93684, 1.1699806814285714}, 0.3051606676436826}, 
 {{0.09, 19.4, 0.93684, 1.1602179014285714}, 0.30864850918112413}, 
 {{0.09, 19.4, 0.9440266199999999, 1.1670485714285714}, 0.31438261779456755}, 
 {{0.09, 19.4, 0.9440266199999999, 1.1699806814285714}, 0.3133084853676053}, 
 {{0.09, 19.4, 0.9440266199999999, 1.1602179014285714}, 0.3169037803762955}, 
 {{0.09, 19.4, 0.9239195399999999, 1.1670485714285714}, 0.2919676610795316}, 
 {{0.09, 19.4, 0.9239195399999999, 1.1699806814285714}, 0.2909821315885458}, 
 {{0.09, 19.4, 0.9239195399999999, 1.1602179014285714}, 0.2942812666423341}, 
 {{0.09, 20., 0.93684, 1.1670485714285714}, 0.30702472369269007}, 
 {{0.09, 20., 0.93684, 1.1699806814285714}, 0.3059696098714816}, 
 {{0.09, 20., 0.93684, 1.1602179014285714}, 0.30950160812325717}, 
 {{0.09, 20., 0.9440266199999999, 1.1670485714285714}, 0.3152547039963484}, 
 {{0.09, 20., 0.9440266199999999, 1.1699806814285714}, 0.31416709136676907}, 
 {{0.09, 20., 0.9440266199999999, 1.1602179014285714}, 0.31780770724306756}, 
 {{0.09, 20., 0.9239195399999999, 1.1670485714285714}, 0.2927019136889029}, 
 {{0.09, 20., 0.9239195399999999, 1.1699806814285714}, 0.2917038827723437}, 
 {{0.09, 20., 0.9239195399999999, 1.1602179014285714}, 0.29504506694616556}, 
 {{0.09, 20.599999999999998, 0.93684, 1.1670485714285714}, 
  0.30778203423427214}, {{0.09, 20.599999999999998, 0.93684, 
   1.1699806814285714}, 0.3067144098321633}, 
 {{0.09, 20.599999999999998, 0.93684, 1.1602179014285714}, 
  0.310288499986798}, {{0.09, 20.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.31605953890428634}, 
 {{0.09, 20.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.3149590865879237}, {{0.09, 20.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.3186428944449295}, 
 {{0.09, 20.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.2933757335784663}, {{0.09, 20.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.2923657884028462}, 
 {{0.09, 20.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.29574706910958687}, {{0.09, 21.2, 0.93684, 1.1670485714285714}, 
  0.30847927763039806}, {{0.09, 21.2, 0.93684, 1.1699806814285714}, 
  0.307399603177916}, {{0.09, 21.2, 0.93684, 1.1602179014285714}, 
  0.3110145614584502}, {{0.09, 21.2, 0.9440266199999999, 1.1670485714285714}, 
  0.31680201062941876}, {{0.09, 21.2, 0.9440266199999999, 
   1.1699806814285714}, 0.315689196711625}, 
 {{0.09, 21.2, 0.9440266199999999, 1.1602179014285714}, 0.3194149107783714}, 
 {{0.09, 21.2, 0.9239195399999999, 1.1670485714285714}, 0.29399348641500644}, 
 {{0.09, 21.2, 0.9239195399999999, 1.1699806814285714}, 0.2929720573869319}, 
 {{0.09, 21.2, 0.9239195399999999, 1.1602179014285714}, 0.2963923158996698}, 
 {{0.09, 21.8, 0.93684, 1.1670485714285714}, 0.3091217113018097}, 
 {{0.09, 21.8, 0.93684, 1.1699806814285714}, 0.30803058708152414}, 
 {{0.09, 21.8, 0.93684, 1.1602179014285714}, 0.31168365510917084}, 
 {{0.09, 21.8, 0.9440266199999999, 1.1670485714285714}, 0.3174875466485213}, 
 {{0.09, 21.8, 0.9440266199999999, 1.1699806814285714}, 0.3163629876264027}, 
 {{0.09, 21.8, 0.9440266199999999, 1.1602179014285714}, 0.3201277985833322}, 
 {{0.09, 21.8, 0.9239195399999999, 1.1670485714285714}, 0.29456013128113273}, 
 {{0.09, 21.8, 0.9239195399999999, 1.1699806814285714}, 0.2935277898884699}, 
 {{0.09, 21.8, 0.9239195399999999, 1.1602179014285714}, 0.2969843640978615}, 
 {{0.09, 22.4, 0.93684, 1.1670485714285714}, 0.30971345450214227}, 
 {{0.09, 22.4, 0.93684, 1.1699806814285714}, 0.30861138309654756}, 
 {{0.09, 22.4, 0.93684, 1.1602179014285714}, 0.3123012695508368}, 
 {{0.09, 22.4, 0.9440266199999999, 1.1670485714285714}, 0.31812042039691973}, 
 {{0.09, 22.4, 0.9440266199999999, 1.1699806814285714}, 0.31698463398770566}, 
 {{0.09, 22.4, 0.9440266199999999, 1.1602179014285714}, 0.3207871982019299}, 
 {{0.09, 22.4, 0.9239195399999999, 1.1670485714285714}, 0.29507952090081035}, 
 {{0.09, 22.4, 0.9239195399999999, 1.1699806814285714}, 0.29403674315193995}, 
 {{0.09, 22.4, 0.9239195399999999, 1.1602179014285714}, 0.2975284289249095}, 
 {{0.09, 23., 0.93684, 1.1670485714285714}, 0.3102584074714081}, 
 {{0.09, 23., 0.93684, 1.1699806814285714}, 0.3091458640265918}, 
 {{0.09, 23., 0.93684, 1.1602179014285714}, 0.31287097572395306}, 
 {{0.09, 23., 0.9440266199999999, 1.1670485714285714}, 0.31870467291083715}, 
 {{0.09, 23., 0.9440266199999999, 1.1699806814285714}, 0.31755814827995804}, 
 {{0.09, 23., 0.9440266199999999, 1.1602179014285714}, 0.3213968254240277}, 
 {{0.09, 23., 0.9239195399999999, 1.1670485714285714}, 0.29555531094925147}, 
 {{0.09, 23., 0.9239195399999999, 1.1699806814285714}, 0.294502547333758}, 
 {{0.09, 23., 0.9239195399999999, 1.1602179014285714}, 0.29802783473028926}, 
 {{0.09, 23.599999999999998, 0.93684, 1.1670485714285714}, 
  0.31075966278609773}, {{0.09, 23.599999999999998, 0.93684, 
   1.1699806814285714}, 0.30963696216878905}, 
 {{0.09, 23.599999999999998, 0.93684, 1.1602179014285714}, 
  0.3133963929421724}, {{0.09, 23.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.3192435277891328}, 
 {{0.09, 23.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.31808659488900637}, {{0.09, 23.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.3219604300359761}, 
 {{0.09, 23.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.295990839006496}, {{0.09, 23.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.2949279089440811}, 
 {{0.09, 23.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.29848597403327376}, {{0.09, 24.2, 0.93684, 1.1670485714285714}, 
  0.3112207011232468}, {{0.09, 24.2, 0.93684, 1.1699806814285714}, 
  0.3100883357614885}, {{0.09, 24.2, 0.93684, 1.1602179014285714}, 
  0.31388006515205574}, {{0.09, 24.2, 0.9440266199999999, 
   1.1670485714285714}, 0.3197405910506803}, 
 {{0.09, 24.2, 0.9440266199999999, 1.1699806814285714}, 0.3185737534836401}, 
 {{0.09, 24.2, 0.9440266199999999, 1.1602179014285714}, 0.32248068552229314}, 
 {{0.09, 24.2, 0.9239195399999999, 1.1670485714285714}, 0.29638795541385043}, 
 {{0.09, 24.2, 0.9239195399999999, 1.1699806814285714}, 0.2953162701616062}, 
 {{0.09, 24.2, 0.9239195399999999, 1.1602179014285714}, 0.29890516966092257}, 
 {{0.09, 24.799999999999997, 0.93684, 1.1670485714285714}, 
  0.31164445361501963}, {{0.09, 24.799999999999997, 0.93684, 
   1.1699806814285714}, 0.3105028118116725}, 
 {{0.09, 24.799999999999997, 0.93684, 1.1602179014285714}, 
  0.31432573949884346}, {{0.09, 24.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.3201988963699961}, 
 {{0.09, 24.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.3190225539231393}, {{0.09, 24.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.32296144525184045}, 
 {{0.09, 24.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.29675082288654436}, {{0.09, 24.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.29567028107799526}, 
 {{0.09, 24.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.29928897821994793}, {{0.09, 25.4, 0.93684, 1.1670485714285714}, 
  0.31203360300697547}, {{0.09, 25.4, 0.93684, 1.1699806814285714}, 
  0.3108830522262433}, {{0.09, 25.4, 0.93684, 1.1602179014285714}, 
  0.3147359451531958}, {{0.09, 25.4, 0.9440266199999999, 1.1670485714285714}, 
  0.32062122539623183}, {{0.09, 25.4, 0.9440266199999999, 
   1.1699806814285714}, 0.3194357562092506}, 
 {{0.09, 25.4, 0.9440266199999999, 1.1602179014285714}, 0.32340533788904835}, 
 {{0.09, 25.4, 0.9239195399999999, 1.1670485714285714}, 0.297081485184368}, 
 {{0.09, 25.4, 0.9239195399999999, 1.1699806814285714}, 0.2959924330182973}, 
 {{0.09, 25.4, 0.9239195399999999, 1.1602179014285714}, 0.29963975816212285}, 
 {{0.09, 26., 0.93684, 1.1670485714285714}, 0.3123906101694183}, 
 {{0.09, 26., 0.93684, 1.1699806814285714}, 0.311231490198728}, 
 {{0.09, 26., 0.93684, 1.1602179014285714}, 0.315113188383254}, 
 {{0.09, 26., 0.9440266199999999, 1.1670485714285714}, 0.32101012934394174}, 
 {{0.09, 26., 0.9440266199999999, 1.1699806814285714}, 0.31981588335140265}, 
 {{0.09, 26., 0.9440266199999999, 1.1602179014285714}, 0.3238149620776195}, 
 {{0.09, 26., 0.9239195399999999, 1.1670485714285714}, 0.2973822400878786}, 
 {{0.09, 26., 0.9239195399999999, 1.1699806814285714}, 0.2962850030736732}, 
 {{0.09, 26., 0.9239195399999999, 1.1602179014285714}, 0.2999598550914202}, 
 {{0.09, 26.599999999999998, 0.93684, 1.1670485714285714}, 
  0.31271771935667086}, {{0.09, 26.599999999999998, 0.93684, 
   1.1699806814285714}, 0.31154988048576726}, 
 {{0.09, 26.599999999999998, 0.93684, 1.1602179014285714}, 
  0.31545975855779645}, {{0.09, 26.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.3213679371519548}, 
 {{0.09, 26.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.32016477715076447}, {{0.09, 26.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.3241926922521967}, 
 {{0.09, 26.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.29765518899304166}, {{0.09, 26.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.29654959821026117}, 
 {{0.09, 26.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.3002514104881716}, {{0.09, 27.2, 0.93684, 1.1670485714285714}, 
  0.31301601190924533}, {{0.09, 27.2, 0.93684, 1.1699806814285714}, 
  0.3118405440181315}, {{0.09, 27.2, 0.93684, 1.1602179014285714}, 
  0.31577719719744707}, {{0.09, 27.2, 0.9440266199999999, 
   1.1670485714285714}, 0.32169582240527167}, 
 {{0.09, 27.2, 0.9440266199999999, 1.1699806814285714}, 0.3204848441030071}, 
 {{0.09, 27.2, 0.9440266199999999, 1.1602179014285714}, 0.3245401563443783}, 
 {{0.09, 27.2, 0.9239195399999999, 1.1670485714285714}, 0.2979012572664582}, 
 {{0.09, 27.2, 0.9239195399999999, 1.1699806814285714}, 0.2967883849227945}, 
 {{0.09, 27.2, 0.9239195399999999, 1.1602179014285714}, 0.3005158194915822}, 
 {{0.09, 27.799999999999997, 0.93684, 1.1670485714285714}, 
  0.31328856785899245}, {{0.09, 27.799999999999997, 0.93684, 
   1.1699806814285714}, 0.3121054174440952}, 
 {{0.09, 27.799999999999997, 0.93684, 1.1602179014285714}, 
  0.3160679093011468}, {{0.09, 27.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.32199692403598246}, 
 {{0.09, 27.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.320778082537311}, {{0.09, 27.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.32485983412789166}, 
 {{0.09, 27.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.2981234136496502}, {{0.09, 27.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.2970031945139978}, 
 {{0.09, 27.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.30075535069244935}, {{0.09, 28.4, 0.93684, 1.1670485714285714}, 
  0.3135367880579799}, {{0.09, 28.4, 0.93684, 1.1699806814285714}, 
  0.3123462299430813}, {{0.09, 28.4, 0.93684, 1.1602179014285714}, 
  0.31633363878157017}, {{0.09, 28.4, 0.9440266199999999, 
   1.1670485714285714}, 0.32227270891586696}, 
 {{0.09, 28.4, 0.9440266199999999, 1.1699806814285714}, 0.3210462866706088}, 
 {{0.09, 28.4, 0.9440266199999999, 1.1602179014285714}, 0.32515353031337263}, 
 {{0.09, 28.4, 0.9239195399999999, 1.1670485714285714}, 0.2983229476121673}, 
 {{0.09, 28.4, 0.9239195399999999, 1.1699806814285714}, 0.29719564599765674}, 
 {{0.09, 28.4, 0.9239195399999999, 1.1602179014285714}, 0.30097164463352055}, 
 {{0.09, 29., 0.93684, 1.1670485714285714}, 0.3137622827061046}, 
 {{0.09, 29., 0.93684, 1.1699806814285714}, 0.31256457880344957}, 
 {{0.09, 29., 0.93684, 1.1602179014285714}, 0.3165760267066741}, 
 {{0.09, 29., 0.9440266199999999, 1.1670485714285714}, 0.322524847723263}, 
 {{0.09, 29., 0.9440266199999999, 1.1699806814285714}, 0.32129111372832975}, 
 {{0.09, 29., 0.9440266199999999, 1.1602179014285714}, 0.32542294773083663}, 
 {{0.09, 29., 0.9239195399999999, 1.1670485714285714}, 0.2985013639211013}, 
 {{0.09, 29., 0.9239195399999999, 1.1699806814285714}, 0.2973672253777033}, 
 {{0.09, 29., 0.9239195399999999, 1.1602179014285714}, 0.30116623479962973}, 
 {{0.09, 29.599999999999998, 0.93684, 1.1670485714285714}, 
  0.31396603925013844}, {{0.09, 29.599999999999998, 0.93684, 
   1.1699806814285714}, 0.3127613008363891}, 
 {{0.09, 29.599999999999998, 0.93684, 1.1602179014285714}, 
  0.316796590878446}, {{0.09, 29.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.32275439147696305}, 
 {{0.09, 29.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.3215134666224022}, {{0.09, 29.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.325669656636308}, 
 {{0.09, 29.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.29865954289248886}, {{0.09, 29.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.2975186622953721}, 
 {{0.09, 29.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.30134053966342744}, {{0.09, 30.2, 0.93684, 1.1670485714285714}, 
  0.314149885187293}, {{0.09, 30.2, 0.93684, 1.1699806814285714}, 
  0.3129384326224895}, {{0.09, 30.2, 0.93684, 1.1602179014285714}, 
  0.3169960680775558}, {{0.09, 30.2, 0.9440266199999999, 1.1670485714285714}, 
  0.3229632190830574}, {{0.09, 30.2, 0.9440266199999999, 1.1699806814285714}, 
  0.3217154281316344}, {{0.09, 30.2, 0.9440266199999999, 1.1602179014285714}, 
  0.3258944682930645}, {{0.09, 30.2, 0.9239195399999999, 1.1670485714285714}, 
  0.29879921705228557}, {{0.09, 30.2, 0.9239195399999999, 
   1.1699806814285714}, 0.2976519064232033}, 
 {{0.09, 30.2, 0.9239195399999999, 1.1602179014285714}, 0.3014951839397324}, 
 {{0.09, 30.799999999999997, 0.93684, 1.1670485714285714}, 
  0.3143149652933672}, {{0.09, 30.799999999999997, 0.93684, 
   1.1699806814285714}, 0.3130970153495028}, 
 {{0.09, 30.799999999999997, 0.93684, 1.1602179014285714}, 
  0.3171765011941631}, {{0.09, 30.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.3231525217394122}, 
 {{0.09, 30.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.3218980874260037}, {{0.09, 30.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.3260994608986242}, 
 {{0.09, 30.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.29892145220527183}, {{0.09, 30.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.29776791765399413}, 
 {{0.09, 30.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.30163213640098135}, {{0.09, 31.4, 0.93684, 1.1670485714285714}, 
  0.31446243777775157}, {{0.09, 31.4, 0.93684, 1.1699806814285714}, 
  0.3132381970780619}, {{0.09, 31.4, 0.93684, 1.1602179014285714}, 
  0.31733884029434273}, {{0.09, 31.4, 0.9440266199999999, 
   1.1670485714285714}, 0.3233235029925252}, 
 {{0.09, 31.4, 0.9440266199999999, 1.1699806814285714}, 0.32206263749903186}, 
 {{0.09, 31.4, 0.9440266199999999, 1.1602179014285714}, 0.3262856323162604}, 
 {{0.09, 31.4, 0.9239195399999999, 1.1670485714285714}, 0.29902732741575055}, 
 {{0.09, 31.4, 0.9239195399999999, 1.1699806814285714}, 0.2978677655831484}, 
 {{0.09, 31.4, 0.9239195399999999, 1.1602179014285714}, 0.30175226622019025}, 
 {{0.09, 32., 0.93684, 1.1670485714285714}, 0.3145931506218262}, 
 {{0.09, 32., 0.93684, 1.1699806814285714}, 0.3133627307593654}, 
 {{0.09, 32., 0.93684, 1.1602179014285714}, 0.31748418205839735}, 
 {{0.09, 32., 0.9440266199999999, 1.1670485714285714}, 0.323477051177963}, 
 {{0.09, 32., 0.9440266199999999, 1.1699806814285714}, 0.32220987754792246}, 
 {{0.09, 32., 0.9440266199999999, 1.1602179014285714}, 0.32645412219344677}, 
 {{0.09, 32., 0.9239195399999999, 1.1670485714285714}, 0.2991176148440868}, 
 {{0.09, 32., 0.9239195399999999, 1.1699806814285714}, 0.2979521250407848}, 
 {{0.09, 32., 0.9239195399999999, 1.1602179014285714}, 0.3018565949986344}, 
 {{0.09, 32.6, 0.93684, 1.1670485714285714}, 0.3147082326628075}, 
 {{0.09, 32.6, 0.93684, 1.1699806814285714}, 0.3134718704439104}, 
 {{0.09, 32.6, 0.93684, 1.1602179014285714}, 0.3176132364323634}, 
 {{0.09, 32.6, 0.9440266199999999, 1.1670485714285714}, 0.323614345733807}, 
 {{0.09, 32.6, 0.9440266199999999, 1.1699806814285714}, 0.3223411012863672}, 
 {{0.09, 32.6, 0.9440266199999999, 1.1602179014285714}, 0.3266056861973379}, 
 {{0.09, 32.6, 0.9239195399999999, 1.1670485714285714}, 0.2991933652575128}, 
 {{0.09, 32.6, 0.9239195399999999, 1.1699806814285714}, 0.2980221771021718}, 
 {{0.09, 32.6, 0.9239195399999999, 1.1602179014285714}, 0.3019457553534774}, 
 {{0.09, 33.2, 0.93684, 1.1670485714285714}, 0.3148085900343127}, 
 {{0.09, 33.2, 0.93684, 1.1699806814285714}, 0.3135664576298538}, 
 {{0.09, 33.2, 0.93684, 1.1602179014285714}, 0.31772722409302107}, 
 {{0.09, 33.2, 0.9440266199999999, 1.1670485714285714}, 0.3237363233567546}, 
 {{0.09, 33.2, 0.9440266199999999, 1.1699806814285714}, 0.3224571810101241}, 
 {{0.09, 33.2, 0.9440266199999999, 1.1602179014285714}, 0.3267415812659026}, 
 {{0.09, 33.2, 0.9239195399999999, 1.1670485714285714}, 0.2992554263822351}, 
 {{0.09, 33.2, 0.9239195399999999, 1.1699806814285714}, 0.298078703531492}, 
 {{0.09, 33.2, 0.9239195399999999, 1.1602179014285714}, 0.3020209008427945}, 
 {{0.09, 33.8, 0.93684, 1.1670485714285714}, 0.3148950655871188}, 
 {{0.09, 33.8, 0.93684, 1.1699806814285714}, 0.313647327072096}, 
 {{0.09, 33.8, 0.93684, 1.1602179014285714}, 0.3178269433893451}, 
 {{0.09, 33.8, 0.9440266199999999, 1.1670485714285714}, 0.3238438616738221}, 
 {{0.09, 33.8, 0.9440266199999999, 1.1699806814285714}, 0.32255899334122345}, 
 {{0.09, 33.8, 0.9440266199999999, 1.1602179014285714}, 0.3268626399072877}, 
 {{0.09, 33.8, 0.9239195399999999, 1.1670485714285714}, 0.29930458021218265}, 
 {{0.09, 33.8, 0.9239195399999999, 1.1699806814285714}, 0.29812247873950554}, 
 {{0.09, 33.8, 0.9239195399999999, 1.1602179014285714}, 0.30208277143509055}, 
 {{0.09, 34.4, 0.93684, 1.1670485714285714}, 0.3149684424213887}, 
 {{0.09, 34.4, 0.93684, 1.1699806814285714}, 0.313715254384409}, 
 {{0.09, 34.4, 0.93684, 1.1602179014285714}, 0.3179131953533571}, 
 {{0.09, 34.4, 0.9440266199999999, 1.1670485714285714}, 0.3239377763058898}, 
 {{0.09, 34.4, 0.9440266199999999, 1.1699806814285714}, 0.32264734296853903}, 
 {{0.09, 34.4, 0.9440266199999999, 1.1602179014285714}, 0.32696969633323864}, 
 {{0.09, 34.4, 0.9239195399999999, 1.1670485714285714}, 0.2993415528924368}, 
 {{0.09, 34.4, 0.9239195399999999, 1.1699806814285714}, 0.2981542215994445}, 
 {{0.09, 34.4, 0.9239195399999999, 1.1602179014285714}, 0.30213211004607965}, 
 {{0.09, 35., 0.93684, 1.1670485714285714}, 0.3150294736963565}, 
 {{0.09, 35., 0.93684, 1.1699806814285714}, 0.3137710149303868}, 
 {{0.09, 35., 0.93684, 1.1602179014285714}, 0.31798672464501915}, 
 {{0.09, 35., 0.9440266199999999, 1.1670485714285714}, 0.32401885175577694}, 
 {{0.09, 35., 0.9440266199999999, 1.1699806814285714}, 0.32272303582600415}, 
 {{0.09, 35., 0.9440266199999999, 1.1602179014285714}, 0.327063526374132}, 
 {{0.09, 35., 0.9239195399999999, 1.1670485714285714}, 0.2993670422240623}, 
 {{0.09, 35., 0.9239195399999999, 1.1699806814285714}, 0.29817465291020623}, 
 {{0.09, 35., 0.9239195399999999, 1.1602179014285714}, 0.3021696067719451}, 
 {{0.09, 35.6, 0.93684, 1.1670485714285714}, 0.3150782170686065}, 
 {{0.09, 35.6, 0.93684, 1.1699806814285714}, 0.3138144631494281}, 
 {{0.09, 35.6, 0.93684, 1.1602179014285714}, 0.3180482702937432}, 
 {{0.09, 35.6, 0.9440266199999999, 1.1670485714285714}, 0.32408718491932204}, 
 {{0.09, 35.6, 0.9440266199999999, 1.1699806814285714}, 0.32278596831006856}, 
 {{0.09, 35.6, 0.9440266199999999, 1.1602179014285714}, 0.3271448985780569}, 
 {{0.09, 35.6, 0.9239195399999999, 1.1670485714285714}, 0.2993810421692295}, 
 {{0.09, 35.6, 0.9239195399999999, 1.1699806814285714}, 0.2981835605251755}, 
 {{0.09, 35.6, 0.9239195399999999, 1.1602179014285714}, 0.30219594790163734}, 
 {{0.09, 36.2, 0.93684, 1.1670485714285714}, 0.3151161197073959}, 
 {{0.09, 36.2, 0.93684, 1.1699806814285714}, 0.3138473088062563}, 
 {{0.09, 36.2, 0.93684, 1.1602179014285714}, 0.31809773637340627}, 
 {{0.09, 36.2, 0.9440266199999999, 1.1670485714285714}, 0.3241442366261883}, 
 {{0.09, 36.2, 0.9440266199999999, 1.1699806814285714}, 0.3228378593546934}, 
 {{0.09, 36.2, 0.9440266199999999, 1.1602179014285714}, 0.3272137595065013}, 
 {{0.09, 36.2, 0.9239195399999999, 1.1670485714285714}, 0.29938496871326115}, 
 {{0.09, 36.2, 0.9239195399999999, 1.1699806814285714}, 0.29818262873816825}, 
 {{0.09, 36.2, 0.9239195399999999, 1.1602179014285714}, 0.3022109694280859}, 
 {{0.09, 36.8, 0.93684, 1.1670485714285714}, 0.3151434471610334}, 
 {{0.09, 36.8, 0.93684, 1.1699806814285714}, 0.3138697037772815}, 
 {{0.09, 36.8, 0.93684, 1.1602179014285714}, 0.31813671232102286}, 
 {{0.09, 36.8, 0.9440266199999999, 1.1670485714285714}, 0.324190302846574}, 
 {{0.09, 36.8, 0.9440266199999999, 1.1699806814285714}, 0.32287889281788773}, 
 {{0.09, 36.8, 0.9440266199999999, 1.1602179014285714}, 0.32727170464124267}, 
 {{0.09, 36.8, 0.9239195399999999, 1.1670485714285714}, 0.2993790368385502}, 
 {{0.09, 36.8, 0.9239195399999999, 1.1699806814285714}, 0.29817195693280163}, 
 {{0.09, 36.8, 0.9239195399999999, 1.1602179014285714}, 0.3022162414238935}, 
 {{0.09, 37.4, 0.93684, 1.1670485714285714}, 0.3151607327204095}, 
 {{0.09, 37.4, 0.93684, 1.1699806814285714}, 0.31388217563403287}, 
 {{0.09, 37.4, 0.93684, 1.1602179014285714}, 0.3181653667167131}, 
 {{0.09, 37.4, 0.9440266199999999, 1.1670485714285714}, 0.32422594118877446}, 
 {{0.09, 37.4, 0.9440266199999999, 1.1699806814285714}, 0.32290962038720233}, 
 {{0.09, 37.4, 0.9440266199999999, 1.1602179014285714}, 0.32731893466377293}, 
 {{0.09, 37.4, 0.9239195399999999, 1.1670485714285714}, 0.2993637370947213}, 
 {{0.09, 37.4, 0.9239195399999999, 1.1699806814285714}, 0.2981520302967358}, 
 {{0.09, 37.4, 0.9239195399999999, 1.1602179014285714}, 0.3022118794572115}, 
 {{0.09, 38., 0.93684, 1.1670485714285714}, 0.31516847230611744}, 
 {{0.09, 38., 0.93684, 1.1699806814285714}, 0.3138852149618384}, 
 {{0.09, 38., 0.93684, 1.1602179014285714}, 0.3181842082690349}, 
 {{0.09, 38., 0.9440266199999999, 1.1670485714285714}, 0.32425167054148973}, 
 {{0.09, 38., 0.9440266199999999, 1.1699806814285714}, 0.3229305554240201}, 
 {{0.09, 38., 0.9440266199999999, 1.1602179014285714}, 0.3273559816997783}, 
 {{0.09, 38., 0.9239195399999999, 1.1670485714285714}, 0.29933952498953925}, 
 {{0.09, 38., 0.9239195399999999, 1.1699806814285714}, 0.29812329934520093}, 
 {{0.09, 38., 0.9239195399999999, 1.1602179014285714}, 0.3021983510282416}, 
 {{0.09, 38.6, 0.93684, 1.1670485714285714}, 0.3151671271666234}, 
 {{0.09, 38.6, 0.93684, 1.1699806814285714}, 0.3138792780322537}, 
 {{0.09, 38.6, 0.93684, 1.1602179014285714}, 0.318193710174231}, 
 {{0.09, 38.6, 0.9440266199999999, 1.1670485714285714}, 0.32426797387568496}, 
 {{0.09, 38.6, 0.9440266199999999, 1.1699806814285714}, 0.3229421757388865}, 
 {{0.09, 38.6, 0.9440266199999999, 1.1602179014285714}, 0.327383341096822}, 
 {{0.09, 38.6, 0.9239195399999999, 1.1670485714285714}, 0.299306823506823}, 
 {{0.09, 38.6, 0.9239195399999999, 1.1699806814285714}, 0.298086182414856}, 
 {{0.09, 38.6, 0.9239195399999999, 1.1602179014285714}, 0.302176090311201}, 
 {{0.09, 39.2, 0.93684, 1.1670485714285714}, 0.3151571263185321}, 
 {{0.09, 39.2, 0.93684, 1.1699806814285714}, 0.31386478921954064}, 
 {{0.09, 39.2, 0.93684, 1.1602179014285714}, 0.3181943126128212}, 
 {{0.09, 39.2, 0.9440266199999999, 1.1670485714285714}, 0.32427530078090655}, 
 {{0.09, 39.2, 0.9440266199999999, 1.1699806814285714}, 0.3229449261032848}, 
 {{0.09, 39.2, 0.9440266199999999, 1.1602179014285714}, 0.32740147401875874}, 
 {{0.09, 39.2, 0.9239195399999999, 1.1670485714285714}, 0.29926602537968694}, 
 {{0.09, 39.2, 0.9239195399999999, 1.1699806814285714}, 0.29804106791492085}, 
 {{0.09, 39.2, 0.9239195399999999, 1.1602179014285714}, 0.3021455004810437}, 
 {{0.09, 39.800000000000004, 0.93684, 1.1670485714285714}, 
  0.31513886875283503}, {{0.09, 39.800000000000004, 0.93684, 
   1.1699806814285714}, 0.31384141789768183}, 
 {{0.09, 39.800000000000004, 0.93684, 1.1602179014285714}, 
  0.31818642500804306}, {{0.09, 39.800000000000004, 0.9440266199999999, 
   1.1670485714285714}, 0.3242740697607603}, 
 {{0.09, 39.800000000000004, 0.9440266199999999, 1.1699806814285714}, 
  0.3229385111068448}, {{0.09, 39.800000000000004, 0.9440266199999999, 
   1.1602179014285714}, 0.3274108097950658}, 
 {{0.09, 39.800000000000004, 0.9239195399999999, 1.1670485714285714}, 
  0.29921749514155993}, {{0.09, 39.800000000000004, 0.9239195399999999, 
   1.1699806814285714}, 0.29798757010423715}, 
 {{0.09, 39.800000000000004, 0.9239195399999999, 1.1602179014285714}, 
  0.30210695581386676}, {{0.12, 0.4, 0.93684, 1.1670485714285714}, 
  0.1387844238130441}, {{0.12, 0.4, 0.93684, 1.1699806814285714}, 
  0.13878153420565167}, {{0.12, 0.4, 0.93684, 1.1602179014285714}, 
  0.13879110487505267}, {{0.12, 0.4, 0.9440266199999999, 1.1670485714285714}, 
  0.13942591019535916}, {{0.12, 0.4, 0.9440266199999999, 1.1699806814285714}, 
  0.13942293614649723}, {{0.12, 0.4, 0.9440266199999999, 1.1602179014285714}, 
  0.13943278646750257}, {{0.12, 0.4, 0.9239195399999999, 1.1670485714285714}, 
  0.1376688721343889}, {{0.12, 0.4, 0.9239195399999999, 1.1699806814285714}, 
  0.13766612955978969}, {{0.12, 0.4, 0.9239195399999999, 1.1602179014285714}, 
  0.1376752132914398}, {{0.12, 0.6000000000000001, 0.93684, 
   1.1670485714285714}, 0.1473423288181602}, 
 {{0.12, 0.6000000000000001, 0.93684, 1.1699806814285714}, 
  0.1473334955735342}, {{0.12, 0.6000000000000001, 0.93684, 
   1.1602179014285714}, 0.14736278825733412}, 
 {{0.12, 0.6000000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.14827917266077162}, {{0.12, 0.6000000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.1482700689594823}, 
 {{0.12, 0.6000000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.14830025851095296}, {{0.12, 0.6000000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.14571333070028317}, 
 {{0.12, 0.6000000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.14570496834767546}, {{0.12, 0.6000000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.14573269949873222}, 
 {{0.12, 0.8, 0.93684, 1.1670485714285714}, 0.15540034173236894}, 
 {{0.12, 0.8, 0.93684, 1.1699806814285714}, 0.15538320113831686}, 
 {{0.12, 0.8, 0.93684, 1.1602179014285714}, 0.15544007675411406}, 
 {{0.12, 0.8, 0.9440266199999999, 1.1670485714285714}, 0.15661714064062907}, 
 {{0.12, 0.8, 0.9440266199999999, 1.1699806814285714}, 0.15659946695810573}, 
 {{0.12, 0.8, 0.9440266199999999, 1.1602179014285714}, 0.15665811142884525}, 
 {{0.12, 0.8, 0.9239195399999999, 1.1670485714285714}, 0.15328477153893455}, 
 {{0.12, 0.8, 0.9239195399999999, 1.1699806814285714}, 0.15326855900676203}, 
 {{0.12, 0.8, 0.9239195399999999, 1.1602179014285714}, 0.15332235519902981}, 
 {{0.12, 1., 0.93684, 1.1670485714285714}, 0.1629957837309114}, 
 {{0.12, 1., 0.93684, 1.1699806814285714}, 0.16296836261349948}, 
 {{0.12, 1., 0.93684, 1.1602179014285714}, 0.16305939165461114}, 
 {{0.12, 1., 0.9440266199999999, 1.1670485714285714}, 0.16447816306020535}, 
 {{0.12, 1., 0.9440266199999999, 1.1699806814285714}, 0.16444988165052707}, 
 {{0.12, 1., 0.9440266199999999, 1.1602179014285714}, 0.16454376651414185}, 
 {{0.12, 1., 0.9239195399999999, 1.1670485714285714}, 0.16041870898877092}, 
 {{0.12, 1., 0.9239195399999999, 1.1699806814285714}, 0.16039278542145066}, 
 {{0.12, 1., 0.9239195399999999, 1.1602179014285714}, 0.1604788432033447}, 
 {{0.12, 1.2000000000000002, 0.93684, 1.1670485714285714}, 
  0.1701625626608854}, {{0.12, 1.2000000000000002, 0.93684, 
   1.1699806814285714}, 0.170123221951634}, 
 {{0.12, 1.2000000000000002, 0.93684, 1.1602179014285714}, 
  0.1702538697544555}, {{0.12, 1.2000000000000002, 0.9440266199999999, 
   1.1670485714285714}, 0.1718970944211401}, 
 {{0.12, 1.2000000000000002, 0.9440266199999999, 1.1699806814285714}, 
  0.1718565120817878}, {{0.12, 1.2000000000000002, 0.9440266199999999, 
   1.1602179014285714}, 0.17199128313324744}, 
 {{0.12, 1.2000000000000002, 0.9239195399999999, 1.1670485714285714}, 
  0.16714738832848097}, {{0.12, 1.2000000000000002, 0.9239195399999999, 
   1.1699806814285714}, 0.16711020879905344}, 
 {{0.12, 1.2000000000000002, 0.9239195399999999, 1.1602179014285714}, 
  0.1672336796787969}, {{0.12, 1.4, 0.93684, 1.1670485714285714}, 
  0.17693154099156083}, {{0.12, 1.4, 0.93684, 1.1699806814285714}, 
  0.1768789277162215}, {{0.12, 1.4, 0.93684, 1.1602179014285714}, 
  0.17705371226229982}, {{0.12, 1.4, 0.9440266199999999, 1.1670485714285714}, 
  0.1789056698837378}, {{0.12, 1.4, 0.9440266199999999, 1.1699806814285714}, 
  0.1788513885518631}, {{0.12, 1.4, 0.9440266199999999, 1.1602179014285714}, 
  0.17903171428221965}, {{0.12, 1.4, 0.9239195399999999, 1.1670485714285714}, 
  0.1735001408022371}, {{0.12, 1.4, 0.9239195399999999, 1.1699806814285714}, 
  0.17345043073798852}, {{0.12, 1.4, 0.9239195399999999, 1.1602179014285714}, 
  0.173615570983181}, {{0.12, 1.6, 0.93684, 1.1670485714285714}, 
  0.18333085836429897}, {{0.12, 1.6, 0.93684, 1.1699806814285714}, 
  0.18326386471338033}, {{0.12, 1.6, 0.93684, 1.1602179014285714}, 
  0.18348649130621542}, {{0.12, 1.6, 0.9440266199999999, 1.1670485714285714}, 
  0.18553283429611317}, {{0.12, 1.6, 0.9440266199999999, 1.1699806814285714}, 
  0.18546370891150368}, {{0.12, 1.6, 0.9440266199999999, 1.1602179014285714}, 
  0.18569341915489}, {{0.12, 1.6, 0.9239195399999999, 1.1670485714285714}, 
  0.17950369446647074}, {{0.12, 1.6, 0.9239195399999999, 1.1699806814285714}, 
  0.17944041083003134}, {{0.12, 1.6, 0.9239195399999999, 1.1602179014285714}, 
  0.179650709204949}, {{0.12, 1.8000000000000003, 0.93684, 
   1.1670485714285714}, 0.1893862150122289}, 
 {{0.12, 1.8000000000000003, 0.93684, 1.1699806814285714}, 
  0.189303943381784}, {{0.12, 1.8000000000000003, 0.93684, 
   1.1602179014285714}, 0.18957741980382403}, 
 {{0.12, 1.8000000000000003, 0.9440266199999999, 1.1670485714285714}, 
  0.1918050314947431}, {{0.12, 1.8000000000000003, 0.9440266199999999, 
   1.1699806814285714}, 0.19172013399280977}, 
 {{0.12, 1.8000000000000003, 0.9440266199999999, 1.1602179014285714}, 
  0.19200233853247828}, {{0.12, 1.8000000000000003, 0.9239195399999999, 
   1.1670485714285714}, 0.18518244701862357}, 
 {{0.12, 1.8000000000000003, 0.9239195399999999, 1.1699806814285714}, 
  0.1851047451780387}, {{0.12, 1.8000000000000003, 0.9239195399999999, 
   1.1602179014285714}, 0.1853630320789158}, 
 {{0.12, 2., 0.93684, 1.1670485714285714}, 0.19512112136745144}, 
 {{0.12, 2., 0.93684, 1.1699806814285714}, 0.19502285444542444}, 
 {{0.12, 2., 0.93684, 1.1602179014285714}, 0.19534958959895402}, 
 {{0.12, 2., 0.9440266199999999, 1.1670485714285714}, 0.19774645924655201}, 
 {{0.12, 2., 0.9440266199999999, 1.1699806814285714}, 0.19764504773492372}, 
 {{0.12, 2., 0.9440266199999999, 1.1602179014285714}, 0.19798223794219913}, 
 {{0.12, 2., 0.9239195399999999, 1.1670485714285714}, 0.19055870582227544}, 
 {{0.12, 2., 0.9239195399999999, 1.1699806814285714}, 0.19046591122397358}, 
 {{0.12, 2., 0.9239195399999999, 1.1602179014285714}, 0.19077445209101357}, 
 {{0.12, 2.2, 0.93684, 1.1670485714285714}, 0.20055711837800275}, 
 {{0.12, 2.2, 0.93684, 1.1699806814285714}, 0.20044229350466847}, 
 {{0.12, 2.2, 0.93684, 1.1602179014285714}, 0.2008241820458096}, 
 {{0.12, 2.2, 0.9440266199999999, 1.1670485714285714}, 0.20337929440420355}, 
 {{0.12, 2.2, 0.9440266199999999, 1.1699806814285714}, 0.20326078673278164}, 
 {{0.12, 2.2, 0.9440266199999999, 1.1602179014285714}, 0.2036549228086673}, 
 {{0.12, 2.2, 0.9239195399999999, 1.1670485714285714}, 0.19565289955477294}, 
 {{0.12, 2.2, 0.9239195399999999, 1.1699806814285714}, 0.19554448346114836}, 
 {{0.12, 2.2, 0.9239195399999999, 1.1602179014285714}, 0.1959050588689898}, 
 {{0.12, 2.6, 0.93684, 1.1670485714285714}, 0.2106079197721839}, 
 {{0.12, 2.6, 0.93684, 1.1699806814285714}, 0.21045870436322758}, 
 {{0.12, 2.6, 0.93684, 1.1602179014285714}, 0.21095520208512256}, 
 {{0.12, 2.6, 0.9440266199999999, 1.1670485714285714}, 0.21379703028736974}, 
 {{0.12, 2.6, 0.9440266199999999, 1.1699806814285714}, 0.21364301388313206}, 
 {{0.12, 2.6, 0.9440266199999999, 1.1602179014285714}, 0.214155484996516}, 
 {{0.12, 2.6, 0.9239195399999999, 1.1670485714285714}, 0.2050665996748101}, 
 {{0.12, 2.6, 0.9239195399999999, 1.1699806814285714}, 0.204925738984099}, 
 {{0.12, 2.6, 0.9239195399999999, 1.1602179014285714}, 0.20539443961929252}, 
 {{0.12, 3., 0.93684, 1.1670485714285714}, 0.21967956209449774}, 
 {{0.12, 3., 0.93684, 1.1699806814285714}, 0.2194951232539658}, 
 {{0.12, 3., 0.93684, 1.1602179014285714}, 0.22010908887902547}, 
 {{0.12, 3., 0.9440266199999999, 1.1670485714285714}, 0.22320342399467408}, 
 {{0.12, 3., 0.9440266199999999, 1.1699806814285714}, 0.22301303330149796}, 
 {{0.12, 3., 0.9440266199999999, 1.1602179014285714}, 0.2236468095472115}, 
 {{0.12, 3., 0.9239195399999999, 1.1670485714285714}, 0.21355707682589112}, 
 {{0.12, 3., 0.9239195399999999, 1.1699806814285714}, 0.21338299561551413}, 
 {{0.12, 3., 0.9239195399999999, 1.1602179014285714}, 0.21396248590365105}, 
 {{0.12, 3.4000000000000004, 0.93684, 1.1670485714285714}, 
  0.22789119309558334}, {{0.12, 3.4000000000000004, 0.93684, 
   1.1699806814285714}, 0.22767125654399237}, 
 {{0.12, 3.4000000000000004, 0.93684, 1.1602179014285714}, 
  0.2284036775879832}, {{0.12, 3.4000000000000004, 0.9440266199999999, 
   1.1670485714285714}, 0.23172124557005505}, 
 {{0.12, 3.4000000000000004, 0.9440266199999999, 1.1699806814285714}, 
  0.23149419502205168}, {{0.12, 3.4000000000000004, 0.9440266199999999, 
   1.1602179014285714}, 0.23225030374835}, 
 {{0.12, 3.4000000000000004, 0.9239195399999999, 1.1670485714285714}, 
  0.2212371591770059}, {{0.12, 3.4000000000000004, 0.9239195399999999, 
   1.1699806814285714}, 0.2210296032434787}, 
 {{0.12, 3.4000000000000004, 0.9239195399999999, 1.1602179014285714}, 
  0.22172079990788035}, {{0.12, 3.8000000000000003, 0.93684, 
   1.1670485714285714}, 0.23534408621200603}, 
 {{0.12, 3.8000000000000003, 0.93684, 1.1699806814285714}, 
  0.23508882778297874}, {{0.12, 3.8000000000000003, 0.93684, 
   1.1602179014285714}, 0.23593918384955603}, 
 {{0.12, 3.8000000000000003, 0.9440266199999999, 1.1670485714285714}, 
  0.2394549134824128}, {{0.12, 3.8000000000000003, 0.9440266199999999, 
   1.1699806814285714}, 0.2391913832391673}, 
 {{0.12, 3.8000000000000003, 0.9440266199999999, 1.1602179014285714}, 
  0.24006929160135843}, {{0.12, 3.8000000000000003, 0.9239195399999999, 
   1.1670485714285714}, 0.22820263841329466}, 
 {{0.12, 3.8000000000000003, 0.9239195399999999, 1.1699806814285714}, 
  0.22796177661706246}, {{0.12, 3.8000000000000003, 0.9239195399999999, 
   1.1602179014285714}, 0.2287641790462432}, 
 {{0.12, 4.2, 0.93684, 1.1670485714285714}, 0.24212515554321307}, 
 {{0.12, 4.2, 0.93684, 1.1699806814285714}, 0.24183508022892367}, 
 {{0.12, 4.2, 0.93684, 1.1602179014285714}, 0.24280174620284015}, 
 {{0.12, 4.2, 0.9440266199999999, 1.1670485714285714}, 0.24649407348384722}, 
 {{0.12, 4.2, 0.9440266199999999, 1.1699806814285714}, 0.2461945843069344}, 
 {{0.12, 4.2, 0.9440266199999999, 1.1602179014285714}, 0.24719261633387268}, 
 {{0.12, 4.2, 0.9239195399999999, 1.1670485714285714}, 0.23453567120459062}, 
 {{0.12, 4.2, 0.9239195399999999, 1.1699806814285714}, 0.23426198173268636}, 
 {{0.12, 4.2, 0.9239195399999999, 1.1602179014285714}, 0.23517405115488832}, 
 {{0.12, 4.6000000000000005, 0.93684, 1.1670485714285714}, 
  0.24830989682807228}, {{0.12, 4.6000000000000005, 0.93684, 
   1.1699806814285714}, 0.24798581865834965}, 
 {{0.12, 4.6000000000000005, 0.93684, 1.1602179014285714}, 
  0.2490661370850114}, {{0.12, 4.6000000000000005, 0.9440266199999999, 
   1.1670485714285714}, 0.25291660442760844}, 
 {{0.12, 4.6000000000000005, 0.9440266199999999, 1.1699806814285714}, 
  0.2525819940973005}, {{0.12, 4.6000000000000005, 0.9440266199999999, 
   1.1602179014285714}, 0.25369741469983764}, 
 {{0.12, 4.6000000000000005, 0.9239195399999999, 1.1670485714285714}, 
  0.24030760372830348}, {{0.12, 4.6000000000000005, 0.9239195399999999, 
   1.1699806814285714}, 0.24000185983542072}, 
 {{0.12, 4.6000000000000005, 0.9239195399999999, 1.1602179014285714}, 
  0.24102107199125655}, {{0.12, 5., 0.93684, 1.1670485714285714}, 
  0.25396303465318343}, {{0.12, 5., 0.93684, 1.1699806814285714}, 
  0.2536057869997553}, {{0.12, 5., 0.93684, 1.1602179014285714}, 
  0.25479705674916864}, {{0.12, 5., 0.9440266199999999, 1.1670485714285714}, 
  0.25878929241196197}, {{0.12, 5., 0.9440266199999999, 1.1699806814285714}, 
  0.25842042421846567}, {{0.12, 5., 0.9440266199999999, 1.1602179014285714}, 
  0.2596503927637972}, {{0.12, 5., 0.9239195399999999, 1.1670485714285714}, 
  0.24557957748489698}, {{0.12, 5., 0.9239195399999999, 1.1699806814285714}, 
  0.24524256130737485}, {{0.12, 5., 0.9239195399999999, 1.1602179014285714}, 
  0.2463663822477494}, {{0.12, 5.4, 0.93684, 1.1670485714285714}, 
  0.25914036937822726}, {{0.12, 5.4, 0.93684, 1.1699806814285714}, 
  0.25875095977660667}, {{0.12, 5.4, 0.93684, 1.1602179014285714}, 
  0.2600497765494377}, {{0.12, 5.4, 0.9440266199999999, 1.1670485714285714}, 
  0.26416977236134465}, {{0.12, 5.4, 0.9440266199999999, 1.1699806814285714}, 
  0.26376768745228624}, {{0.12, 5.4, 0.9440266199999999, 1.1602179014285714}, 
  0.2651087702395966}, {{0.12, 5.4, 0.9239195399999999, 1.1670485714285714}, 
  0.25040420363782523}, {{0.12, 5.4, 0.9239195399999999, 1.1699806814285714}, 
  0.2500368649554904}, {{0.12, 5.4, 0.9239195399999999, 1.1602179014285714}, 
  0.2512620846389891}, {{0.12, 5.800000000000001, 0.93684, 
   1.1670485714285714}, 0.26389103806253406}, 
 {{0.12, 5.800000000000001, 0.93684, 1.1699806814285714}, 
  0.2634705389460094}, {{0.12, 5.800000000000001, 0.93684, 
   1.1602179014285714}, 0.26487339711526253}, 
 {{0.12, 5.800000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.2691087846078438}, {{0.12, 5.800000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.2686745914591165}, 
 {{0.12, 5.800000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.2701231225779611}, {{0.12, 5.800000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.25482783374376433}, 
 {{0.12, 5.800000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.25443118300740714}, {{0.12, 5.800000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.25575449942866757}, 
 {{0.12, 6.2, 0.93684, 1.1670485714285714}, 0.26825805095704786}, 
 {{0.12, 6.2, 0.93684, 1.1699806814285714}, 0.2678074895884525}, 
 {{0.12, 6.2, 0.93684, 1.1602179014285714}, 0.26931079534240915}, 
 {{0.12, 6.2, 0.9440266199999999, 1.1670485714285714}, 0.27365075380774045}, 
 {{0.12, 6.2, 0.9440266199999999, 1.1699806814285714}, 0.27318551578324696}, 
 {{0.12, 6.2, 0.9440266199999999, 1.1602179014285714}, 0.27473777847287967}, 
 {{0.12, 6.2, 0.9239195399999999, 1.1670485714285714}, 0.25889102175423073}, 
 {{0.12, 6.2, 0.9239195399999999, 1.1699806814285714}, 0.2584660243256905}, 
 {{0.12, 6.2, 0.9239195399999999, 1.1602179014285714}, 0.25988405496896755}, 
 {{0.12, 6.8, 0.93684, 1.1670485714285714}, 0.2741702811126587}, 
 {{0.12, 6.8, 0.93684, 1.1699806814285714}, 0.2736769133337774}, 
 {{0.12, 6.8, 0.93684, 1.1602179014285714}, 0.27532377335838965}, 
 {{0.12, 6.8, 0.9440266199999999, 1.1670485714285714}, 0.2798030124464754}, 
 {{0.12, 6.8, 0.9440266199999999, 1.1699806814285714}, 0.27929356860414706}, 
 {{0.12, 6.8, 0.9440266199999999, 1.1602179014285714}, 0.2809940714978974}, 
 {{0.12, 6.8, 0.9239195399999999, 1.1670485714285714}, 0.2643863624504252}, 
 {{0.12, 6.8, 0.9239195399999999, 1.1699806814285714}, 0.26392100312051575}, 
 {{0.12, 6.8, 0.9239195399999999, 1.1602179014285714}, 0.2654744016149907}, 
 {{0.12, 7.4, 0.93684, 1.1670485714285714}, 0.27941186677830404}, 
 {{0.12, 7.4, 0.93684, 1.1699806814285714}, 0.2788780724649344}, 
 {{0.12, 7.4, 0.93684, 1.1602179014285714}, 0.2806604311705457}, 
 {{0.12, 7.4, 0.9440266199999999, 1.1670485714285714}, 0.28526093347800974}, 
 {{0.12, 7.4, 0.9440266199999999, 1.1699806814285714}, 0.28470974767065116}, 
 {{0.12, 7.4, 0.9440266199999999, 1.1602179014285714}, 0.28655015467696954}, 
 {{0.12, 7.4, 0.9239195399999999, 1.1670485714285714}, 0.26925223587672836}, 
 {{0.12, 7.4, 0.9239195399999999, 1.1699806814285714}, 0.2687486485756958}, 
 {{0.12, 7.4, 0.9239195399999999, 1.1602179014285714}, 0.2704298417722615}, 
 {{0.12, 8., 0.93684, 1.1670485714285714}, 0.28407397697302955}, 
 {{0.12, 8., 0.93684, 1.1699806814285714}, 0.2835022253594184}, 
 {{0.12, 8., 0.93684, 1.1602179014285714}, 0.285411775747316}, 
 {{0.12, 8., 0.9440266199999999, 1.1670485714285714}, 0.29011875431704487}, 
 {{0.12, 8., 0.9440266199999999, 1.1699806814285714}, 0.2895283785087363}, 
 {{0.12, 8., 0.9440266199999999, 1.1602179014285714}, 0.2915001023720977}, 
 {{0.12, 8., 0.9239195399999999, 1.1670485714285714}, 0.27357418312847553}, 
 {{0.12, 8., 0.9239195399999999, 1.1699806814285714}, 0.27303489753352916}, 
 {{0.12, 8., 0.9239195399999999, 1.1602179014285714}, 0.27483606214824324}, 
 {{0.12, 8.6, 0.93684, 1.1670485714285714}, 0.2882329196192942}, 
 {{0.12, 8.6, 0.93684, 1.1699806814285714}, 0.28762551112975093}, 
 {{0.12, 8.6, 0.93684, 1.1602179014285714}, 0.28965462539896397}, 
 {{0.12, 8.6, 0.9440266199999999, 1.1670485714285714}, 0.2944553639989946}, 
 {{0.12, 8.6, 0.9440266199999999, 1.1699806814285714}, 0.293828177103828}, 
 {{0.12, 8.6, 0.9440266199999999, 1.1602179014285714}, 0.29592332855433306}, 
 {{0.12, 8.6, 0.9239195399999999, 1.1670485714285714}, 0.27742434311127406}, 
 {{0.12, 8.6, 0.9239195399999999, 1.1699806814285714}, 0.27685142185050476}, 
 {{0.12, 8.6, 0.9239195399999999, 1.1602179014285714}, 0.2787653807356418}, 
 {{0.12, 9.2, 0.93684, 1.1670485714285714}, 0.29195288852956985}, 
 {{0.12, 9.2, 0.93684, 1.1699806814285714}, 0.29131203958223695}, 
 {{0.12, 9.2, 0.93684, 1.1602179014285714}, 0.2934533327737414}, 
 {{0.12, 9.2, 0.9440266199999999, 1.1670485714285714}, 0.2983371562312606}, 
 {{0.12, 9.2, 0.9440266199999999, 1.1699806814285714}, 0.2976754510376788}, 
 {{0.12, 9.2, 0.9440266199999999, 1.1602179014285714}, 0.29988639341628004}, 
 {{0.12, 9.2, 0.9239195399999999, 1.1670485714285714}, 0.2808629917599688}, 
 {{0.12, 9.2, 0.9239195399999999, 1.1699806814285714}, 0.2802585213538698}, 
 {{0.12, 9.2, 0.9239195399999999, 1.1602179014285714}, 0.28227832328591873}, 
 {{0.12, 9.8, 0.93684, 1.1670485714285714}, 0.2952885429509025}, 
 {{0.12, 9.8, 0.93684, 1.1699806814285714}, 0.2946163379744365}, 
 {{0.12, 9.8, 0.93684, 1.1602179014285714}, 0.29686285523201894}, 
 {{0.12, 9.8, 0.9440266199999999, 1.1670485714285714}, 0.30182066482908515}, 
 {{0.12, 9.8, 0.9440266199999999, 1.1699806814285714}, 0.3011265954500178}, 
 {{0.12, 9.8, 0.9440266199999999, 1.1602179014285714}, 0.303446138931773}, 
 {{0.12, 9.8, 0.9239195399999999, 1.1670485714285714}, 0.28394154119010084}, 
 {{0.12, 9.8, 0.9239195399999999, 1.1699806814285714}, 0.2833074838484691}, 
 {{0.12, 9.8, 0.9239195399999999, 1.1602179014285714}, 0.2854265820853783}, 
 {{0.12, 10.4, 0.93684, 1.1670485714285714}, 0.29828582078916965}, 
 {{0.12, 10.4, 0.93684, 1.1699806814285714}, 0.2975841426151636}, 
 {{0.12, 10.4, 0.93684, 1.1602179014285714}, 0.2999295763397206}, 
 {{0.12, 10.4, 0.9440266199999999, 1.1670485714285714}, 0.3049534326996668}, 
 {{0.12, 10.4, 0.9440266199999999, 1.1699806814285714}, 0.30422894810084056}, 
 {{0.12, 10.4, 0.9440266199999999, 1.1602179014285714}, 0.3066505628211971}, 
 {{0.12, 10.4, 0.9239195399999999, 1.1670485714285714}, 0.2867031538078129}, 
 {{0.12, 10.4, 0.9239195399999999, 1.1699806814285714}, 0.28604127939600776}, 
 {{0.12, 10.4, 0.9239195399999999, 1.1602179014285714}, 0.28825374501871814}, 
 {{0.12, 11., 0.93684, 1.1670485714285714}, 0.3009849395121504}, 
 {{0.12, 11., 0.93684, 1.1699806814285714}, 0.30025563626264445}, 
 {{0.12, 11., 0.93684, 1.1602179014285714}, 0.30269382181366566}, 
 {{0.12, 11., 0.9440266199999999, 1.1670485714285714}, 0.3077770648626911}, 
 {{0.12, 11., 0.9440266199999999, 1.1699806814285714}, 0.30702407519354785}, 
 {{0.12, 11., 0.9440266199999999, 1.1602179014285714}, 0.30954139172651907}, 
 {{0.12, 11., 0.9239195399999999, 1.1670485714285714}, 0.28918563432582056}, 
 {{0.12, 11., 0.9239195399999999, 1.1699806814285714}, 0.2884976841152807}, 
 {{0.12, 11., 0.9239195399999999, 1.1602179014285714}, 0.29079770961645557}, 
 {{0.12, 11.6, 0.93684, 1.1670485714285714}, 0.30342002973112514}, 
 {{0.12, 11.6, 0.93684, 1.1699806814285714}, 0.30266477215597337}, 
 {{0.12, 11.6, 0.93684, 1.1602179014285714}, 0.30519008166561057}, 
 {{0.12, 11.6, 0.9440266199999999, 1.1670485714285714}, 0.31032688643239714}, 
 {{0.12, 11.6, 0.9440266199999999, 1.1699806814285714}, 0.3095471198605111}, 
 {{0.12, 11.6, 0.9440266199999999, 1.1602179014285714}, 0.3121543200163902}, 
 {{0.12, 11.6, 0.9239195399999999, 1.1670485714285714}, 0.2914210493463685}, 
 {{0.12, 11.6, 0.9239195399999999, 1.1699806814285714}, 0.29070859449957054}, 
 {{0.12, 11.6, 0.9239195399999999, 1.1602179014285714}, 0.2930908808047344}, 
 {{0.12, 12.2, 0.93684, 1.1670485714285714}, 0.30561982797799603}, 
 {{0.12, 12.2, 0.93684, 1.1699806814285714}, 0.304840128427778}, 
 {{0.12, 12.2, 0.93684, 1.1602179014285714}, 0.30744756988050537}, 
 {{0.12, 12.2, 0.9440266199999999, 1.1670485714285714}, 0.31263267788028765}, 
 {{0.12, 12.2, 0.9440266199999999, 1.1699806814285714}, 0.31182769887886697}, 
 {{0.12, 12.2, 0.9440266199999999, 1.1602179014285714}, 0.3145196091883241}, 
 {{0.12, 12.2, 0.9239195399999999, 1.1670485714285714}, 0.29343632899369687}, 
 {{0.12, 12.2, 0.9239195399999999, 1.1699806814285714}, 0.29270079104319463}, 
 {{0.12, 12.2, 0.9239195399999999, 1.1602179014285714}, 0.2951606597548905}, 
 {{0.12, 12.8, 0.93684, 1.1670485714285714}, 0.3076108046954334}, 
 {{0.12, 12.8, 0.93684, 1.1699806814285714}, 0.3068081926523454}, 
 {{0.12, 12.8, 0.93684, 1.1602179014285714}, 0.30949262366664393}, 
 {{0.12, 12.8, 0.9440266199999999, 1.1670485714285714}, 0.3147218177111242}, 
 {{0.12, 12.8, 0.9440266199999999, 1.1699806814285714}, 0.3138932049871013}, 
 {{0.12, 12.8, 0.9440266199999999, 1.1602179014285714}, 0.31666452145493534}, 
 {{0.12, 12.8, 0.9239195399999999, 1.1670485714285714}, 0.2952563665028947}, 
 {{0.12, 12.8, 0.9239195399999999, 1.1699806814285714}, 0.29449918992122626}, 
 {{0.12, 12.8, 0.9239195399999999, 1.1602179014285714}, 0.29703177896749994}, 
 {{0.12, 13.399999999999999, 0.93684, 1.1670485714285714}, 
  0.3094147848722712}, {{0.12, 13.399999999999999, 0.93684, 
   1.1699806814285714}, 0.3085905417913321}, 
 {{0.12, 13.399999999999999, 0.93684, 1.1602179014285714}, 
  0.3113476448376608}, {{0.12, 13.399999999999999, 0.9440266199999999, 
   1.1670485714285714}, 0.31661691510475204}, 
 {{0.12, 13.399999999999999, 0.9440266199999999, 1.1699806814285714}, 
  0.31576599544183}, {{0.12, 13.399999999999999, 0.9440266199999999, 
   1.1602179014285714}, 0.3186122485631906}, 
 {{0.12, 13.399999999999999, 0.9239195399999999, 1.1670485714285714}, 
  0.2969016320738118}, {{0.12, 13.399999999999999, 0.9239195399999999, 
   1.1699806814285714}, 0.296124020356299}, 
 {{0.12, 13.399999999999999, 0.9239195399999999, 1.1602179014285714}, 
  0.2987252738885908}, {{0.12, 14., 0.93684, 1.1670485714285714}, 
  0.3110516485130421}, {{0.12, 14., 0.93684, 1.1699806814285714}, 
  0.31020708323415025}, {{0.12, 14., 0.93684, 1.1602179014285714}, 
  0.3130324959451003}, {{0.12, 14., 0.9440266199999999, 1.1670485714285714}, 
  0.31833855152800755}, {{0.12, 14., 0.9440266199999999, 1.1699806814285714}, 
  0.3174666756836866}, {{0.12, 14., 0.9440266199999999, 1.1602179014285714}, 
  0.32038336251316885}, {{0.12, 14., 0.9239195399999999, 1.1670485714285714}, 
  0.2983907877999201}, {{0.12, 14., 0.9239195399999999, 1.1699806814285714}, 
  0.297593976258408}, {{0.12, 14., 0.9239195399999999, 1.1602179014285714}, 
  0.30025977746937893}, {{0.12, 14.600000000000001, 0.93684, 
   1.1670485714285714}, 0.31253853206453125}, 
 {{0.12, 14.600000000000001, 0.93684, 1.1699806814285714}, 
  0.3116748275211688}, {{0.12, 14.600000000000001, 0.93684, 
   1.1602179014285714}, 0.31456459059009845}, 
 {{0.12, 14.600000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.319904470548239}, {{0.12, 14.600000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.31901286005996027}, 
 {{0.12, 14.600000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.3219958917698514}, {{0.12, 14.600000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.299739919672293}, 
 {{0.12, 14.600000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.29892502441198565}, {{0.12, 14.600000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.30165163847089627}, 
 {{0.12, 15.2, 0.93684, 1.1670485714285714}, 0.31388974917694196}, 
 {{0.12, 15.2, 0.93684, 1.1699806814285714}, 0.31300787384921913}, 
 {{0.12, 15.2, 0.93684, 1.1602179014285714}, 0.31595869969320034}, 
 {{0.12, 15.2, 0.9440266199999999, 1.1670485714285714}, 0.321329523470468}, 
 {{0.12, 15.2, 0.9440266199999999, 1.1699806814285714}, 0.3204191829076559}, 
 {{0.12, 15.2, 0.9440266199999999, 1.1602179014285714}, 0.32346515089992417}, 
 {{0.12, 15.2, 0.9239195399999999, 1.1670485714285714}, 0.3009624126600067}, 
 {{0.12, 15.2, 0.9239195399999999, 1.1699806814285714}, 0.300130339897812}, 
 {{0.12, 15.2, 0.9239195399999999, 1.1602179014285714}, 0.30291468854448333}, 
 {{0.12, 15.8, 0.93684, 1.1670485714285714}, 0.31511923206565323}, 
 {{0.12, 15.8, 0.93684, 1.1699806814285714}, 0.31422026715933055}, 
 {{0.12, 15.8, 0.93684, 1.1602179014285714}, 0.3172285624451525}, 
 {{0.12, 15.8, 0.9440266199999999, 1.1670485714285714}, 0.3226281285162287}, 
 {{0.12, 15.8, 0.9440266199999999, 1.1699806814285714}, 0.321700172039674}, 
 {{0.12, 15.8, 0.9440266199999999, 1.1602179014285714}, 0.32480537232598095}, 
 {{0.12, 15.8, 0.9239195399999999, 1.1670485714285714}, 0.30207135348477643}, 
 {{0.12, 15.8, 0.9239195399999999, 1.1699806814285714}, 0.30122312684361136}, 
 {{0.12, 15.8, 0.9239195399999999, 1.1602179014285714}, 0.3040618090185807}, 
 {{0.12, 16.4, 0.93684, 1.1670485714285714}, 0.3162386127458698}, 
 {{0.12, 16.4, 0.93684, 1.1699806814285714}, 0.31532350282222615}, 
 {{0.12, 16.4, 0.93684, 1.1602179014285714}, 0.31838610283737606}, 
 {{0.12, 16.4, 0.9440266199999999, 1.1670485714285714}, 0.3238123371745511}, 
 {{0.12, 16.4, 0.9440266199999999, 1.1699806814285714}, 0.3228677398382852}, 
 {{0.12, 16.4, 0.9440266199999999, 1.1602179014285714}, 0.32602890533190027}, 
 {{0.12, 16.4, 0.9239195399999999, 1.1670485714285714}, 0.30307764877091714}, 
 {{0.12, 16.4, 0.9239195399999999, 1.1699806814285714}, 0.3022141594908846}, 
 {{0.12, 16.4, 0.9239195399999999, 1.1602179014285714}, 0.30510418884306273}, 
 {{0.12, 17., 0.93684, 1.1670485714285714}, 0.31725795357010633}, 
 {{0.12, 17., 0.93684, 1.1699806814285714}, 0.3163274800790529}, 
 {{0.12, 17., 0.93684, 1.1602179014285714}, 0.31944194343919774}, 
 {{0.12, 17., 0.9440266199999999, 1.1670485714285714}, 0.3248925860561485}, 
 {{0.12, 17., 0.9440266199999999, 1.1699806814285714}, 0.3239321579973802}, 
 {{0.12, 17., 0.9440266199999999, 1.1602179014285714}, 0.3271467545949469}, 
 {{0.12, 17., 0.9239195399999999, 1.1670485714285714}, 0.3039907130065668}, 
 {{0.12, 17., 0.9239195399999999, 1.1699806814285714}, 0.30311269434536536}, 
 {{0.12, 17., 0.9239195399999999, 1.1602179014285714}, 0.30605178807857797}, 
 {{0.12, 17.6, 0.93684, 1.1670485714285714}, 0.31818663514707346}, 
 {{0.12, 17.6, 0.93684, 1.1699806814285714}, 0.31724165641073293}, 
 {{0.12, 17.6, 0.93684, 1.1602179014285714}, 0.32040469754495915}, 
 {{0.12, 17.6, 0.9440266199999999, 1.1670485714285714}, 0.32587860397218327}, 
 {{0.12, 17.6, 0.9440266199999999, 1.1699806814285714}, 0.32490322957723494}, 
 {{0.12, 17.6, 0.9440266199999999, 1.1602179014285714}, 0.328167877211181}, 
 {{0.12, 17.6, 0.9239195399999999, 1.1670485714285714}, 0.30481932265377787}, 
 {{0.12, 17.6, 0.9239195399999999, 1.1699806814285714}, 0.30392758552073845}, 
 {{0.12, 17.6, 0.9239195399999999, 1.1602179014285714}, 0.3069126275550041}, 
 {{0.12, 18.2, 0.93684, 1.1670485714285714}, 0.3190333656305196}, 
 {{0.12, 18.2, 0.93684, 1.1699806814285714}, 0.3180746449937895}, 
 {{0.12, 18.2, 0.93684, 1.1602179014285714}, 0.3212834949571335}, 
 {{0.12, 18.2, 0.9440266199999999, 1.1670485714285714}, 0.3267793808405196}, 
 {{0.12, 18.2, 0.9440266199999999, 1.1699806814285714}, 0.3257898478069795}, 
 {{0.12, 18.2, 0.9440266199999999, 1.1602179014285714}, 0.3291017133380006}, 
 {{0.12, 18.2, 0.9239195399999999, 1.1670485714285714}, 0.3055716945728714}, 
 {{0.12, 18.2, 0.9239195399999999, 1.1699806814285714}, 0.3046669604481158}, 
 {{0.12, 18.2, 0.9239195399999999, 1.1602179014285714}, 0.30769529547135355}, 
 {{0.12, 18.8, 0.93684, 1.1670485714285714}, 0.3198047819478022}, 
 {{0.12, 18.8, 0.93684, 1.1699806814285714}, 0.31883283154245634}, 
 {{0.12, 18.8, 0.93684, 1.1602179014285714}, 0.3220861717324184}, 
 {{0.12, 18.8, 0.9440266199999999, 1.1670485714285714}, 0.32760185125517205}, 
 {{0.12, 18.8, 0.9440266199999999, 1.1699806814285714}, 0.326598692002864}, 
 {{0.12, 18.8, 0.9440266199999999, 1.1602179014285714}, 0.32995635559232894}, 
 {{0.12, 18.8, 0.9239195399999999, 1.1670485714285714}, 0.3062539553030295}, 
 {{0.12, 18.8, 0.9239195399999999, 1.1699806814285714}, 0.3053367024361219}, 
 {{0.12, 18.8, 0.9239195399999999, 1.1602179014285714}, 0.3084071795860105}, 
 {{0.12, 19.4, 0.93684, 1.1670485714285714}, 0.3205073310072708}, 
 {{0.12, 19.4, 0.93684, 1.1699806814285714}, 0.3195230914493055}, 
 {{0.12, 19.4, 0.93684, 1.1602179014285714}, 0.3228182133738153}, 
 {{0.12, 19.4, 0.9440266199999999, 1.1670485714285714}, 0.32835269462663286}, 
 {{0.12, 19.4, 0.9440266199999999, 1.1699806814285714}, 0.32733687557813096}, 
 {{0.12, 19.4, 0.9440266199999999, 1.1602179014285714}, 0.33073756609184846}, 
 {{0.12, 19.4, 0.9239195399999999, 1.1670485714285714}, 0.306872148652536}, 
 {{0.12, 19.4, 0.9239195399999999, 1.1699806814285714}, 0.3059432699471547}, 
 {{0.12, 19.4, 0.9239195399999999, 1.1602179014285714}, 0.3090532957894911}, 
 {{0.12, 20., 0.93684, 1.1670485714285714}, 0.3211474754735009}, 
 {{0.12, 20., 0.93684, 1.1699806814285714}, 0.3201514323771286}, 
 {{0.12, 20., 0.93684, 1.1602179014285714}, 0.32348627888939097}, 
 {{0.12, 20., 0.9440266199999999, 1.1670485714285714}, 0.3290385957640946}, 
 {{0.12, 20., 0.9440266199999999, 1.1699806814285714}, 0.3280106193049979}, 
 {{0.12, 20., 0.9440266199999999, 1.1602179014285714}, 0.331452218227529}, 
 {{0.12, 20., 0.9239195399999999, 1.1670485714285714}, 0.3074323484664089}, 
 {{0.12, 20., 0.9239195399999999, 1.1699806814285714}, 0.30649230142249523}, 
 {{0.12, 20., 0.9239195399999999, 1.1602179014285714}, 0.30963992544909946}, 
 {{0.12, 20.599999999999998, 0.93684, 1.1670485714285714}, 
  0.321730446480604}, {{0.12, 20.599999999999998, 0.93684, 
   1.1699806814285714}, 0.3207231833983609}, 
 {{0.12, 20.599999999999998, 0.93684, 1.1602179014285714}, 
  0.32409581289672684}, {{0.12, 20.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.3296649809971576}, 
 {{0.12, 20.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.32862544910751196}, {{0.12, 20.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.33210595395401604}, 
 {{0.12, 20.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.30793944861350964}, {{0.12, 20.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.3069887843604363}, 
 {{0.12, 20.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.3101721717520934}, {{0.12, 21.2, 0.93684, 1.1670485714285714}, 
  0.32226057513996226}, {{0.12, 21.2, 0.93684, 1.1699806814285714}, 
  0.3212425262576344}, {{0.12, 21.2, 0.93684, 1.1602179014285714}, 
  0.32465178330899264}, {{0.12, 21.2, 0.9440266199999999, 
   1.1670485714285714}, 0.3302363626312783}, 
 {{0.12, 21.2, 0.9440266199999999, 1.1699806814285714}, 0.3291857259010587}, 
 {{0.12, 21.2, 0.9440266199999999, 1.1602179014285714}, 0.3327039241426953}, 
 {{0.12, 21.2, 0.9239195399999999, 1.1670485714285714}, 0.3083974680602008}, 
 {{0.12, 21.2, 0.9239195399999999, 1.1699806814285714}, 0.30743659258270656}, 
 {{0.12, 21.2, 0.9239195399999999, 1.1602179014285714}, 0.31065468477137137}, 
 {{0.12, 21.8, 0.93684, 1.1670485714285714}, 0.32274271279374944}, 
 {{0.12, 21.8, 0.93684, 1.1699806814285714}, 0.32171444065653887}, 
 {{0.12, 21.8, 0.93684, 1.1602179014285714}, 0.3251577442525079}, 
 {{0.12, 21.8, 0.9440266199999999, 1.1670485714285714}, 0.33075775502896776}, 
 {{0.12, 21.8, 0.9440266199999999, 1.1699806814285714}, 0.32969659157740944}, 
 {{0.12, 21.8, 0.9440266199999999, 1.1602179014285714}, 0.33324984873718183}, 
 {{0.12, 21.8, 0.9239195399999999, 1.1670485714285714}, 0.30881097230240945}, 
 {{0.12, 21.8, 0.9239195399999999, 1.1699806814285714}, 0.3078404204319493}, 
 {{0.12, 21.8, 0.9239195399999999, 1.1602179014285714}, 0.3110907312477633}, 
 {{0.12, 22.4, 0.93684, 1.1670485714285714}, 0.32318064557887993}, 
 {{0.12, 22.4, 0.93684, 1.1699806814285714}, 0.3221426211414992}, 
 {{0.12, 22.4, 0.93684, 1.1602179014285714}, 0.325618758317087}, 
 {{0.12, 22.4, 0.9440266199999999, 1.1670485714285714}, 0.33123309020371994}, 
 {{0.12, 22.4, 0.9440266199999999, 1.1699806814285714}, 0.33016188536077035}, 
 {{0.12, 22.4, 0.9440266199999999, 1.1602179014285714}, 0.33374894129991817}, 
 {{0.12, 22.4, 0.9239195399999999, 1.1670485714285714}, 0.30918349541557244}, 
 {{0.12, 22.4, 0.9239195399999999, 1.1699806814285714}, 0.30820371278839254}, 
 {{0.12, 22.4, 0.9239195399999999, 1.1602179014285714}, 0.31148511248491295}, 
 {{0.12, 23., 0.93684, 1.1670485714285714}, 0.32357795182778315}, 
 {{0.12, 23., 0.93684, 1.1699806814285714}, 0.32253061981259856}, 
 {{0.12, 23., 0.93684, 1.1602179014285714}, 0.32603809927209043}, 
 {{0.12, 23., 0.9440266199999999, 1.1670485714285714}, 0.3316660773095455}, 
 {{0.12, 23., 0.9440266199999999, 1.1699806814285714}, 0.33058529180473967}, 
 {{0.12, 23., 0.9440266199999999, 1.1602179014285714}, 0.33420461009115526}, 
 {{0.12, 23., 0.9239195399999999, 1.1670485714285714}, 0.3095183839558556}, 
 {{0.12, 23., 0.9239195399999999, 1.1699806814285714}, 0.3085297917778388}, 
 {{0.12, 23., 0.9239195399999999, 1.1602179014285714}, 0.3118408680698586}, 
 {{0.12, 23.599999999999998, 0.93684, 1.1670485714285714}, 
  0.3239378906822755}, {{0.12, 23.599999999999998, 0.93684, 
   1.1699806814285714}, 0.32288111195811087}, 
 {{0.12, 23.599999999999998, 0.93684, 1.1602179014285714}, 
  0.326419082845131}, {{0.12, 23.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.33205966879791826}, 
 {{0.12, 23.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.33096960645534856}, {{0.12, 23.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.3346202943511758}, 
 {{0.12, 23.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.3098186864621775}, {{0.12, 23.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.30882112253297433}, 
 {{0.12, 23.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.3121610991553643}, {{0.12, 24.2, 0.93684, 1.1670485714285714}, 
  0.324262336657609}, {{0.12, 24.2, 0.93684, 1.1699806814285714}, 
  0.32319743782591004}, {{0.12, 24.2, 0.93684, 1.1602179014285714}, 
  0.32676402067504007}, {{0.12, 24.2, 0.9440266199999999, 
   1.1670485714285714}, 0.3324171573019577}, 
 {{0.12, 24.2, 0.9440266199999999, 1.1699806814285714}, 0.3313182907769628}, 
 {{0.12, 24.2, 0.9440266199999999, 1.1602179014285714}, 0.334998425582429}, 
 {{0.12, 24.2, 0.9239195399999999, 1.1670485714285714}, 0.31008606873254324}, 
 {{0.12, 24.2, 0.9239195399999999, 1.1699806814285714}, 0.30908083806033215}, 
 {{0.12, 24.2, 0.9239195399999999, 1.1602179014285714}, 0.31244791311185544}, 
 {{0.12, 24.799999999999997, 0.93684, 1.1670485714285714}, 
  0.3245552642102581}, {{0.12, 24.799999999999997, 0.93684, 
   1.1699806814285714}, 0.3234821740077401}, 
 {{0.12, 24.799999999999997, 0.93684, 1.1602179014285714}, 
  0.3270763391564219}, {{0.12, 24.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.33274131352266584}, 
 {{0.12, 24.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.3316340159408411}, {{0.12, 24.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.33534253324651997}, 
 {{0.12, 24.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.31032433573345874}, {{0.12, 24.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.3093113488001435}, 
 {{0.12, 24.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.3127045516132337}, {{0.12, 25.4, 0.93684, 1.1670485714285714}, 
  0.32481867829906375}, {{0.12, 25.4, 0.93684, 1.1699806814285714}, 
  0.3237377391179538}, {{0.12, 25.4, 0.93684, 1.1602179014285714}, 
  0.3273583375326793}, {{0.12, 25.4, 0.9440266199999999, 1.1670485714285714}, 
  0.33303466904909346}, {{0.12, 25.4, 0.9440266199999999, 
   1.1699806814285714}, 0.33191929301900425}, 
 {{0.12, 25.4, 0.9440266199999999, 1.1602179014285714}, 0.33565500942864746}, 
 {{0.12, 25.4, 0.9239195399999999, 1.1670485714285714}, 0.3105353314241665}, 
 {{0.12, 25.4, 0.9239195399999999, 1.1699806814285714}, 0.30951491262921016}, 
 {{0.12, 25.4, 0.9239195399999999, 1.1602179014285714}, 0.31293315459220805}, 
 {{0.12, 26., 0.93684, 1.1670485714285714}, 0.32505481082639986}, 
 {{0.12, 26., 0.93684, 1.1699806814285714}, 0.32396633896361926}, 
 {{0.12, 26., 0.93684, 1.1602179014285714}, 0.3276122906830062}, 
 {{0.12, 26., 0.9440266199999999, 1.1670485714285714}, 0.3332995410541347}, 
 {{0.12, 26., 0.9440266199999999, 1.1699806814285714}, 0.3321764123319579}, 
 {{0.12, 26., 0.9440266199999999, 1.1602179014285714}, 0.3359382159254374}, 
 {{0.12, 26., 0.9239195399999999, 1.1670485714285714}, 0.31072113939821105}, 
 {{0.12, 26., 0.9239195399999999, 1.1699806814285714}, 0.30969358850430817}, 
 {{0.12, 26., 0.9239195399999999, 1.1602179014285714}, 0.31313584572676734}, 
 {{0.12, 26.599999999999998, 0.93684, 1.1670485714285714}, 
  0.325265690487406}, {{0.12, 26.599999999999998, 0.93684, 
   1.1699806814285714}, 0.32416955348296694}, 
 {{0.12, 26.599999999999998, 0.93684, 1.1602179014285714}, 
  0.32784026772572156}, {{0.12, 26.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.3335380371719523}, 
 {{0.12, 26.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.3324070337251297}, {{0.12, 26.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.3361943053956019}, 
 {{0.12, 26.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.3108836509732551}, {{0.12, 26.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.3098488207936322}, 
 {{0.12, 26.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.31331455883448023}, {{0.12, 27.2, 0.93684, 1.1670485714285714}, 
  0.3254522725936599}, {{0.12, 27.2, 0.93684, 1.1699806814285714}, 
  0.3243494690619003}, {{0.12, 27.2, 0.93684, 1.1602179014285714}, 
  0.32804365737971775}, {{0.12, 27.2, 0.9440266199999999, 
   1.1670485714285714}, 0.33375119613933624}, 
 {{0.12, 27.2, 0.9440266199999999, 1.1699806814285714}, 0.3326133254945741}, 
 {{0.12, 27.2, 0.9440266199999999, 1.1602179014285714}, 0.3364247391376145}, 
 {{0.12, 27.2, 0.9239195399999999, 1.1670485714285714}, 0.3110236819514768}, 
 {{0.12, 27.2, 0.9239195399999999, 1.1699806814285714}, 0.30998254848610857}, 
 {{0.12, 27.2, 0.9239195399999999, 1.1602179014285714}, 0.3134705432525644}, 
 {{0.12, 27.799999999999997, 0.93684, 1.1670485714285714}, 
  0.32561735204646425}, {{0.12, 27.799999999999997, 0.93684, 
   1.1699806814285714}, 0.32450783933335114}, 
 {{0.12, 27.799999999999997, 0.93684, 1.1602179014285714}, 
  0.3282246239832176}, {{0.12, 27.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.3339418726713014}, 
 {{0.12, 27.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.33279709888847037}, {{0.12, 27.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.3366317567250958}, 
 {{0.12, 27.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.31114391451731965}, {{0.12, 27.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.3100964266242344}, 
 {{0.12, 27.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.31360583419102067}, {{0.12, 28.4, 0.93684, 1.1670485714285714}, 
  0.32576218102215904}, {{0.12, 28.4, 0.93684, 1.1699806814285714}, 
  0.32464621755601186}, {{0.12, 28.4, 0.93684, 1.1602179014285714}, 
  0.32838474311556387}, {{0.12, 28.4, 0.9440266199999999, 
   1.1670485714285714}, 0.3341113826234348}, 
 {{0.12, 28.4, 0.9440266199999999, 1.1699806814285714}, 0.33295996803028727}, 
 {{0.12, 28.4, 0.9440266199999999, 1.1602179014285714}, 0.336816990061435}, 
 {{0.12, 28.4, 0.9239195399999999, 1.1670485714285714}, 0.3112455028271843}, 
 {{0.12, 28.4, 0.9239195399999999, 1.1699806814285714}, 0.31019190243878164}, 
 {{0.12, 28.4, 0.9239195399999999, 1.1602179014285714}, 0.3137219113341066}, 
 {{0.12, 29., 0.93684, 1.1670485714285714}, 0.3258882095342418}, 
 {{0.12, 29., 0.93684, 1.1699806814285714}, 0.32476603558388895}, 
 {{0.12, 29., 0.93684, 1.1602179014285714}, 0.3285254876916396}, 
 {{0.12, 29., 0.9440266199999999, 1.1670485714285714}, 0.33426122648757345}, 
 {{0.12, 29., 0.9440266199999999, 1.1699806814285714}, 0.33310342079951555}, 
 {{0.12, 29., 0.9440266199999999, 1.1602179014285714}, 0.336981969767621}, 
 {{0.12, 29., 0.9239195399999999, 1.1670485714285714}, 0.31132979233783215}, 
 {{0.12, 29., 0.9239195399999999, 1.1699806814285714}, 0.3102703101259492}, 
 {{0.12, 29., 0.9239195399999999, 1.1602179014285714}, 0.3138201470853659}, 
 {{0.12, 29.599999999999998, 0.93684, 1.1670485714285714}, 
  0.3259963115938378}, {{0.12, 29.599999999999998, 0.93684, 
   1.1699806814285714}, 0.3248680274914967}, 
 {{0.12, 29.599999999999998, 0.93684, 1.1602179014285714}, 
  0.3286482172804169}, {{0.12, 29.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.33439233811119906}, 
 {{0.12, 29.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.33322825403488104}, {{0.12, 29.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.3371281086009943}, 
 {{0.12, 29.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.3113975637318084}, {{0.12, 29.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.31033228888874664}, 
 {{0.12, 29.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.31390180832319053}, {{0.12, 30.2, 0.93684, 1.1670485714285714}, 
  0.32608811846746466}, {{0.12, 30.2, 0.93684, 1.1699806814285714}, 
  0.324954023307349}, {{0.12, 30.2, 0.93684, 1.1602179014285714}, 
  0.32875357745037137}, {{0.12, 30.2, 0.9440266199999999, 
   1.1670485714285714}, 0.33450639892257483}, 
 {{0.12, 30.2, 0.9440266199999999, 1.1699806814285714}, 0.33333633720073613}, 
 {{0.12, 30.2, 0.9440266199999999, 1.1602179014285714}, 0.3372561113455528}, 
 {{0.12, 30.2, 0.9239195399999999, 1.1670485714285714}, 0.31145035607051325}, 
 {{0.12, 30.2, 0.9239195399999999, 1.1699806814285714}, 0.3103795758515383}, 
 {{0.12, 30.2, 0.9239195399999999, 1.1602179014285714}, 0.3139674415356408}, 
 {{0.12, 30.799999999999997, 0.93684, 1.1670485714285714}, 
  0.3261646524610585}, {{0.12, 30.799999999999997, 0.93684, 
   1.1699806814285714}, 0.3250249469723172}, 
 {{0.12, 30.799999999999997, 0.93684, 1.1602179014285714}, 
  0.32884339985048633}, {{0.12, 30.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.33460447371031843}, 
 {{0.12, 30.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.3334286408634658}, {{0.12, 30.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.33736784926332447}, 
 {{0.12, 30.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.31148911936464463}, {{0.12, 30.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.310413024167251}, 
 {{0.12, 30.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.3140188032821302}, {{0.12, 31.4, 0.93684, 1.1670485714285714}, 
  0.3262269428589087}, {{0.12, 31.4, 0.93684, 1.1699806814285714}, 
  0.3250818183210963}, {{0.12, 31.4, 0.93684, 1.1602179014285714}, 
  0.3289185282010709}, {{0.12, 31.4, 0.9440266199999999, 1.1670485714285714}, 
  0.3346876338087328}, {{0.12, 31.4, 0.9440266199999999, 1.1699806814285714}, 
  0.3335062265418322}, {{0.12, 31.4, 0.9440266199999999, 1.1602179014285714}, 
  0.33746420924243375}, {{0.12, 31.4, 0.9239195399999999, 
   1.1670485714285714}, 0.31151480954643124}, 
 {{0.12, 31.4, 0.9239195399999999, 1.1699806814285714}, 0.3104335809517153}, 
 {{0.12, 31.4, 0.9239195399999999, 1.1602179014285714}, 0.3140566643332584}, 
 {{0.12, 32., 0.93684, 1.1670485714285714}, 0.3262757408443662}, 
 {{0.12, 32., 0.93684, 1.1699806814285714}, 0.3251253021563435}, 
 {{0.12, 32., 0.93684, 1.1602179014285714}, 0.328979936173922}, 
 {{0.12, 32., 0.9440266199999999, 1.1670485714285714}, 0.3347566706395115}, 
 {{0.12, 32., 0.9440266199999999, 1.1699806814285714}, 0.33356980036203276}, 
 {{0.12, 32., 0.9440266199999999, 1.1602179014285714}, 0.3375462047596131}, 
 {{0.12, 32., 0.9239195399999999, 1.1670485714285714}, 0.31152810958307614}, 
 {{0.12, 32., 0.9239195399999999, 1.1699806814285714}, 0.31044184131390024}, 
 {{0.12, 32., 0.9239195399999999, 1.1602179014285714}, 0.31408192889464215}, 
 {{0.12, 32.6, 0.93684, 1.1670485714285714}, 0.32631204073419057}, 
 {{0.12, 32.6, 0.93684, 1.1699806814285714}, 0.32515650599755974}, 
 {{0.12, 32.6, 0.93684, 1.1602179014285714}, 0.3290282495363012}, 
 {{0.12, 32.6, 0.9440266199999999, 1.1670485714285714}, 0.33481261909969434}, 
 {{0.12, 32.6, 0.9440266199999999, 1.1699806814285714}, 0.333620507921588}, 
 {{0.12, 32.6, 0.9440266199999999, 1.1602179014285714}, 0.3376145023002944}, 
 {{0.12, 32.6, 0.9239195399999999, 1.1670485714285714}, 0.3115299404341301}, 
 {{0.12, 32.6, 0.9239195399999999, 1.1699806814285714}, 0.31043884310365694}, 
 {{0.12, 32.6, 0.9239195399999999, 1.1602179014285714}, 0.3140951540483333}, 
 {{0.12, 33.2, 0.93684, 1.1670485714285714}, 0.3263366461324921}, 
 {{0.12, 33.2, 0.93684, 1.1699806814285714}, 0.3251761747892741}, 
 {{0.12, 33.2, 0.93684, 1.1602179014285714}, 0.32906454675684316}, 
 {{0.12, 33.2, 0.9440266199999999, 1.1670485714285714}, 0.33485631397215676}, 
 {{0.12, 33.2, 0.9440266199999999, 1.1699806814285714}, 0.3336591259596682}, 
 {{0.12, 33.2, 0.9440266199999999, 1.1602179014285714}, 0.33767021535316827}, 
 {{0.12, 33.2, 0.9239195399999999, 1.1670485714285714}, 0.31152105213807635}, 
 {{0.12, 33.2, 0.9239195399999999, 1.1699806814285714}, 0.31042527690790955}, 
 {{0.12, 33.2, 0.9239195399999999, 1.1602179014285714}, 0.3140973538327323}, 
 {{0.12, 33.8, 0.93684, 1.1670485714285714}, 0.32635029988175923}, 
 {{0.12, 33.8, 0.93684, 1.1699806814285714}, 0.32518504390959097}, 
 {{0.12, 33.8, 0.93684, 1.1602179014285714}, 0.3290895341074182}, 
 {{0.12, 33.8, 0.9440266199999999, 1.1670485714285714}, 0.3348885300618341}, 
 {{0.12, 33.8, 0.9440266199999999, 1.1699806814285714}, 0.33368642154360073}, 
 {{0.12, 33.8, 0.9440266199999999, 1.1602179014285714}, 0.3377140811517706}, 
 {{0.12, 33.8, 0.9239195399999999, 1.1670485714285714}, 0.3115021316976568}, 
 {{0.12, 33.8, 0.9239195399999999, 1.1699806814285714}, 0.31040182273942235}, 
 {{0.12, 33.8, 0.9239195399999999, 1.1602179014285714}, 0.3140891816438125}, 
 {{0.12, 34.4, 0.93684, 1.1670485714285714}, 0.3263536909759725}, 
 {{0.12, 34.4, 0.93684, 1.1699806814285714}, 0.32518379501726136}, 
 {{0.12, 34.4, 0.93684, 1.1602179014285714}, 0.32910391706845776}, 
 {{0.12, 34.4, 0.9440266199999999, 1.1670485714285714}, 0.3349099861879779}, 
 {{0.12, 34.4, 0.9440266199999999, 1.1699806814285714}, 0.33370310601882935}, 
 {{0.12, 34.4, 0.9440266199999999, 1.1602179014285714}, 0.337746835610533}, 
 {{0.12, 34.4, 0.9239195399999999, 1.1670485714285714}, 0.3114738159649735}, 
 {{0.12, 34.4, 0.9239195399999999, 1.1699806814285714}, 0.3103691104395865}, 
 {{0.12, 34.4, 0.9239195399999999, 1.1602179014285714}, 0.31407128976308757}, 
 {{0.12, 35., 0.93684, 1.1670485714285714}, 0.3263474778579635}, 
 {{0.12, 35., 0.93684, 1.1699806814285714}, 0.3251731055517489}, 
 {{0.12, 35., 0.93684, 1.1602179014285714}, 0.3291083501324459}, 
 {{0.12, 35., 0.9440266199999999, 1.1670485714285714}, 0.3349213695680988}, 
 {{0.12, 35., 0.9440266199999999, 1.1699806814285714}, 0.33370988522142947}, 
 {{0.12, 35., 0.9440266199999999, 1.1602179014285714}, 0.3377691616929282}, 
 {{0.12, 35., 0.9239195399999999, 1.1670485714285714}, 0.31143671273360835}, 
 {{0.12, 35., 0.9239195399999999, 1.1699806814285714}, 0.31032776691122727}, 
 {{0.12, 35., 0.9239195399999999, 1.1602179014285714}, 0.31404428297283044}, 
 {{0.12, 35.6, 0.93684, 1.1670485714285714}, 0.3263317119587545}, 
 {{0.12, 35.6, 0.93684, 1.1699806814285714}, 0.3251528496682317}, 
 {{0.12, 35.6, 0.93684, 1.1602179014285714}, 0.32910347873887835}, 
 {{0.12, 35.6, 0.9440266199999999, 1.1670485714285714}, 0.33492276442040425}, 
 {{0.12, 35.6, 0.9440266199999999, 1.1699806814285714}, 0.3337066674501064}, 
 {{0.12, 35.6, 0.9440266199999999, 1.1602179014285714}, 0.33778173219388635}, 
 {{0.12, 35.6, 0.9239195399999999, 1.1670485714285714}, 0.3113908205489973}, 
 {{0.12, 35.6, 0.9239195399999999, 1.1699806814285714}, 0.3102776127439506}, 
 {{0.12, 35.6, 0.9239195399999999, 1.1602179014285714}, 0.3140087579987225}, 
 {{0.12, 36.2, 0.93684, 1.1670485714285714}, 0.3263076615995636}, 
 {{0.12, 36.2, 0.93684, 1.1699806814285714}, 0.3251245249765987}, 
 {{0.12, 36.2, 0.93684, 1.1602179014285714}, 0.3290892196127874}, 
 {{0.12, 36.2, 0.9440266199999999, 1.1670485714285714}, 0.3349154555232062}, 
 {{0.12, 36.2, 0.9440266199999999, 1.1699806814285714}, 0.33369496400232024}, 
 {{0.12, 36.2, 0.9440266199999999, 1.1602179014285714}, 0.3377844985285338}, 
 {{0.12, 36.2, 0.9239195399999999, 1.1670485714285714}, 0.3113373725727489}, 
 {{0.12, 36.2, 0.9239195399999999, 1.1699806814285714}, 0.3102201133119633}, 
 {{0.12, 36.2, 0.9239195399999999, 1.1602179014285714}, 0.31396457662348215}, 
 {{0.12, 36.8, 0.93684, 1.1670485714285714}, 0.3262755581487305}, 
 {{0.12, 36.8, 0.93684, 1.1699806814285714}, 0.3250882630747902}, 
 {{0.12, 36.8, 0.93684, 1.1602179014285714}, 0.3290669663044579}, 
 {{0.12, 36.8, 0.9440266199999999, 1.1670485714285714}, 0.3348997002602493}, 
 {{0.12, 36.8, 0.9440266199999999, 1.1699806814285714}, 0.33367493340646615}, 
 {{0.12, 36.8, 0.9440266199999999, 1.1602179014285714}, 0.3377788648892128}, 
 {{0.12, 36.8, 0.9239195399999999, 1.1670485714285714}, 0.31127655710888785}, 
 {{0.12, 36.8, 0.9239195399999999, 1.1699806814285714}, 0.3101553562572519}, 
 {{0.12, 36.8, 0.9239195399999999, 1.1602179014285714}, 0.3139131059871272}, 
 {{0.12, 37.4, 0.93684, 1.1670485714285714}, 0.3262358672153675}, 
 {{0.12, 37.4, 0.93684, 1.1699806814285714}, 0.32504452440068227}, 
 {{0.12, 37.4, 0.93684, 1.1602179014285714}, 0.32903686468367827}, 
 {{0.12, 37.4, 0.9440266199999999, 1.1670485714285714}, 0.3348759861767966}, 
 {{0.12, 37.4, 0.9440266199999999, 1.1699806814285714}, 0.3336470578509577}, 
 {{0.12, 37.4, 0.9440266199999999, 1.1602179014285714}, 0.3377650041844168}, 
 {{0.12, 37.4, 0.9239195399999999, 1.1670485714285714}, 0.31120880131398665}, 
 {{0.12, 37.4, 0.9239195399999999, 1.1699806814285714}, 0.3100837638883039}, 
 {{0.12, 37.4, 0.9239195399999999, 1.1602179014285714}, 0.31385444759301}, 
 {{0.12, 38., 0.93684, 1.1670485714285714}, 0.32618902138542866}, 
 {{0.12, 38., 0.93684, 1.1699806814285714}, 0.3249937367355168}, 
 {{0.12, 38., 0.93684, 1.1602179014285714}, 0.32899935885287857}, 
 {{0.12, 38., 0.9440266199999999, 1.1670485714285714}, 0.33484476650513234}, 
 {{0.12, 38., 0.9440266199999999, 1.1699806814285714}, 0.3336117855868333}, 
 {{0.12, 38., 0.9440266199999999, 1.1602179014285714}, 0.33774338157787126}, 
 {{0.12, 38., 0.9239195399999999, 1.1670485714285714}, 0.31113450155027544}, 
 {{0.12, 38., 0.9239195399999999, 1.1699806814285714}, 0.31000572806971965}, 
 {{0.12, 38., 0.9239195399999999, 1.1602179014285714}, 0.31378900859732484}, 
 {{0.12, 38.6, 0.93684, 1.1670485714285714}, 0.3261354227312525}, 
 {{0.12, 38.6, 0.93684, 1.1699806814285714}, 0.3249362976893228}, 
 {{0.12, 38.6, 0.93684, 1.1602179014285714}, 0.32895486159774623}, 
 {{0.12, 38.6, 0.9440266199999999, 1.1670485714285714}, 0.3348064627707901}, 
 {{0.12, 38.6, 0.9440266199999999, 1.1699806814285714}, 0.33356953350910745}, 
 {{0.12, 38.6, 0.9440266199999999, 1.1602179014285714}, 0.33771442970373317}, 
 {{0.12, 38.6, 0.9239195399999999, 1.1670485714285714}, 0.3110540257272156}, 
 {{0.12, 38.6, 0.9239195399999999, 1.1699806814285714}, 0.30992161254094897}, 
 {{0.12, 38.6, 0.9239195399999999, 1.1602179014285714}, 0.3137171669353056}, 
 {{0.12, 39.2, 0.93684, 1.1670485714285714}, 0.3260754450831264}, 
 {{0.12, 39.2, 0.93684, 1.1699806814285714}, 0.32487257695028804}, 
 {{0.12, 39.2, 0.93684, 1.1602179014285714}, 0.3289037567113763}, 
 {{0.12, 39.2, 0.9440266199999999, 1.1670485714285714}, 0.3347614671532527}, 
 {{0.12, 39.2, 0.9440266199999999, 1.1699806814285714}, 0.33352068949458447}, 
 {{0.12, 39.2, 0.9440266199999999, 1.1602179014285714}, 0.3376785510815338}, 
 {{0.12, 39.2, 0.9239195399999999, 1.1670485714285714}, 0.31096771541812196}, 
 {{0.12, 39.2, 0.9239195399999999, 1.1699806814285714}, 0.30983175501192983}, 
 {{0.12, 39.2, 0.9239195399999999, 1.1602179014285714}, 0.3136392734876157}, 
 {{0.12, 39.800000000000004, 0.93684, 1.1670485714285714}, 
  0.32600943608565885}, {{0.12, 39.800000000000004, 0.93684, 
   1.1699806814285714}, 0.3248022862063549}, 
 {{0.12, 39.800000000000004, 0.93684, 1.1602179014285714}, 
  0.32884640109914476}, {{0.12, 39.800000000000004, 0.9440266199999999, 
   1.1670485714285714}, 0.33471014462472354}, 
 {{0.12, 39.800000000000004, 0.9440266199999999, 1.1699806814285714}, 
  0.33346499250657774}, {{0.12, 39.800000000000004, 0.9440266199999999, 
   1.1602179014285714}, 0.33763612030497847}, 
 {{0.12, 39.800000000000004, 0.9239195399999999, 1.1670485714285714}, 
  0.31087588777326663}, {{0.12, 39.800000000000004, 0.9239195399999999, 
   1.1699806814285714}, 0.30973582532794014}, 
 {{0.12, 39.800000000000004, 0.9239195399999999, 1.1602179014285714}, 
  0.3135556540393285}, {{0.15, 0.4, 0.93684, 1.1670485714285714}, 
  0.1680246355307581}, {{0.15, 0.4, 0.93684, 1.1699806814285714}, 
  0.16802165663450613}, {{0.15, 0.4, 0.93684, 1.1602179014285714}, 
  0.16803152396473175}, {{0.15, 0.4, 0.9440266199999999, 1.1670485714285714}, 
  0.1686532140641061}, {{0.15, 0.4, 0.9440266199999999, 1.1699806814285714}, 
  0.16865014967093162}, {{0.15, 0.4, 0.9440266199999999, 1.1602179014285714}, 
  0.1686603001595674}, {{0.15, 0.4, 0.9239195399999999, 1.1670485714285714}, 
  0.1669320328086228}, {{0.15, 0.4, 0.9239195399999999, 1.1699806814285714}, 
  0.1669292028463019}, {{0.15, 0.4, 0.9239195399999999, 1.1602179014285714}, 
  0.1669385769221359}, {{0.15, 0.6000000000000001, 0.93684, 
   1.1670485714285714}, 0.17621252557569717}, 
 {{0.15, 0.6000000000000001, 0.93684, 1.1699806814285714}, 
  0.17620366998355336}, {{0.15, 0.6000000000000001, 0.93684, 
   1.1602179014285714}, 0.17623303756471392}, 
 {{0.15, 0.6000000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.1771300062078455}, {{0.15, 0.6000000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.17712088039333096}, 
 {{0.15, 0.6000000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.17715114407367946}, {{0.15, 0.6000000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.17461794270731867}, 
 {{0.15, 0.6000000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.17460955763239477}, {{0.15, 0.6000000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.17463736490836237}, 
 {{0.15, 0.8, 0.93684, 1.1670485714285714}, 0.18390736822298023}, 
 {{0.15, 0.8, 0.93684, 1.1699806814285714}, 0.1838903404993325}, 
 {{0.15, 0.8, 0.93684, 1.1602179014285714}, 0.18394684255431445}, 
 {{0.15, 0.8, 0.9440266199999999, 1.1670485714285714}, 0.18509837434496773}, 
 {{0.15, 0.8, 0.9440266199999999, 1.1699806814285714}, 0.18508081623646988}, 
 {{0.15, 0.8, 0.9440266199999999, 1.1602179014285714}, 0.185139078185607}, 
 {{0.15, 0.8, 0.9239195399999999, 1.1670485714285714}, 0.18183762844182744}, 
 {{0.15, 0.8, 0.9239195399999999, 1.1699806814285714}, 0.1818215240389886}, 
 {{0.15, 0.8, 0.9239195399999999, 1.1602179014285714}, 0.18187496238348552}, 
 {{0.15, 1., 0.93684, 1.1670485714285714}, 0.19114659920431956}, 
 {{0.15, 1., 0.93684, 1.1699806814285714}, 0.1911194897333661}, 
 {{0.15, 1., 0.93684, 1.1602179014285714}, 0.19120948556228806}, 
 {{0.15, 1., 0.9440266199999999, 1.1670485714285714}, 0.19259679807499283}, 
 {{0.15, 1., 0.9440266199999999, 1.1699806814285714}, 0.19256883461544272}, 
 {{0.15, 1., 0.9440266199999999, 1.1602179014285714}, 0.19266166535606882}, 
 {{0.15, 1., 0.9239195399999999, 1.1670485714285714}, 0.18862669144324554}, 
 {{0.15, 1., 0.9239195399999999, 1.1699806814285714}, 0.18860106841248195}, 
 {{0.15, 1., 0.9239195399999999, 1.1602179014285714}, 0.18868612983577832}, 
 {{0.15, 1.2000000000000002, 0.93684, 1.1670485714285714}, 
  0.19796419045301816}, {{0.15, 1.2000000000000002, 0.93684, 
   1.1699806814285714}, 0.19792541903074493}, 
 {{0.15, 1.2000000000000002, 0.93684, 1.1602179014285714}, 
  0.19805417822260277}, {{0.15, 1.2000000000000002, 0.9440266199999999, 
   1.1670485714285714}, 0.19966020947447782}, 
 {{0.15, 1.2000000000000002, 0.9440266199999999, 1.1699806814285714}, 
  0.1996202073948709}, {{0.15, 1.2000000000000002, 0.9440266199999999, 
   1.1602179014285714}, 0.19975305341908553}, 
 {{0.15, 1.2000000000000002, 0.9239195399999999, 1.1670485714285714}, 
  0.19501741813705878}, {{0.15, 1.2000000000000002, 0.9239195399999999, 
   1.1699806814285714}, 0.1949807885228014}, 
 {{0.15, 1.2000000000000002, 0.9239195399999999, 1.1602179014285714}, 
  0.19510243508174235}, {{0.15, 1.4, 0.93684, 1.1670485714285714}, 
  0.2043910268491364}, {{0.15, 1.4, 0.93684, 1.1699806814285714}, 
  0.20433929477086485}, {{0.15, 1.4, 0.93684, 1.1602179014285714}, 
  0.20451115470257422}, {{0.15, 1.4, 0.9440266199999999, 1.1670485714285714}, 
  0.2063203773394867}, {{0.15, 1.4, 0.9440266199999999, 1.1699806814285714}, 
  0.20626699384547456}, {{0.15, 1.4, 0.9440266199999999, 1.1602179014285714}, 
  0.20644433971495504}, {{0.15, 1.4, 0.9239195399999999, 1.1670485714285714}, 
  0.2010391431297416}, {{0.15, 1.4, 0.9239195399999999, 1.1699806814285714}, 
  0.20099028485947706}, {{0.15, 1.4, 0.9239195399999999, 1.1602179014285714}, 
  0.2011525981060188}, {{0.15, 1.6, 0.93684, 1.1670485714285714}, 
  0.2104552361365026}, {{0.15, 1.6, 0.93684, 1.1699806814285714}, 
  0.21038948541804878}, {{0.15, 1.6, 0.93684, 1.1602179014285714}, 
  0.21060798545388382}, {{0.15, 1.6, 0.9440266199999999, 1.1670485714285714}, 
  0.21260624389651409}, {{0.15, 1.6, 0.9440266199999999, 1.1699806814285714}, 
  0.21253838467692823}, {{0.15, 1.6, 0.9440266199999999, 1.1602179014285714}, 
  0.2127638912098713}, {{0.15, 1.6, 0.9239195399999999, 1.1670485714285714}, 
  0.2067185668777661}, {{0.15, 1.6, 0.9239195399999999, 1.1699806814285714}, 
  0.20665648510221948}, {{0.15, 1.6, 0.9239195399999999, 1.1602179014285714}, 
  0.20686279331452095}, {{0.15, 1.8000000000000003, 0.93684, 
   1.1670485714285714}, 0.2161824785197231}, 
 {{0.15, 1.8000000000000003, 0.93684, 1.1699806814285714}, 
  0.2161018571238587}, {{0.15, 1.8000000000000003, 0.93684, 
   1.1602179014285714}, 0.216369853176401}, 
 {{0.15, 1.8000000000000003, 0.9440266199999999, 1.1670485714285714}, 
  0.21854422055160905}, {{0.15, 1.8000000000000003, 0.9440266199999999, 
   1.1699806814285714}, 0.2184610039546245}, 
 {{0.15, 1.8000000000000003, 0.9440266199999999, 1.1602179014285714}, 
  0.21873762624445714}, {{0.15, 1.8000000000000003, 0.9239195399999999, 
   1.1670485714285714}, 0.21208003422472774}, 
 {{0.15, 1.8000000000000003, 0.9239195399999999, 1.1699806814285714}, 
  0.21200392837764218}, {{0.15, 1.8000000000000003, 0.9239195399999999, 
   1.1602179014285714}, 0.21225691508514155}, 
 {{0.15, 2., 0.93684, 1.1670485714285714}, 0.22159620145530495}, 
 {{0.15, 2., 0.93684, 1.1699806814285714}, 0.2215000335860771}, 
 {{0.15, 2., 0.93684, 1.1602179014285714}, 0.22181979608462216}, 
 {{0.15, 2., 0.9440266199999999, 1.1670485714285714}, 0.22415844825030534}, 
 {{0.15, 2., 0.9440266199999999, 1.1699806814285714}, 0.22405917466747266}, 
 {{0.15, 2., 0.9440266199999999, 1.1602179014285714}, 0.22438926305150697}, 
 {{0.15, 2., 0.9239195399999999, 1.1670485714285714}, 0.2171457792064627}, 
 {{0.15, 2., 0.9239195399999999, 1.1699806814285714}, 0.21705501488623855}, 
 {{0.15, 2., 0.9239195399999999, 1.1602179014285714}, 0.21735681160617046}, 
 {{0.15, 2.2, 0.93684, 1.1670485714285714}, 0.22671786432147462}, 
 {{0.15, 2.2, 0.93684, 1.1699806814285714}, 0.2266056250053395}, 
 {{0.15, 2.2, 0.93684, 1.1602179014285714}, 0.22697892281286658}, 
 {{0.15, 2.2, 0.9440266199999999, 1.1670485714285714}, 0.2294710271876486}, 
 {{0.15, 2.2, 0.9440266199999999, 1.1699806814285714}, 0.2293551528455685}, 
 {{0.15, 2.2, 0.9440266199999999, 1.1602179014285714}, 0.22974053942685999}, 
 {{0.15, 2.2, 0.9239195399999999, 1.1670485714285714}, 0.22193614070337245}, 
 {{0.15, 2.2, 0.9239195399999999, 1.1699806814285714}, 0.221830225629549}, 
 {{0.15, 2.2, 0.9239195399999999, 1.1602179014285714}, 0.22218249124570918}, 
 {{0.15, 2.6, 0.93684, 1.1670485714285714}, 0.23616014012478317}, 
 {{0.15, 2.6, 0.93684, 1.1699806814285714}, 0.2360145820484218}, 
 {{0.15, 2.6, 0.93684, 1.1602179014285714}, 0.23649892299246017}, 
 {{0.15, 2.6, 0.9440266199999999, 1.1670485714285714}, 0.2392686889467411}, 
 {{0.15, 2.6, 0.9440266199999999, 1.1699806814285714}, 0.23911839713140895}, 
 {{0.15, 2.6, 0.9440266199999999, 1.1602179014285714}, 0.2396184878727113}, 
 {{0.15, 2.6, 0.9239195399999999, 1.1670485714285714}, 0.23076179614889716}, 
 {{0.15, 2.6, 0.9239195399999999, 1.1699806814285714}, 0.2306244737003052}, 
 {{0.15, 2.6, 0.9239195399999999, 1.1602179014285714}, 0.23108141347513594}, 
 {{0.15, 3., 0.93684, 1.1670485714285714}, 0.2446493317682279}, 
 {{0.15, 3., 0.93684, 1.1699806814285714}, 0.24446973271259426}, 
 {{0.15, 3., 0.93684, 1.1602179014285714}, 0.2450676051072092}, 
 {{0.15, 3., 0.9440266199999999, 1.1670485714285714}, 0.24808149519991257}, 
 {{0.15, 3., 0.9440266199999999, 1.1699806814285714}, 0.2478960330074974}, 
 {{0.15, 3., 0.9440266199999999, 1.1602179014285714}, 0.24851342098323256}, 
 {{0.15, 3., 0.9239195399999999, 1.1670485714285714}, 0.2386895775779341}, 
 {{0.15, 3., 0.9239195399999999, 1.1699806814285714}, 0.2385201789685831}, 
 {{0.15, 3., 0.9239195399999999, 1.1602179014285714}, 0.23908409876955317}, 
 {{0.15, 3.4000000000000004, 0.93684, 1.1670485714285714}, 
  0.2523035739650827}, {{0.15, 3.4000000000000004, 0.93684, 
   1.1699806814285714}, 0.2520897472546469}, 
 {{0.15, 3.4000000000000004, 0.93684, 1.1602179014285714}, 
  0.2528018450189672}, {{0.15, 3.4000000000000004, 0.9440266199999999, 
   1.1670485714285714}, 0.25603121308156623}, 
 {{0.15, 3.4000000000000004, 0.9440266199999999, 1.1699806814285714}, 
  0.25581038393366673}, {{0.15, 3.4000000000000004, 0.9440266199999999, 
   1.1602179014285714}, 0.25654579826028884}, 
 {{0.15, 3.4000000000000004, 0.9239195399999999, 1.1670485714285714}, 
  0.2458312840113733}, {{0.15, 3.4000000000000004, 0.9239195399999999, 
   1.1699806814285714}, 0.24562964013021832}, 
 {{0.15, 3.4000000000000004, 0.9239195399999999, 1.1602179014285714}, 
  0.24630117149829836}, {{0.15, 3.8000000000000003, 0.93684, 
   1.1670485714285714}, 0.2592230585109194}, 
 {{0.15, 3.8000000000000003, 0.93684, 1.1699806814285714}, 
  0.2589752480695207}, {{0.15, 3.8000000000000003, 0.93684, 
   1.1602179014285714}, 0.2598008221689415}, 
 {{0.15, 3.8000000000000003, 0.9440266199999999, 1.1670485714285714}, 
  0.26322118103522385}, {{0.15, 3.8000000000000003, 0.9440266199999999, 
   1.1699806814285714}, 0.2629652341165825}, 
 {{0.15, 3.8000000000000003, 0.9440266199999999, 1.1602179014285714}, 
  0.2638179101723914}, {{0.15, 3.8000000000000003, 0.9239195399999999, 
   1.1670485714285714}, 0.2522816239245293}, 
 {{0.15, 3.8000000000000003, 0.9239195399999999, 1.1699806814285714}, 
  0.252047969992966}, {{0.15, 3.8000000000000003, 0.9239195399999999, 
   1.1602179014285714}, 0.2528263894837076}, 
 {{0.15, 4.2, 0.93684, 1.1670485714285714}, 0.2654935924404599}, 
 {{0.15, 4.2, 0.93684, 1.1699806814285714}, 0.26521235461809234}, 
 {{0.15, 4.2, 0.93684, 1.1602179014285714}, 0.2661496070634569}, 
 {{0.15, 4.2, 0.9440266199999999, 1.1670485714285714}, 0.26973993362195314}, 
 {{0.15, 4.2, 0.9440266199999999, 1.1699806814285714}, 0.2694494416017331}, 
 {{0.15, 4.2, 0.9440266199999999, 1.1602179014285714}, 0.27041752869012436}, 
 {{0.15, 4.2, 0.9239195399999999, 1.1670485714285714}, 0.25812165508051227}, 
 {{0.15, 4.2, 0.9239195399999999, 1.1699806814285714}, 0.2578565195861137}, 
 {{0.15, 4.2, 0.9239195399999999, 1.1602179014285714}, 0.2587401191138526}, 
 {{0.15, 4.6000000000000005, 0.93684, 1.1670485714285714}, 
  0.27118957313381026}, {{0.15, 4.6000000000000005, 0.93684, 
   1.1699806814285714}, 0.27087575996663543}, 
 {{0.15, 4.6000000000000005, 0.93684, 1.1602179014285714}, 
  0.27192190494927615}, {{0.15, 4.6000000000000005, 0.9440266199999999, 
   1.1670485714285714}, 0.2756642439609917}, 
 {{0.15, 4.6000000000000005, 0.9440266199999999, 1.1699806814285714}, 
  0.2753400829189159}, {{0.15, 4.6000000000000005, 0.9440266199999999, 
   1.1602179014285714}, 0.27642071660523354}, 
 {{0.15, 4.6000000000000005, 0.9239195399999999, 1.1670485714285714}, 
  0.2634216389081812}, {{0.15, 4.6000000000000005, 0.9239195399999999, 
   1.1699806814285714}, 0.26312583250118077}, 
 {{0.15, 4.6000000000000005, 0.9239195399999999, 1.1602179014285714}, 
  0.26411196151691463}, {{0.15, 5., 0.93684, 1.1670485714285714}, 
  0.27637464956772995}, {{0.15, 5., 0.93684, 1.1699806814285714}, 
  0.27602911916747624}, {{0.15, 5., 0.93684, 1.1602179014285714}, 
  0.27718137070829485}, {{0.15, 5., 0.9440266199999999, 1.1670485714285714}, 
  0.28105981113714157}, {{0.15, 5., 0.9440266199999999, 1.1699806814285714}, 
  0.2807028689912252}, {{0.15, 5., 0.9440266199999999, 1.1602179014285714}, 
  0.28189316593338226}, {{0.15, 5., 0.9239195399999999, 1.1670485714285714}, 
  0.2682416616377889}, {{0.15, 5., 0.9239195399999999, 1.1699806814285714}, 
  0.2679159912963062}, {{0.15, 5., 0.9239195399999999, 1.1602179014285714}, 
  0.2690020306793966}, {{0.15, 5.4, 0.93684, 1.1670485714285714}, 
  0.28110356299278677}, {{0.15, 5.4, 0.93684, 1.1699806814285714}, 
  0.2807273381148184}, {{0.15, 5.4, 0.93684, 1.1602179014285714}, 
  0.28198224168094715}, {{0.15, 5.4, 0.9440266199999999, 1.1670485714285714}, 
  0.2859831976440545}, {{0.15, 5.4, 0.9440266199999999, 1.1699806814285714}, 
  0.28559453048660677}, {{0.15, 5.4, 0.9440266199999999, 1.1602179014285714}, 
  0.2868909241119618}, {{0.15, 5.4, 0.9239195399999999, 1.1670485714285714}, 
  0.2726332990254986}, {{0.15, 5.4, 0.9239195399999999, 1.1699806814285714}, 
  0.27227873013485}, {{0.15, 5.4, 0.9239195399999999, 1.1602179014285714}, 
  0.27346141834180016}, {{0.15, 5.800000000000001, 0.93684, 
   1.1670485714285714}, 0.2854244381187318}, 
 {{0.15, 5.800000000000001, 0.93684, 1.1699806814285714}, 
  0.2850185980436132}, {{0.15, 5.800000000000001, 0.93684, 
   1.1602179014285714}, 0.2863726229868501}, 
 {{0.15, 5.800000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.29048411729906776}, {{0.15, 5.800000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.29006483999339977}, 
 {{0.15, 5.800000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.2914636826795282}, {{0.15, 5.800000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.2766419152730001}, 
 {{0.15, 5.800000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.2762594658415007}, {{0.15, 5.800000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.2775354734776081}, 
 {{0.15, 6.2, 0.93684, 1.1670485714285714}, 0.28937931708111264}, 
 {{0.15, 6.2, 0.93684, 1.1699806814285714}, 0.28894489090595205}, 
 {{0.15, 6.2, 0.93684, 1.1602179014285714}, 0.2903944408734371}, 
 {{0.15, 6.2, 0.9440266199999999, 1.1670485714285714}, 0.2946060119287372}, 
 {{0.15, 6.2, 0.9440266199999999, 1.1699806814285714}, 0.2941571891044639}, 
 {{0.15, 6.2, 0.9440266199999999, 1.1602179014285714}, 0.2956547634551703}, 
 {{0.15, 6.2, 0.9239195399999999, 1.1670485714285714}, 0.2803071223465183}, 
 {{0.15, 6.2, 0.9239195399999999, 1.1699806814285714}, 0.2798977605730048}, 
 {{0.15, 6.2, 0.9239195399999999, 1.1602179014285714}, 0.281263699305149}, 
 {{0.15, 6.8, 0.93684, 1.1670485714285714}, 0.2947044627002906}, 
 {{0.15, 6.8, 0.93684, 1.1699806814285714}, 0.29422942720509715}, 
 {{0.15, 6.8, 0.93684, 1.1602179014285714}, 0.2958151914750984}, 
 {{0.15, 6.8, 0.9440266199999999, 1.1670485714285714}, 0.30015991287187305}, 
 {{0.15, 6.8, 0.9440266199999999, 1.1699806814285714}, 0.299669114547775}, 
 {{0.15, 6.8, 0.9440266199999999, 1.1602179014285714}, 0.3013074783223677}, 
 {{0.15, 6.8, 0.9239195399999999, 1.1670485714285714}, 0.2852354911657452}, 
 {{0.15, 6.8, 0.9239195399999999, 1.1699806814285714}, 0.28478790400677734}, 
 {{0.15, 6.8, 0.9239195399999999, 1.1602179014285714}, 0.2862820724066192}, 
 {{0.15, 7.4, 0.93684, 1.1670485714285714}, 0.2993938295470528}, 
 {{0.15, 7.4, 0.93684, 1.1699806814285714}, 0.2988804340471633}, 
 {{0.15, 7.4, 0.93684, 1.1602179014285714}, 0.30059444790314926}, 
 {{0.15, 7.4, 0.9440266199999999, 1.1670485714285714}, 0.3050549594462996}, 
 {{0.15, 7.4, 0.9440266199999999, 1.1699806814285714}, 0.30452462068892416}, 
 {{0.15, 7.4, 0.9440266199999999, 1.1602179014285714}, 0.30629553505990265}, 
 {{0.15, 7.4, 0.9239195399999999, 1.1670485714285714}, 0.28956789192491666}, 
 {{0.15, 7.4, 0.9239195399999999, 1.1699806814285714}, 0.2890841929960866}, 
 {{0.15, 7.4, 0.9239195399999999, 1.1602179014285714}, 0.2906990976038486}, 
 {{0.15, 8., 0.93684, 1.1670485714285714}, 0.3035356031171705}, 
 {{0.15, 8., 0.93684, 1.1699806814285714}, 0.30298648394261624}, 
 {{0.15, 8., 0.93684, 1.1602179014285714}, 0.3048205765266277}, 
 {{0.15, 8., 0.9440266199999999, 1.1670485714285714}, 0.30938266517987745}, 
 {{0.15, 8., 0.9440266199999999, 1.1699806814285714}, 0.3088152958722429}, 
 {{0.15, 8., 0.9440266199999999, 1.1602179014285714}, 0.310710315938747}, 
 {{0.15, 8., 0.9239195399999999, 1.1670485714285714}, 0.2933872888067354}, 
 {{0.15, 8., 0.9239195399999999, 1.1699806814285714}, 0.29286996462815734}, 
 {{0.15, 8., 0.9239195399999999, 1.1602179014285714}, 0.2945979069828228}, 
 {{0.15, 8.6, 0.93684, 1.1670485714285714}, 0.3072039549392919}, 
 {{0.15, 8.6, 0.93684, 1.1699806814285714}, 0.30662126147546226}, 
 {{0.15, 8.6, 0.93684, 1.1602179014285714}, 0.30856796050544844}, 
 {{0.15, 8.6, 0.9440266199999999, 1.1670485714285714}, 0.313219424741932}, 
 {{0.15, 8.6, 0.9440266199999999, 1.1699806814285714}, 0.31261735453583933}, 
 {{0.15, 8.6, 0.9440266199999999, 1.1602179014285714}, 0.31462875465888535}, 
 {{0.15, 8.6, 0.9239195399999999, 1.1670485714285714}, 0.29676344736641697}, 
 {{0.15, 8.6, 0.9239195399999999, 1.1699806814285714}, 0.29621452007512955}, 
 {{0.15, 8.6, 0.9239195399999999, 1.1602179014285714}, 0.2980484656328733}, 
 {{0.15, 9.2, 0.93684, 1.1670485714285714}, 0.31046073785744194}, 
 {{0.15, 9.2, 0.93684, 1.1699806814285714}, 0.30984663223977127}, 
 {{0.15, 9.2, 0.93684, 1.1602179014285714}, 0.3118987330743297}, 
 {{0.15, 9.2, 0.9440266199999999, 1.1670485714285714}, 0.31662935044376517}, 
 {{0.15, 9.2, 0.9440266199999999, 1.1699806814285714}, 0.31599481451868044}, 
 {{0.15, 9.2, 0.9440266199999999, 1.1602179014285714}, 0.31811514606075814}, 
 {{0.15, 9.2, 0.9239195399999999, 1.1670485714285714}, 0.2997544878079051}, 
 {{0.15, 9.2, 0.9239195399999999, 1.1699806814285714}, 0.2991759933515648}, 
 {{0.15, 9.2, 0.9239195399999999, 1.1602179014285714}, 0.3011091588687819}, 
 {{0.15, 9.8, 0.93684, 1.1670485714285714}, 0.3133585652253752}, 
 {{0.15, 9.8, 0.93684, 1.1699806814285714}, 0.3127150736608785}, 
 {{0.15, 9.8, 0.93684, 1.1602179014285714}, 0.31486581482561016}, 
 {{0.15, 9.8, 0.9440266199999999, 1.1670485714285714}, 0.31966688699732326}, 
 {{0.15, 9.8, 0.9440266199999999, 1.1699806814285714}, 0.31900197990830353}, 
 {{0.15, 9.8, 0.9440266199999999, 1.1602179014285714}, 0.3212242529534233}, 
 {{0.15, 9.8, 0.9239195399999999, 1.1670485714285714}, 0.3024098503428011}, 
 {{0.15, 9.8, 0.9239195399999999, 1.1699806814285714}, 0.3018036968472637}, 
 {{0.15, 9.8, 0.9239195399999999, 1.1602179014285714}, 0.3038297156272211}, 
 {{0.15, 10.4, 0.93684, 1.1670485714285714}, 0.31594152884671023}, 
 {{0.15, 10.4, 0.93684, 1.1699806814285714}, 0.31527047644093315}, 
 {{0.15, 10.4, 0.93684, 1.1602179014285714}, 0.317513743889096}, 
 {{0.15, 10.4, 0.9440266199999999, 1.1670485714285714}, 0.322377690026686}, 
 {{0.15, 10.4, 0.9440266199999999, 1.1699806814285714}, 0.32168430044366053}, 
 {{0.15, 10.4, 0.9440266199999999, 1.1602179014285714}, 0.3240021882799374}, 
 {{0.15, 10.4, 0.9239195399999999, 1.1670485714285714}, 0.30477091937830963}, 
 {{0.15, 10.4, 0.9239195399999999, 1.1699806814285714}, 0.3041388219843053}, 
 {{0.15, 10.4, 0.9239195399999999, 1.1602179014285714}, 0.30625194639785674}, 
 {{0.15, 11., 0.93684, 1.1670485714285714}, 0.31824813017189824}, 
 {{0.15, 11., 0.93684, 1.1699806814285714}, 0.317551302676481}, 
 {{0.15, 11., 0.93684, 1.1602179014285714}, 0.31988113918692}, 
 {{0.15, 11., 0.9440266199999999, 1.1670485714285714}, 0.3248016157992015}, 
 {{0.15, 11., 0.9440266199999999, 1.1699806814285714}, 0.3240815889626973}, 
 {{0.15, 11., 0.9440266199999999, 1.1602179014285714}, 0.3264889353482799}, 
 {{0.15, 11., 0.9239195399999999, 1.1670485714285714}, 0.30687384618694286}, 
 {{0.15, 11., 0.9239195399999999, 1.1699806814285714}, 0.30621748817694694}, 
 {{0.15, 11., 0.9239195399999999, 1.1602179014285714}, 0.3084121063031284}, 
 {{0.15, 11.6, 0.93684, 1.1670485714285714}, 0.3203109528954314}, 
 {{0.15, 11.6, 0.93684, 1.1699806814285714}, 0.31958995918899974}, 
 {{0.15, 11.6, 0.93684, 1.1602179014285714}, 0.3220009426041567}, 
 {{0.15, 11.6, 0.9440266199999999, 1.1670485714285714}, 0.32697240643353087}, 
 {{0.15, 11.6, 0.9440266199999999, 1.1699806814285714}, 0.3262274067602006}, 
 {{0.15, 11.6, 0.9440266199999999, 1.1602179014285714}, 0.3287186064065863}, 
 {{0.15, 11.6, 0.9239195399999999, 1.1670485714285714}, 0.3087492107170046}, 
 {{0.15, 11.6, 0.9239195399999999, 1.1699806814285714}, 0.3080701045659979}, 
 {{0.15, 11.6, 0.9239195399999999, 1.1602179014285714}, 0.31034111036023604}, 
 {{0.15, 12.2, 0.93684, 1.1670485714285714}, 0.32215733314314476}, 
 {{0.15, 12.2, 0.93684, 1.1699806814285714}, 0.3214136267121098}, 
 {{0.15, 12.2, 0.93684, 1.1602179014285714}, 0.3239009636280914}, 
 {{0.15, 12.2, 0.9440266199999999, 1.1670485714285714}, 0.3289184102789186}, 
 {{0.15, 12.2, 0.9440266199999999, 1.1699806814285714}, 0.3281499416296849}, 
 {{0.15, 12.2, 0.9440266199999999, 1.1602179014285714}, 0.3307200267713478}, 
 {{0.15, 12.2, 0.9239195399999999, 1.1670485714285714}, 0.31042259654360255}, 
 {{0.15, 12.2, 0.9239195399999999, 1.1699806814285714}, 0.3097221087204655}, 
 {{0.15, 12.2, 0.9239195399999999, 1.1602179014285714}, 0.31206501097733824}, 
 {{0.15, 12.8, 0.93684, 1.1670485714285714}, 0.3238124237646372}, 
 {{0.15, 12.8, 0.93684, 1.1699806814285714}, 0.3230474716507925}, 
 {{0.15, 12.8, 0.93684, 1.1602179014285714}, 0.3256062270717756}, 
 {{0.15, 12.8, 0.9440266199999999, 1.1670485714285714}, 0.3306656610199598}, 
 {{0.15, 12.8, 0.9440266199999999, 1.1699806814285714}, 0.329875237685578}, 
 {{0.15, 12.8, 0.9440266199999999, 1.1602179014285714}, 0.332519117823433}, 
 {{0.15, 12.8, 0.9239195399999999, 1.1670485714285714}, 0.3119176286306758}, 
 {{0.15, 12.8, 0.9239195399999999, 1.1699806814285714}, 0.31119714411815746}, 
 {{0.15, 12.8, 0.9239195399999999, 1.1602179014285714}, 0.31360727733375177}, 
 {{0.15, 13.399999999999999, 0.93684, 1.1670485714285714}, 
  0.32529688645277943}, {{0.15, 13.399999999999999, 0.93684, 
   1.1699806814285714}, 0.324511913567552}, 
 {{0.15, 13.399999999999999, 0.93684, 1.1602179014285714}, 
  0.32713795988515687}, {{0.15, 13.399999999999999, 0.9440266199999999, 
   1.1670485714285714}, 0.3322355775306267}, 
 {{0.15, 13.399999999999999, 0.9440266199999999, 1.1699806814285714}, 
  0.3314244678716622}, {{0.15, 13.399999999999999, 0.9440266199999999, 
   1.1602179014285714}, 0.3341378697276494}, 
 {{0.15, 13.399999999999999, 0.9239195399999999, 1.1670485714285714}, 
  0.3132536598588367}, {{0.15, 13.399999999999999, 0.9239195399999999, 
   1.1699806814285714}, 0.31251432843334015}, 
 {{0.15, 13.399999999999999, 0.9239195399999999, 1.1602179014285714}, 
  0.31498781693596034}, {{0.15, 14., 0.93684, 1.1670485714285714}, 
  0.32662949894870774}, {{0.15, 14., 0.93684, 1.1699806814285714}, 
  0.3258257546257147}, {{0.15, 14., 0.93684, 1.1602179014285714}, 
  0.3285149277625413}, {{0.15, 14., 0.9440266199999999, 1.1670485714285714}, 
  0.3336476151602619}, {{0.15, 14., 0.9440266199999999, 1.1699806814285714}, 
  0.3328171087958657}, {{0.15, 14., 0.9440266199999999, 1.1602179014285714}, 
  0.33559573324869635}, {{0.15, 14., 0.9239195399999999, 1.1670485714285714}, 
  0.3144482924086324}, {{0.15, 14., 0.9239195399999999, 1.1699806814285714}, 
  0.3136912933542267}, {{0.15, 14., 0.9239195399999999, 1.1602179014285714}, 
  0.31622420778694305}, {{0.15, 14.600000000000001, 0.93684, 
   1.1670485714285714}, 0.3278264029378737}, 
 {{0.15, 14.600000000000001, 0.93684, 1.1699806814285714}, 
  0.3270050136036403}, {{0.15, 14.600000000000001, 0.93684, 
   1.1602179014285714}, 0.3297535431601501}, 
 {{0.15, 14.600000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.3349185006274795}, {{0.15, 14.600000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.33406976102263836}, 
 {{0.15, 14.600000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.336909713443662}, {{0.15, 14.600000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.315516655147091}, 
 {{0.15, 14.600000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.3147430505311421}, {{0.15, 14.600000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.3173318363152984}, 
 {{0.15, 15.2, 0.93684, 1.1670485714285714}, 0.3289010294186924}, 
 {{0.15, 15.2, 0.93684, 1.1699806814285714}, 0.3280629139030596}, 
 {{0.15, 15.2, 0.93684, 1.1602179014285714}, 0.33086767999070776}, 
 {{0.15, 15.2, 0.9440266199999999, 1.1670485714285714}, 0.33606218112935404}, 
 {{0.15, 15.2, 0.9440266199999999, 1.1699806814285714}, 0.33519616154353826}, 
 {{0.15, 15.2, 0.9440266199999999, 1.1602179014285714}, 0.33809420657220907}, 
 {{0.15, 15.2, 0.9239195399999999, 1.1670485714285714}, 0.3164712879237743}, 
 {{0.15, 15.2, 0.9239195399999999, 1.1699806814285714}, 0.3156819370846442}, 
 {{0.15, 15.2, 0.9239195399999999, 1.1602179014285714}, 0.31832367395675293}, 
 {{0.15, 15.8, 0.93684, 1.1670485714285714}, 0.3298664393565853}, 
 {{0.15, 15.8, 0.93684, 1.1699806814285714}, 0.32901262354945227}, 
 {{0.15, 15.8, 0.93684, 1.1602179014285714}, 0.3318702167978028}, 
 {{0.15, 15.8, 0.9440266199999999, 1.1670485714285714}, 0.3370921856192027}, 
 {{0.15, 15.8, 0.9440266199999999, 1.1699806814285714}, 0.33620994360416445}, 
 {{0.15, 15.8, 0.9440266199999999, 1.1602179014285714}, 0.3391625656332497}, 
 {{0.15, 15.8, 0.9239195399999999, 1.1670485714285714}, 0.3173244376316083}, 
 {{0.15, 15.8, 0.9239195399999999, 1.1699806814285714}, 0.3165203111637531}, 
 {{0.15, 15.8, 0.9239195399999999, 1.1602179014285714}, 0.3192117751769294}, 
 {{0.15, 16.4, 0.93684, 1.1670485714285714}, 0.33073349838171295}, 
 {{0.15, 16.4, 0.93684, 1.1699806814285714}, 0.3298648761187171}, 
 {{0.15, 16.4, 0.93684, 1.1602179014285714}, 0.33277230154373744}, 
 {{0.15, 16.4, 0.9440266199999999, 1.1670485714285714}, 0.3380197818516149}, 
 {{0.15, 16.4, 0.9440266199999999, 1.1699806814285714}, 0.33712224044527594}, 
 {{0.15, 16.4, 0.9440266199999999, 1.1602179014285714}, 0.34012634648883794}, 
 {{0.15, 16.4, 0.9239195399999999, 1.1670485714285714}, 0.3180862744057057}, 
 {{0.15, 16.4, 0.9239195399999999, 1.1699806814285714}, 0.31726821528026217}, 
 {{0.15, 16.4, 0.9239195399999999, 1.1602179014285714}, 0.3200065821313433}, 
 {{0.15, 17., 0.93684, 1.1670485714285714}, 0.3315115752476115}, 
 {{0.15, 17., 0.93684, 1.1699806814285714}, 0.3306288833121401}, 
 {{0.15, 17., 0.93684, 1.1602179014285714}, 0.33358383826647864}, 
 {{0.15, 17., 0.9440266199999999, 1.1670485714285714}, 0.3388546963473798}, 
 {{0.15, 17., 0.9440266199999999, 1.1699806814285714}, 0.3379426196398233}, 
 {{0.15, 17., 0.9440266199999999, 1.1602179014285714}, 0.34099581929069706}, 
 {{0.15, 17., 0.9239195399999999, 1.1670485714285714}, 0.31876554928958456}, 
 {{0.15, 17., 0.9239195399999999, 1.1699806814285714}, 0.31793424699207856}, 
 {{0.15, 17., 0.9239195399999999, 1.1602179014285714}, 0.3207173646162797}, 
 {{0.15, 17.6, 0.93684, 1.1670485714285714}, 0.33220938090477575}, 
 {{0.15, 17.6, 0.93684, 1.1699806814285714}, 0.3313134288425052}, 
 {{0.15, 17.6, 0.93684, 1.1602179014285714}, 0.334312814592969}, 
 {{0.15, 17.6, 0.9440266199999999, 1.1670485714285714}, 0.33960597359028954}, 
 {{0.15, 17.6, 0.9440266199999999, 1.1699806814285714}, 0.33868019612775885}, 
 {{0.15, 17.6, 0.9440266199999999, 1.1602179014285714}, 0.3417792967798965}, 
 {{0.15, 17.6, 0.9239195399999999, 1.1670485714285714}, 0.3193703932582439}, 
 {{0.15, 17.6, 0.9239195399999999, 1.1699806814285714}, 0.318526613548121}, 
 {{0.15, 17.6, 0.9239195399999999, 1.1602179014285714}, 0.3213515463921679}, 
 {{0.15, 18.2, 0.93684, 1.1670485714285714}, 0.3328350458923051}, 
 {{0.15, 18.2, 0.93684, 1.1699806814285714}, 0.3319265553085145}, 
 {{0.15, 18.2, 0.93684, 1.1602179014285714}, 0.3349677107445934}, 
 {{0.15, 18.2, 0.9440266199999999, 1.1670485714285714}, 0.34028201148089304}, 
 {{0.15, 18.2, 0.9440266199999999, 1.1699806814285714}, 0.33934328046843415}, 
 {{0.15, 18.2, 0.9440266199999999, 1.1602179014285714}, 0.34248556040069084}, 
 {{0.15, 18.2, 0.9239195399999999, 1.1670485714285714}, 0.3199084671310614}, 
 {{0.15, 18.2, 0.9239195399999999, 1.1699806814285714}, 0.3190528908897463}, 
 {{0.15, 18.2, 0.9239195399999999, 1.1602179014285714}, 0.32191708796596274}, 
 {{0.15, 18.8, 0.93684, 1.1670485714285714}, 0.33339460648378133}, 
 {{0.15, 18.8, 0.93684, 1.1699806814285714}, 0.3324740551783335}, 
 {{0.15, 18.8, 0.93684, 1.1602179014285714}, 0.33555584429262875}, 
 {{0.15, 18.8, 0.9440266199999999, 1.1670485714285714}, 0.34088913231221746}, 
 {{0.15, 18.8, 0.9440266199999999, 1.1699806814285714}, 0.3399379404768455}, 
 {{0.15, 18.8, 0.9440266199999999, 1.1602179014285714}, 0.34312217135933576}, 
 {{0.15, 18.8, 0.9239195399999999, 1.1670485714285714}, 0.3203853233013429}, 
 {{0.15, 18.8, 0.9239195399999999, 1.1699806814285714}, 0.3195183966188926}, 
 {{0.15, 18.8, 0.9239195399999999, 1.1602179014285714}, 0.3224208785029247}, 
 {{0.15, 19.4, 0.93684, 1.1670485714285714}, 0.3338940264296467}, 
 {{0.15, 19.4, 0.93684, 1.1699806814285714}, 0.3329622944324143}, 
 {{0.15, 19.4, 0.93684, 1.1602179014285714}, 0.33608213639726836}, 
 {{0.15, 19.4, 0.9440266199999999, 1.1670485714285714}, 0.3414335193655262}, 
 {{0.15, 19.4, 0.9440266199999999, 1.1699806814285714}, 0.34047077412741933}, 
 {{0.15, 19.4, 0.9440266199999999, 1.1602179014285714}, 0.3436943119080174}, 
 {{0.15, 19.4, 0.9239195399999999, 1.1670485714285714}, 0.32080654224374006}, 
 {{0.15, 19.4, 0.9239195399999999, 1.1699806814285714}, 0.31992909825117055}, 
 {{0.15, 19.4, 0.9239195399999999, 1.1602179014285714}, 0.3228673963970811}, 
 {{0.15, 20., 0.93684, 1.1670485714285714}, 0.3343392540632526}, 
 {{0.15, 20., 0.93684, 1.1699806814285714}, 0.33339679637686803}, 
 {{0.15, 20., 0.93684, 1.1602179014285714}, 0.3365527614202717}, 
 {{0.15, 20., 0.9440266199999999, 1.1670485714285714}, 0.3419213334363693}, 
 {{0.15, 20., 0.9440266199999999, 1.1699806814285714}, 0.34094750557185943}, 
 {{0.15, 20., 0.9440266199999999, 1.1602179014285714}, 0.3442083641402391}, 
 {{0.15, 20., 0.9239195399999999, 1.1670485714285714}, 0.3211777004273851}, 
 {{0.15, 20., 0.9239195399999999, 1.1699806814285714}, 0.32029016776972463}, 
 {{0.15, 20., 0.9239195399999999, 1.1602179014285714}, 0.32326245686397365}, 
 {{0.15, 20.599999999999998, 0.93684, 1.1670485714285714}, 
  0.33473508039043065}, {{0.15, 20.599999999999998, 0.93684, 
   1.1699806814285714}, 0.3337824413621614}, 
 {{0.15, 20.599999999999998, 0.93684, 1.1602179014285714}, 
  0.33697271806917184}, {{0.15, 20.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.34235755049557237}, 
 {{0.15, 20.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.34137320209446675}, {{0.15, 20.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.34466951009094904}, 
 {{0.15, 20.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.3215032692225891}, {{0.15, 20.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.3206061611804269}, 
 {{0.15, 20.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.32361073057611495}, {{0.15, 21.2, 0.93684, 1.1670485714285714}, 
  0.335085446894746}, {{0.15, 21.2, 0.93684, 1.1699806814285714}, 
  0.33412303242455843}, {{0.15, 21.2, 0.93684, 1.1602179014285714}, 
  0.33734654586319723}, {{0.15, 21.2, 0.9440266199999999, 
   1.1670485714285714}, 0.3427462859412907}, 
 {{0.15, 21.2, 0.9440266199999999, 1.1699806814285714}, 0.34175183783653407}, 
 {{0.15, 21.2, 0.9440266199999999, 1.1602179014285714}, 0.3450824646124348}, 
 {{0.15, 21.2, 0.9239195399999999, 1.1670485714285714}, 0.3217868989261133}, 
 {{0.15, 21.2, 0.9239195399999999, 1.1699806814285714}, 0.32088059409205094}, 
 {{0.15, 21.2, 0.9239195399999999, 1.1602179014285714}, 0.32391645718010287}, 
 {{0.15, 21.8, 0.93684, 1.1670485714285714}, 0.335394789730231}, 
 {{0.15, 21.8, 0.93684, 1.1699806814285714}, 0.3344231230270682}, 
 {{0.15, 21.8, 0.93684, 1.1602179014285714}, 0.3376774670074345}, 
 {{0.15, 21.8, 0.9440266199999999, 1.1670485714285714}, 0.3430921264254366}, 
 {{0.15, 21.8, 0.9440266199999999, 1.1699806814285714}, 0.3420881173961091}, 
 {{0.15, 21.8, 0.9440266199999999, 1.1602179014285714}, 0.3454506073505087}, 
 {{0.15, 21.8, 0.9239195399999999, 1.1670485714285714}, 0.3220327481023522}, 
 {{0.15, 21.8, 0.9239195399999999, 1.1699806814285714}, 0.32111774332190385}, 
 {{0.15, 21.8, 0.9239195399999999, 1.1602179014285714}, 0.32418259016220724}, 
 {{0.15, 22.4, 0.93684, 1.1670485714285714}, 0.33566654268558455}, 
 {{0.15, 22.4, 0.93684, 1.1699806814285714}, 0.33468606154100483}, 
 {{0.15, 22.4, 0.93684, 1.1602179014285714}, 0.33797010896397545}, 
 {{0.15, 22.4, 0.9440266199999999, 1.1670485714285714}, 0.34339864553523997}, 
 {{0.15, 22.4, 0.9440266199999999, 1.1699806814285714}, 0.3423855272255747}, 
 {{0.15, 22.4, 0.9440266199999999, 1.1602179014285714}, 0.3457787073769747}, 
 {{0.15, 22.4, 0.9239195399999999, 1.1670485714285714}, 0.32224401492063537}, 
 {{0.15, 22.4, 0.9239195399999999, 1.1699806814285714}, 0.3213207236508425}, 
 {{0.15, 22.4, 0.9239195399999999, 1.1602179014285714}, 0.32441350561957905}, 
 {{0.15, 23., 0.93684, 1.1670485714285714}, 0.33590394737129575}, 
 {{0.15, 23., 0.93684, 1.1699806814285714}, 0.3349150646237739}, 
 {{0.15, 23., 0.93684, 1.1602179014285714}, 0.33822743081746676}, 
 {{0.15, 23., 0.9440266199999999, 1.1670485714285714}, 0.3436692110289472}, 
 {{0.15, 23., 0.9440266199999999, 1.1699806814285714}, 0.34264740914548225}, 
 {{0.15, 23., 0.9440266199999999, 1.1602179014285714}, 0.3460698515909061}, 
 {{0.15, 23., 0.9239195399999999, 1.1670485714285714}, 0.322423722030499}, 
 {{0.15, 23., 0.9239195399999999, 1.1699806814285714}, 0.32149253446910514}, 
 {{0.15, 23., 0.9239195399999999, 1.1602179014285714}, 0.32461194294733214}, 
 {{0.15, 23.599999999999998, 0.93684, 1.1670485714285714}, 
  0.3361099482733993}, {{0.15, 23.599999999999998, 0.93684, 
   1.1699806814285714}, 0.3351125330503314}, 
 {{0.15, 23.599999999999998, 0.93684, 1.1602179014285714}, 
  0.338452430763625}, {{0.15, 23.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.3439064792822561}, 
 {{0.15, 23.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.34287627855150726}, {{0.15, 23.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.34632715481469684}, 
 {{0.15, 23.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.3225746151654643}, {{0.15, 23.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.3216353809840638}, 
 {{0.15, 23.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.32478069787077585}, {{0.15, 24.2, 0.93684, 1.1670485714285714}, 
  0.33628619680684907}, {{0.15, 24.2, 0.93684, 1.1699806814285714}, 
  0.3352814801273382}, {{0.15, 24.2, 0.93684, 1.1602179014285714}, 
  0.33864717093374896}, {{0.15, 24.2, 0.9440266199999999, 
   1.1670485714285714}, 0.3441134228138492}, 
 {{0.15, 24.2, 0.9440266199999999, 1.1699806814285714}, 0.3430752600759871}, 
 {{0.15, 24.2, 0.9440266199999999, 1.1602179014285714}, 0.3465527902513936}, 
 {{0.15, 24.2, 0.9239195399999999, 1.1670485714285714}, 0.3226981542773575}, 
 {{0.15, 24.2, 0.9239195399999999, 1.1699806814285714}, 0.32175207892379876}, 
 {{0.15, 24.2, 0.9239195399999999, 1.1602179014285714}, 0.32492164360612275}, 
 {{0.15, 24.799999999999997, 0.93684, 1.1670485714285714}, 
  0.3364363047963895}, {{0.15, 24.799999999999997, 0.93684, 
   1.1699806814285714}, 0.3354242188848986}, 
 {{0.15, 24.799999999999997, 0.93684, 1.1602179014285714}, 0.3388147497154}, 
 {{0.15, 24.799999999999997, 0.9440266199999999, 1.1670485714285714}, 
  0.3442925367976748}, {{0.15, 24.799999999999997, 0.9440266199999999, 
   1.1699806814285714}, 0.3432467572752891}, 
 {{0.15, 24.799999999999997, 0.9440266199999999, 1.1602179014285714}, 
  0.3467499554842326}, {{0.15, 24.799999999999997, 0.9239195399999999, 
   1.1670485714285714}, 0.3227977853525309}, 
 {{0.15, 24.799999999999997, 0.9239195399999999, 1.1699806814285714}, 
  0.3218447856389936}, {{0.15, 24.799999999999997, 0.9239195399999999, 
   1.1602179014285714}, 0.3250377009840632}, 
 {{0.15, 25.4, 0.93684, 1.1670485714285714}, 0.3365620524256849}, 
 {{0.15, 25.4, 0.93684, 1.1699806814285714}, 0.3355429132893071}, 
 {{0.15, 25.4, 0.93684, 1.1602179014285714}, 0.3389572233357999}, 
 {{0.15, 25.4, 0.9440266199999999, 1.1670485714285714}, 0.34444609148186056}, 
 {{0.15, 25.4, 0.9440266199999999, 1.1699806814285714}, 0.3433930210388909}, 
 {{0.15, 25.4, 0.9440266199999999, 1.1602179014285714}, 0.3469207933638268}, 
 {{0.15, 25.4, 0.9239195399999999, 1.1670485714285714}, 0.32287513957857705}, 
 {{0.15, 25.4, 0.9239195399999999, 1.1699806814285714}, 0.32191551410815117}, 
 {{0.15, 25.4, 0.9239195399999999, 1.1602179014285714}, 0.3251307777732713}, 
 {{0.15, 26., 0.93684, 1.1670485714285714}, 0.3366654318742856}, 
 {{0.15, 26., 0.93684, 1.1699806814285714}, 0.33563953096028265}, 
 {{0.15, 26., 0.93684, 1.1602179014285714}, 0.33907662443269104}, 
 {{0.15, 26., 0.9440266199999999, 1.1670485714285714}, 0.34457615913023415}, 
 {{0.15, 26., 0.9440266199999999, 1.1699806814285714}, 0.343516098317951}, 
 {{0.15, 26., 0.9440266199999999, 1.1602179014285714}, 0.3470674181723444}, 
 {{0.15, 26., 0.9239195399999999, 1.1670485714285714}, 0.3229320699851616}, 
 {{0.15, 26., 0.9239195399999999, 1.1699806814285714}, 0.3219660942369205}, 
 {{0.15, 26., 0.9239195399999999, 1.1602179014285714}, 0.32520276477380744}, 
 {{0.15, 26.599999999999998, 0.93684, 1.1670485714285714}, 
  0.3367482463255831}, {{0.15, 26.599999999999998, 0.93684, 
   1.1699806814285714}, 0.33571546302527927}, 
 {{0.15, 26.599999999999998, 0.93684, 1.1602179014285714}, 
  0.33917479886955315}, {{0.15, 26.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.3446846169721925}, 
 {{0.15, 26.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.34361745376351194}, {{0.15, 26.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.3471917507060257}, 
 {{0.15, 26.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.32297025105694516}, {{0.15, 26.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.321997792612404}, 
 {{0.15, 26.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.32525537773712293}, {{0.15, 27.2, 0.93684, 1.1670485714285714}, 
  0.33681130855608676}, {{0.15, 27.2, 0.93684, 1.1699806814285714}, 
  0.33577255655043525}, {{0.15, 27.2, 0.93684, 1.1602179014285714}, 
  0.3392529564621363}, {{0.15, 27.2, 0.9440266199999999, 1.1670485714285714}, 
  0.34477235309212023}, {{0.15, 27.2, 0.9440266199999999, 
   1.1699806814285714}, 0.3436990123354111}, 
 {{0.15, 27.2, 0.9440266199999999, 1.1602179014285714}, 0.34729507280789185}, 
 {{0.15, 27.2, 0.9239195399999999, 1.1670485714285714}, 0.3229903701412627}, 
 {{0.15, 27.2, 0.9239195399999999, 1.1699806814285714}, 0.3220123165362818}, 
 {{0.15, 27.2, 0.9239195399999999, 1.1602179014285714}, 0.3252897049216004}, 
 {{0.15, 27.799999999999997, 0.93684, 1.1670485714285714}, 
  0.3368571289569058}, {{0.15, 27.799999999999997, 0.93684, 
   1.1699806814285714}, 0.3358123716789684}, 
 {{0.15, 27.799999999999997, 0.93684, 1.1602179014285714}, 
  0.33931302278817116}, {{0.15, 27.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.34484193744362407}, 
 {{0.15, 27.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.34376238793514985}, {{0.15, 27.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.3473793796722387}, 
 {{0.15, 27.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.3229948259682783}, {{0.15, 27.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.32201113415515303}, 
 {{0.15, 27.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.32530754566164055}, {{0.15, 28.4, 0.93684, 1.1670485714285714}, 
  0.33688680573125557}, {{0.15, 28.4, 0.93684, 1.1699806814285714}, 
  0.33583627705431546}, {{0.15, 28.4, 0.93684, 1.1602179014285714}, 
  0.339356394560609}, {{0.15, 28.4, 0.9440266199999999, 1.1670485714285714}, 
  0.3448945232901932}, {{0.15, 28.4, 0.9440266199999999, 1.1699806814285714}, 
  0.34380900606829395}, {{0.15, 28.4, 0.9440266199999999, 
   1.1602179014285714}, 0.34744612020473137}, 
 {{0.15, 28.4, 0.9239195399999999, 1.1670485714285714}, 0.322984624078189}, 
 {{0.15, 28.4, 0.9239195399999999, 1.1699806814285714}, 0.3219955151987482}, 
 {{0.15, 28.4, 0.9239195399999999, 1.1602179014285714}, 0.32531020780803144}, 
 {{0.15, 29., 0.93684, 1.1670485714285714}, 0.3369016082811023}, 
 {{0.15, 29., 0.93684, 1.1699806814285714}, 0.33584553076703416}, 
 {{0.15, 29., 0.93684, 1.1602179014285714}, 0.33938436821943013}, 
 {{0.15, 29., 0.9440266199999999, 1.1670485714285714}, 0.34493143278436145}, 
 {{0.15, 29., 0.9440266199999999, 1.1699806814285714}, 0.343840177114647}, 
 {{0.15, 29., 0.9440266199999999, 1.1602179014285714}, 0.3474966446821232}, 
 {{0.15, 29., 0.9239195399999999, 1.1670485714285714}, 0.3229609420754795}, 
 {{0.15, 29., 0.9239195399999999, 1.1699806814285714}, 0.32196662675414983}, 
 {{0.15, 29., 0.9239195399999999, 1.1602179014285714}, 0.3252988900128805}, 
 {{0.15, 29.599999999999998, 0.93684, 1.1670485714285714}, 
  0.33690228882062717}, {{0.15, 29.599999999999998, 0.93684, 
   1.1699806814285714}, 0.3358407567319459}, 
 {{0.15, 29.599999999999998, 0.93684, 1.1602179014285714}, 
  0.33939813711050215}, {{0.15, 29.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.34495346974792845}, 
 {{0.15, 29.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.34385657793516944}, {{0.15, 29.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.3475321960197986}, 
 {{0.15, 29.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.3229244456106416}, {{0.15, 29.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.3219250044229148}, 
 {{0.15, 29.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.32527470671214337}, {{0.15, 30.2, 0.93684, 1.1670485714285714}, 
  0.33689028200186955}, {{0.15, 30.2, 0.93684, 1.1699806814285714}, 
  0.33582356660496804}, {{0.15, 30.2, 0.93684, 1.1602179014285714}, 
  0.3393982410763878}, {{0.15, 30.2, 0.9440266199999999, 1.1670485714285714}, 
  0.3449621171411343}, {{0.15, 30.2, 0.9440266199999999, 1.1699806814285714}, 
  0.3438598653714447}, {{0.15, 30.2, 0.9440266199999999, 1.1602179014285714}, 
  0.34755336700694744}, {{0.15, 30.2, 0.9239195399999999, 
   1.1670485714285714}, 0.32287648091291243}, 
 {{0.15, 30.2, 0.9239195399999999, 1.1699806814285714}, 0.3218721759150954}, 
 {{0.15, 30.2, 0.9239195399999999, 1.1602179014285714}, 0.3252381061215179}, 
 {{0.15, 30.799999999999997, 0.93684, 1.1670485714285714}, 
  0.3368664776027204}, {{0.15, 30.799999999999997, 0.93684, 
   1.1699806814285714}, 0.33579476225107213}, 
 {{0.15, 30.799999999999997, 0.93684, 1.1602179014285714}, 
  0.33938630244319556}, {{0.15, 30.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.34495830370956104}, 
 {{0.15, 30.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.3438508810291383}, {{0.15, 30.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.34756181935721225}, 
 {{0.15, 30.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.322817871488913}, {{0.15, 30.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.3218088758768715}, 
 {{0.15, 30.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.32519063639931844}, {{0.15, 31.4, 0.93684, 1.1670485714285714}, 
  0.3368317686745549}, {{0.15, 31.4, 0.93684, 1.1699806814285714}, 
  0.33575522796454194}, {{0.15, 31.4, 0.93684, 1.1602179014285714}, 
  0.3393630478208454}, {{0.15, 31.4, 0.9440266199999999, 1.1670485714285714}, 
  0.34494296148162706}, {{0.15, 31.4, 0.9440266199999999, 
   1.1699806814285714}, 0.3438305478393252}, 
 {{0.15, 31.4, 0.9440266199999999, 1.1602179014285714}, 0.34755831883685895}, 
 {{0.15, 31.4, 0.9239195399999999, 1.1670485714285714}, 0.32274944250075}, 
 {{0.15, 31.4, 0.9239195399999999, 1.1699806814285714}, 0.32173592129990697}, 
 {{0.15, 31.4, 0.9239195399999999, 1.1602179014285714}, 0.3251329580907924}, 
 {{0.15, 32., 0.93684, 1.1670485714285714}, 0.33678679859921534}, 
 {{0.15, 32., 0.93684, 1.1699806814285714}, 0.3357055282739368}, 
 {{0.15, 32., 0.93684, 1.1602179014285714}, 0.339329320782383}, 
 {{0.15, 32., 0.9440266199999999, 1.1670485714285714}, 0.3449167702763856}, 
 {{0.15, 32., 0.9440266199999999, 1.1699806814285714}, 0.3437994675090367}, 
 {{0.15, 32., 0.9440266199999999, 1.1602179014285714}, 0.34754374587052667}, 
 {{0.15, 32., 0.9239195399999999, 1.1670485714285714}, 0.32267177142842185}, 
 {{0.15, 32., 0.9239195399999999, 1.1699806814285714}, 0.32165381414490557}, 
 {{0.15, 32., 0.9239195399999999, 1.1602179014285714}, 0.3250658505539155}, 
 {{0.15, 32.6, 0.93684, 1.1670485714285714}, 0.33673242410399723}, 
 {{0.15, 32.6, 0.93684, 1.1699806814285714}, 0.33564662284871805}, 
 {{0.15, 32.6, 0.93684, 1.1602179014285714}, 0.3392856512551349}, 
 {{0.15, 32.6, 0.9440266199999999, 1.1670485714285714}, 0.34488062491513655}, 
 {{0.15, 32.6, 0.9440266199999999, 1.1699806814285714}, 0.34375863589996863}, 
 {{0.15, 32.6, 0.9440266199999999, 1.1602179014285714}, 0.3475186669138492}, 
 {{0.15, 32.6, 0.9239195399999999, 1.1670485714285714}, 0.3225856541984687}, 
 {{0.15, 32.6, 0.9239195399999999, 1.1699806814285714}, 0.32156344817205246}, 
 {{0.15, 32.6, 0.9239195399999999, 1.1602179014285714}, 0.324989782251036}, 
 {{0.15, 33.2, 0.93684, 1.1670485714285714}, 0.3366693382312998}, 
 {{0.15, 33.2, 0.93684, 1.1699806814285714}, 0.3355791512888219}, 
 {{0.15, 33.2, 0.93684, 1.1602179014285714}, 0.33923297425662374}, 
 {{0.15, 33.2, 0.9440266199999999, 1.1670485714285714}, 0.3448352470749107}, 
 {{0.15, 33.2, 0.9440266199999999, 1.1699806814285714}, 0.3437087216394283}, 
 {{0.15, 33.2, 0.9440266199999999, 1.1602179014285714}, 0.34748405041320507}, 
 {{0.15, 33.2, 0.9239195399999999, 1.1670485714285714}, 0.322491731066841}, 
 {{0.15, 33.2, 0.9239195399999999, 1.1699806814285714}, 0.32146541339749435}, 
 {{0.15, 33.2, 0.9239195399999999, 1.1602179014285714}, 0.32490562701101106}, 
 {{0.15, 33.8, 0.93684, 1.1670485714285714}, 0.33659817693332467}, 
 {{0.15, 33.8, 0.93684, 1.1699806814285714}, 0.33550374268885674}, 
 {{0.15, 33.8, 0.93684, 1.1602179014285714}, 0.33917189536237685}, 
 {{0.15, 33.8, 0.9440266199999999, 1.1670485714285714}, 0.34478130210924834}, 
 {{0.15, 33.8, 0.9440266199999999, 1.1699806814285714}, 0.3436503829687159}, 
 {{0.15, 33.8, 0.9440266199999999, 1.1602179014285714}, 0.3474405301247662}, 
 {{0.15, 33.8, 0.9239195399999999, 1.1670485714285714}, 0.32239058672088017}, 
 {{0.15, 33.8, 0.9239195399999999, 1.1699806814285714}, 0.3213602880938532}, 
 {{0.15, 33.8, 0.9239195399999999, 1.1602179014285714}, 0.324813942332149}, 
 {{0.15, 34.4, 0.93684, 1.1670485714285714}, 0.3365195282899769}, 
 {{0.15, 34.4, 0.93684, 1.1699806814285714}, 0.33542097810963706}, 
 {{0.15, 34.4, 0.93684, 1.1602179014285714}, 0.33910301776464247}, 
 {{0.15, 34.4, 0.9440266199999999, 1.1670485714285714}, 0.3447194054877943}, 
 {{0.15, 34.4, 0.9440266199999999, 1.1699806814285714}, 0.3435842281595024}, 
 {{0.15, 34.4, 0.9440266199999999, 1.1602179014285714}, 0.3473887371990508}, 
 {{0.15, 34.4, 0.9239195399999999, 1.1670485714285714}, 0.32228276145619283}, 
 {{0.15, 34.4, 0.9239195399999999, 1.1699806814285714}, 0.3212486009991543}, 
 {{0.15, 34.4, 0.9239195399999999, 1.1602179014285714}, 0.3247152826400006}, 
 {{0.15, 35., 0.93684, 1.1670485714285714}, 0.3364339509330606}, 
 {{0.15, 35., 0.93684, 1.1699806814285714}, 0.3353314325532474}, 
 {{0.15, 35., 0.93684, 1.1602179014285714}, 0.33902689923243867}, 
 {{0.15, 35., 0.9440266199999999, 1.1670485714285714}, 0.3446501422689997}, 
 {{0.15, 35., 0.9440266199999999, 1.1699806814285714}, 0.3435108585354517}, 
 {{0.15, 35., 0.9440266199999999, 1.1602179014285714}, 0.3473292554714674}, 
 {{0.15, 35., 0.9239195399999999, 1.1670485714285714}, 0.3221687675446954}, 
 {{0.15, 35., 0.9239195399999999, 1.1699806814285714}, 0.3211308896517083}, 
 {{0.15, 35., 0.9239195399999999, 1.1602179014285714}, 0.3246101603100547}, 
 {{0.15, 35.6, 0.93684, 1.1670485714285714}, 0.33634146869316056}, 
 {{0.15, 35.6, 0.93684, 1.1699806814285714}, 0.33523497364399363}, 
 {{0.15, 35.6, 0.93684, 1.1602179014285714}, 0.33894408707378665}, 
 {{0.15, 35.6, 0.9440266199999999, 1.1670485714285714}, 0.3445735642064158}, 
 {{0.15, 35.6, 0.9440266199999999, 1.1699806814285714}, 0.3434301700899149}, 
 {{0.15, 35.6, 0.9440266199999999, 1.1602179014285714}, 0.34726265757248226}, 
 {{0.15, 35.6, 0.9239195399999999, 1.1670485714285714}, 0.32204858403285247}, 
 {{0.15, 35.6, 0.9239195399999999, 1.1699806814285714}, 0.3210069733054327}, 
 {{0.15, 35.6, 0.9239195399999999, 1.1602179014285714}, 0.32449907770775027}, 
 {{0.15, 36.2, 0.93684, 1.1670485714285714}, 0.3362431831255104}, 
 {{0.15, 36.2, 0.93684, 1.1699806814285714}, 0.33513290533894197}, 
 {{0.15, 36.2, 0.93684, 1.1602179014285714}, 0.33885448663943796}, 
 {{0.15, 36.2, 0.9440266199999999, 1.1670485714285714}, 0.34449079067249616}, 
 {{0.15, 36.2, 0.9440266199999999, 1.1699806814285714}, 0.34334348298597606}, 
 {{0.15, 36.2, 0.9440266199999999, 1.1602179014285714}, 0.3471888777843901}, 
 {{0.15, 36.2, 0.9239195399999999, 1.1670485714285714}, 0.3219232757489386}, 
 {{0.15, 36.2, 0.9239195399999999, 1.1699806814285714}, 0.32087812027671303}, 
 {{0.15, 36.2, 0.9239195399999999, 1.1602179014285714}, 0.32438189484414776}, 
 {{0.15, 36.8, 0.93684, 1.1670485714285714}, 0.3361392773590598}, 
 {{0.15, 36.8, 0.93684, 1.1699806814285714}, 0.33502532232486054}, 
 {{0.15, 36.8, 0.93684, 1.1602179014285714}, 0.3387593114443222}, 
 {{0.15, 36.8, 0.9440266199999999, 1.1670485714285714}, 0.3444020273935139}, 
 {{0.15, 36.8, 0.9440266199999999, 1.1699806814285714}, 0.34325091498884663}, 
 {{0.15, 36.8, 0.9440266199999999, 1.1602179014285714}, 0.3471091429174566}, 
 {{0.15, 36.8, 0.9239195399999999, 1.1670485714285714}, 0.32179298856390737}, 
 {{0.15, 36.8, 0.9239195399999999, 1.1699806814285714}, 0.32074438778682884}, 
 {{0.15, 36.8, 0.9239195399999999, 1.1602179014285714}, 0.3242597951018076}, 
 {{0.15, 37.4, 0.93684, 1.1670485714285714}, 0.33603014232072315}, 
 {{0.15, 37.4, 0.93684, 1.1699806814285714}, 0.33491261085412866}, 
 {{0.15, 37.4, 0.93684, 1.1602179014285714}, 0.3386586691934408}, 
 {{0.15, 37.4, 0.9440266199999999, 1.1670485714285714}, 0.3443076851967651}, 
 {{0.15, 37.4, 0.9440266199999999, 1.1699806814285714}, 0.3431528720766012}, 
 {{0.15, 37.4, 0.9440266199999999, 1.1602179014285714}, 0.34702358387616583}, 
 {{0.15, 37.4, 0.9239195399999999, 1.1670485714285714}, 0.32165807862792095}, 
 {{0.15, 37.4, 0.9239195399999999, 1.1699806814285714}, 0.32060612761207347}, 
 {{0.15, 37.4, 0.9239195399999999, 1.1602179014285714}, 0.32413284835114947}, 
 {{0.15, 38., 0.93684, 1.1670485714285714}, 0.3359161401799948}, 
 {{0.15, 38., 0.93684, 1.1699806814285714}, 0.334795128766924}, 
 {{0.15, 38., 0.93684, 1.1602179014285714}, 0.33855293243664586}, 
 {{0.15, 38., 0.9440266199999999, 1.1670485714285714}, 0.34420814493583646}, 
 {{0.15, 38., 0.9440266199999999, 1.1699806814285714}, 0.3430497306070311}, 
 {{0.15, 38., 0.9440266199999999, 1.1602179014285714}, 0.34693259229439033}, 
 {{0.15, 38., 0.9239195399999999, 1.1670485714285714}, 0.32151887543832947}, 
 {{0.15, 38., 0.9239195399999999, 1.1699806814285714}, 0.3204636652056865}, 
 {{0.15, 38., 0.9239195399999999, 1.1602179014285714}, 0.324001393797928}, 
 {{0.15, 38.6, 0.93684, 1.1670485714285714}, 0.3357976066434902}, 
 {{0.15, 38.6, 0.93684, 1.1699806814285714}, 0.33467320776293213}, 
 {{0.15, 38.6, 0.93684, 1.1602179014285714}, 0.3384424465042459}, 
 {{0.15, 38.6, 0.9440266199999999, 1.1670485714285714}, 0.34410375987589076}, 
 {{0.15, 38.6, 0.9440266199999999, 1.1699806814285714}, 0.3429418396792653}, 
 {{0.15, 38.6, 0.9440266199999999, 1.1602179014285714}, 0.34683653144582133}, 
 {{0.15, 38.6, 0.9239195399999999, 1.1670485714285714}, 0.32137568397715466}, 
 {{0.15, 38.6, 0.9239195399999999, 1.1699806814285714}, 0.3203173018137197}, 
 {{0.15, 38.6, 0.9239195399999999, 1.1602179014285714}, 0.32386574540947116}, 
 {{0.15, 39.2, 0.93684, 1.1670485714285714}, 0.3356748530304636}, 
 {{0.15, 39.2, 0.93684, 1.1699806814285714}, 0.3345471554558936}, 
 {{0.15, 39.2, 0.93684, 1.1602179014285714}, 0.33832753163218776}, 
 {{0.15, 39.2, 0.9440266199999999, 1.1670485714285714}, 0.34399485785266604}, 
 {{0.15, 39.2, 0.9440266199999999, 1.1699806814285714}, 0.34282952327099914}, 
 {{0.15, 39.2, 0.9440266199999999, 1.1602179014285714}, 0.34673573845508915}, 
 {{0.15, 39.2, 0.9239195399999999, 1.1670485714285714}, 0.32122878664220367}, 
 {{0.15, 39.2, 0.9239195399999999, 1.1699806814285714}, 0.32016731638631457}, 
 {{0.15, 39.2, 0.9239195399999999, 1.1602179014285714}, 0.3237261938927948}, 
 {{0.15, 39.800000000000004, 0.93684, 1.1670485714285714}, 
  0.3355481681508365}, {{0.15, 39.800000000000004, 0.93684, 
   1.1699806814285714}, 0.3344167002610945}, 
 {{0.15, 39.800000000000004, 0.93684, 1.1602179014285714}, 
  0.33820848488580696}, {{0.15, 39.800000000000004, 0.9440266199999999, 
   1.1670485714285714}, 0.3438817432274799}, 
 {{0.15, 39.800000000000004, 0.9440266199999999, 1.1699806814285714}, 
  0.34271253148307346}, {{0.15, 39.800000000000004, 0.9440266199999999, 
   1.1602179014285714}, 0.34663052630100405}, 
 {{0.15, 39.800000000000004, 0.9239195399999999, 1.1670485714285714}, 
  0.32107844499204213}, {{0.15, 39.800000000000004, 0.9239195399999999, 
   1.1699806814285714}, 0.3200134047437044}, 
 {{0.15, 39.800000000000004, 0.9239195399999999, 1.1602179014285714}, 
  0.32358300848280797}, {{0.18, 0.4, 0.93684, 1.1670485714285714}, 
  0.19721404684231394}, {{0.18, 0.4, 0.93684, 1.1699806814285714}, 
  0.19721097847520494}, {{0.18, 0.4, 0.93684, 1.1602179014285714}, 
  0.19722114306935215}, {{0.18, 0.4, 0.9440266199999999, 1.1670485714285714}, 
  0.19782977171876118}, {{0.18, 0.4, 0.9440266199999999, 1.1699806814285714}, 
  0.19782661679674468}, {{0.18, 0.4, 0.9440266199999999, 1.1602179014285714}, 
  0.19783706806450035}, {{0.18, 0.4, 0.9239195399999999, 1.1670485714285714}, 
  0.19614429643801157}, {{0.18, 0.4, 0.9239195399999999, 1.1699806814285714}, 
  0.1961413789104976}, {{0.18, 0.4, 0.9239195399999999, 1.1602179014285714}, 
  0.19615104391861077}, {{0.18, 0.6000000000000001, 0.93684, 
   1.1670485714285714}, 0.20500801039315414}, 
 {{0.18, 0.6000000000000001, 0.93684, 1.1699806814285714}, 
  0.2049991316979858}, {{0.18, 0.6000000000000001, 0.93684, 
   1.1602179014285714}, 0.20502857668105715}, 
 {{0.18, 0.6000000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.205906233936558}, {{0.18, 0.6000000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.205897085241847}, 
 {{0.18, 0.6000000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.20592742559363722}, {{0.18, 0.6000000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.20344765368006218}, 
 {{0.18, 0.6000000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.20343924514773573}, {{0.18, 0.6000000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.20346713098545668}, 
 {{0.18, 0.8, 0.93684, 1.1670485714285714}, 0.21231670082434473}, 
 {{0.18, 0.8, 0.93684, 1.1699806814285714}, 0.21229978395464758}, 
 {{0.18, 0.8, 0.93684, 1.1602179014285714}, 0.21235591913626053}, 
 {{0.18, 0.8, 0.9440266199999999, 1.1670485714285714}, 0.2134820878355525}, 
 {{0.18, 0.8, 0.9440266199999999, 1.1699806814285714}, 0.21346464325313133}, 
 {{0.18, 0.8, 0.9440266199999999, 1.1602179014285714}, 0.21352252947258246}, 
 {{0.18, 0.8, 0.9239195399999999, 1.1670485714285714}, 0.2102924821342676}, 
 {{0.18, 0.8, 0.9239195399999999, 1.1699806814285714}, 0.21027648390035228}, 
 {{0.18, 0.8, 0.9239195399999999, 1.1602179014285714}, 0.21032957089862886}, 
 {{0.18, 1., 0.93684, 1.1670485714285714}, 0.2191776235438812}, 
 {{0.18, 1., 0.93684, 1.1699806814285714}, 0.21915082153128063}, 
 {{0.18, 1., 0.93684, 1.1602179014285714}, 0.21923979804249824}, 
 {{0.18, 1., 0.9440266199999999, 1.1670485714285714}, 0.22059589808832533}, 
 {{0.18, 1., 0.9440266199999999, 1.1699806814285714}, 0.2205682483245811}, 
 {{0.18, 1., 0.9440266199999999, 1.1602179014285714}, 0.2206600390564183}, 
 {{0.18, 1., 0.9239195399999999, 1.1670485714285714}, 0.21671442671831703}, 
 {{0.18, 1., 0.9239195399999999, 1.1699806814285714}, 0.21668910015380258}, 
 {{0.18, 1., 0.9239195399999999, 1.1602179014285714}, 0.21677317872212118}, 
 {{0.18, 1.2000000000000002, 0.93684, 1.1670485714285714}, 
  0.22562477160145064}, {{0.18, 1.2000000000000002, 0.93684, 
   1.1699806814285714}, 0.2255865620085171}, 
 {{0.18, 1.2000000000000002, 0.93684, 1.1602179014285714}, 
  0.225713457338503}, {{0.18, 1.2000000000000002, 0.9440266199999999, 
   1.1670485714285714}, 0.22728263065222845}, 
 {{0.18, 1.2000000000000002, 0.9440266199999999, 1.1699806814285714}, 
  0.2272432012561922}, {{0.18, 1.2000000000000002, 0.9440266199999999, 
   1.1602179014285714}, 0.22737414739568354}, 
 {{0.18, 1.2000000000000002, 0.9239195399999999, 1.1670485714285714}, 
  0.22274577331188675}, {{0.18, 1.2000000000000002, 0.9239195399999999, 
   1.1699806814285714}, 0.2227096863660446}, 
 {{0.18, 1.2000000000000002, 0.9239195399999999, 1.1602179014285714}, 
  0.22282953265333896}, {{0.18, 1.4, 0.93684, 1.1670485714285714}, 
  0.231689011256954}, {{0.18, 1.4, 0.93684, 1.1699806814285714}, 
  0.23163814839576388}, {{0.18, 1.4, 0.93684, 1.1602179014285714}, 
  0.23180712348109123}, {{0.18, 1.4, 0.9440266199999999, 1.1670485714285714}, 
  0.2335740462094005}, {{0.18, 1.4, 0.9440266199999999, 1.1699806814285714}, 
  0.2335215483825435}, {{0.18, 1.4, 0.9440266199999999, 1.1602179014285714}, 
  0.233695954792316}, {{0.18, 1.4, 0.9239195399999999, 1.1670485714285714}, 
  0.22841582011815312}, {{0.18, 1.4, 0.9239195399999999, 1.1699806814285714}, 
  0.2283678020012656}, {{0.18, 1.4, 0.9239195399999999, 1.1602179014285714}, 
  0.22852732689042876}, {{0.18, 1.6, 0.93684, 1.1670485714285714}, 
  0.23739841926069075}, {{0.18, 1.6, 0.93684, 1.1699806814285714}, 
  0.23733389359321638}, {{0.18, 1.6, 0.93684, 1.1602179014285714}, 
  0.23754832644517623}, {{0.18, 1.6, 0.9440266199999999, 1.1670485714285714}, 
  0.2394990445622758}, {{0.18, 1.6, 0.9440266199999999, 1.1699806814285714}, 
  0.23943243334177197}, {{0.18, 1.6, 0.9440266199999999, 1.1602179014285714}, 
  0.23965379648199195}, {{0.18, 1.6, 0.9239195399999999, 1.1670485714285714}, 
  0.23375120213980857}, {{0.18, 1.6, 0.9239195399999999, 1.1699806814285714}, 
  0.23369030485001363}, {{0.18, 1.6, 0.9239195399999999, 1.1602179014285714}, 
  0.233892680591402}, {{0.18, 1.8000000000000003, 0.93684, 
   1.1670485714285714}, 0.2427785785998513}, 
 {{0.18, 1.8000000000000003, 0.93684, 1.1699806814285714}, 
  0.24269958217530588}, {{0.18, 1.8000000000000003, 0.93684, 
   1.1602179014285714}, 0.2429621817611605}, 
 {{0.18, 1.8000000000000003, 0.9440266199999999, 1.1670485714285714}, 
  0.24508396680843653}, {{0.18, 1.8000000000000003, 0.9440266199999999, 
   1.1699806814285714}, 0.2450024054522373}, 
 {{0.18, 1.8000000000000003, 0.9440266199999999, 1.1602179014285714}, 
  0.24527353072660268}, {{0.18, 1.8000000000000003, 0.9239195399999999, 
   1.1670485714285714}, 0.2387761753883225}, 
 {{0.18, 1.8000000000000003, 0.9239195399999999, 1.1699806814285714}, 
  0.2387016409853946}, {{0.18, 1.8000000000000003, 0.9239195399999999, 
   1.1602179014285714}, 0.238949409031101}, 
 {{0.18, 2., 0.93684, 1.1670485714285714}, 0.24785283842835176}, 
 {{0.18, 2., 0.93684, 1.1699806814285714}, 0.24775873540758517}, 
 {{0.18, 2., 0.93684, 1.1602179014285714}, 0.24807163887306646}, 
 {{0.18, 2., 0.9440266199999999, 1.1670485714285714}, 0.25035286107682364}, 
 {{0.18, 2., 0.9440266199999999, 1.1699806814285714}, 0.2502556906776937}, 
 {{0.18, 2., 0.9440266199999999, 1.1602179014285714}, 0.2505787926568201}, 
 {{0.18, 2., 0.9239195399999999, 1.1670485714285714}, 0.2435128664177832}, 
 {{0.18, 2., 0.9239195399999999, 1.1699806814285714}, 0.24342409913473634}, 
 {{0.18, 2., 0.9239195399999999, 1.1602179014285714}, 0.24371926212888417}, 
 {{0.18, 2.2, 0.93684, 1.1670485714285714}, 0.2526425430320466}, 
 {{0.18, 2.2, 0.93684, 1.1699806814285714}, 0.2525328445086536}, 
 {{0.18, 2.2, 0.93684, 1.1602179014285714}, 0.2528977003137715}, 
 {{0.18, 2.2, 0.9440266199999999, 1.1670485714285714}, 0.2553277167375937}, 
 {{0.18, 2.2, 0.9440266199999999, 1.1699806814285714}, 0.25521443025609175}, 
 {{0.18, 2.2, 0.9440266199999999, 1.1602179014285714}, 0.25559121841414145}, 
 {{0.18, 2.2, 0.9239195399999999, 1.1670485714285714}, 0.24798149192024052}, 
 {{0.18, 2.2, 0.9239195399999999, 1.1699806814285714}, 0.2478780343572774}, 
 {{0.18, 2.2, 0.9239195399999999, 1.1602179014285714}, 0.24822213474132315}, 
 {{0.18, 2.6, 0.93684, 1.1670485714285714}, 0.2614428846381816}, 
 {{0.18, 2.6, 0.93684, 1.1699806814285714}, 0.2613009129230656}, 
 {{0.18, 2.6, 0.93684, 1.1602179014285714}, 0.26177333297558636}, 
 {{0.18, 2.6, 0.9440266199999999, 1.1670485714285714}, 0.2644722398079641}, 
 {{0.18, 2.6, 0.9440266199999999, 1.1699806814285714}, 0.2643256005112918}, 
 {{0.18, 2.6, 0.9440266199999999, 1.1602179014285714}, 0.26481355041885146}, 
 {{0.18, 2.6, 0.9239195399999999, 1.1670485714285714}, 0.25618508132189777}, 
 {{0.18, 2.6, 0.9239195399999999, 1.1699806814285714}, 0.2560512281057268}, 
 {{0.18, 2.6, 0.9239195399999999, 1.1602179014285714}, 0.25649663638722403}, 
 {{0.18, 3., 0.93684, 1.1670485714285714}, 0.26931847977176177}, 
 {{0.18, 3., 0.93684, 1.1699806814285714}, 0.26914361654610414}, 
 {{0.18, 3., 0.93684, 1.1602179014285714}, 0.2697257413386548}, 
 {{0.18, 3., 0.9440266199999999, 1.1670485714285714}, 0.2726606928313107}, 
 {{0.18, 3., 0.9440266199999999, 1.1699806814285714}, 0.2724800535975056}, 
 {{0.18, 3., 0.9440266199999999, 1.1602179014285714}, 0.27308140420791904}, 
 {{0.18, 3., 0.9239195399999999, 1.1670485714285714}, 0.2635183439030996}, 
 {{0.18, 3., 0.9239195399999999, 1.1699806814285714}, 0.26335352677717144}, 
 {{0.18, 3., 0.9239195399999999, 1.1602179014285714}, 0.26390221228731564}, 
 {{0.18, 3.4000000000000004, 0.93684, 1.1670485714285714}, 
  0.2763862399145147}, {{0.18, 3.4000000000000004, 0.93684, 
   1.1699806814285714}, 0.2761783792730577}, 
 {{0.18, 3.4000000000000004, 0.93684, 1.1602179014285714}, 
  0.27687063191195305}, {{0.18, 3.4000000000000004, 0.9440266199999999, 
   1.1670485714285714}, 0.2800136256083302}, 
 {{0.18, 3.4000000000000004, 0.9440266199999999, 1.1699806814285714}, 
  0.2797988719293417}, {{0.18, 3.4000000000000004, 0.9440266199999999, 
   1.1602179014285714}, 0.28051407718898713}, 
 {{0.18, 3.4000000000000004, 0.9239195399999999, 1.1670485714285714}, 
  0.2700918467622608}, {{0.18, 3.4000000000000004, 0.9239195399999999, 
   1.1699806814285714}, 0.2698959750267933}, 
 {{0.18, 3.4000000000000004, 0.9239195399999999, 1.1602179014285714}, 
  0.2705483064001484}, {{0.18, 3.8000000000000003, 0.93684, 
   1.1670485714285714}, 0.28274508700736517}, 
 {{0.18, 3.8000000000000003, 0.93684, 1.1699806814285714}, 
  0.28250453424580646}, {{0.18, 3.8000000000000003, 0.93684, 
   1.1602179014285714}, 0.2833059594670069}, 
 {{0.18, 3.8000000000000003, 0.9440266199999999, 1.1670485714285714}, 
  0.28663310455302293}, {{0.18, 3.8000000000000003, 0.9440266199999999, 
   1.1699806814285714}, 0.28638454784648476}, 
 {{0.18, 3.8000000000000003, 0.9440266199999999, 1.1602179014285714}, 
  0.2872126340115063}, {{0.18, 3.8000000000000003, 0.9239195399999999, 
   1.1670485714285714}, 0.27599903359772027}, 
 {{0.18, 3.8000000000000003, 0.9239195399999999, 1.1699806814285714}, 
  0.2757724022532371}, {{0.18, 3.8000000000000003, 0.9239195399999999, 
   1.1602179014285714}, 0.2765274551665978}, 
 {{0.18, 4.2, 0.93684, 1.1670485714285714}, 0.2884795524785006}, 
 {{0.18, 4.2, 0.93684, 1.1699806814285714}, 0.2882069087893333}, 
 {{0.18, 4.2, 0.93684, 1.1602179014285714}, 0.2891155574694049}, 
 {{0.18, 4.2, 0.9440266199999999, 1.1670485714285714}, 0.29260638123174454}, 
 {{0.18, 4.2, 0.9440266199999999, 1.1699806814285714}, 0.29232463951813425}, 
 {{0.18, 4.2, 0.9440266199999999, 1.1602179014285714}, 0.29326360305113586}, 
 {{0.18, 4.2, 0.9239195399999999, 1.1670485714285714}, 0.281319700692106}, 
 {{0.18, 4.2, 0.9239195399999999, 1.1699806814285714}, 0.28106288213001807}, 
 {{0.18, 4.2, 0.9239195399999999, 1.1602179014285714}, 0.2819188005287897}, 
 {{0.18, 4.6000000000000005, 0.93684, 1.1670485714285714}, 
  0.2936627839916954}, {{0.18, 4.6000000000000005, 0.93684, 
   1.1699806814285714}, 0.29335893314348915}, 
 {{0.18, 4.6000000000000005, 0.93684, 1.1602179014285714}, 
  0.2943719120791164}, {{0.18, 4.6000000000000005, 0.9440266199999999, 
   1.1670485714285714}, 0.29800896804223065}, 
 {{0.18, 4.6000000000000005, 0.9440266199999999, 1.1699806814285714}, 
  0.29769494930441964}, {{0.18, 4.6000000000000005, 0.9440266199999999, 
   1.1602179014285714}, 0.2987418177648948}, 
 {{0.18, 4.6000000000000005, 0.9239195399999999, 1.1670485714285714}, 
  0.286122878724381}, {{0.18, 4.6000000000000005, 0.9239195399999999, 
   1.1699806814285714}, 0.2858367148053251}, 
 {{0.18, 4.6000000000000005, 0.9239195399999999, 1.1602179014285714}, 
  0.2867907425045503}, {{0.18, 5., 0.93684, 1.1670485714285714}, 
  0.2983572187775781}, {{0.18, 5., 0.93684, 1.1699806814285714}, 
  0.29802303767021354}, {{0.18, 5., 0.93684, 1.1602179014285714}, 
  0.29913749589552524}, {{0.18, 5., 0.9440266199999999, 1.1670485714285714}, 
  0.30290533896569405}, {{0.18, 5., 0.9440266199999999, 1.1699806814285714}, 
  0.3025599498224247}, {{0.18, 5., 0.9440266199999999, 1.1602179014285714}, 
  0.30371177519262765}, {{0.18, 5., 0.9239195399999999, 1.1670485714285714}, 
  0.2904674675391951}, {{0.18, 5., 0.9239195399999999, 1.1699806814285714}, 
  0.2901527842413242}, {{0.18, 5., 0.9239195399999999, 1.1602179014285714}, 
  0.29120223646997767}, {{0.18, 5.4, 0.93684, 1.1670485714285714}, 
  0.30261641806786393}, {{0.18, 5.4, 0.93684, 1.1699806814285714}, 
  0.302252939058543}, {{0.18, 5.4, 0.93684, 1.1602179014285714}, 
  0.30346539053465904}, {{0.18, 5.4, 0.9440266199999999, 1.1670485714285714}, 
  0.30735086064226896}, {{0.18, 5.4, 0.9440266199999999, 1.1699806814285714}, 
  0.30697516640969463}, {{0.18, 5.4, 0.9440266199999999, 1.1602179014285714}, 
  0.30822835137275817}, {{0.18, 5.4, 0.9239195399999999, 1.1670485714285714}, 
  0.2944038905542073}, {{0.18, 5.4, 0.9239195399999999, 1.1699806814285714}, 
  0.29406166332233513}, {{0.18, 5.4, 0.9239195399999999, 1.1602179014285714}, 
  0.295203245519413}, {{0.18, 5.800000000000001, 0.93684, 
   1.1670485714285714}, 0.30648738502121775}, 
 {{0.18, 5.800000000000001, 0.93684, 1.1699806814285714}, 
  0.3060956888818419}, {{0.18, 5.800000000000001, 0.93684, 
   1.1602179014285714}, 0.3074025958832098}, 
 {{0.18, 5.800000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.3113941079306628}, {{0.18, 5.800000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.31098922465773476}, 
 {{0.18, 5.800000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.3123401164437047}, {{0.18, 5.800000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.297976418729456}, 
 {{0.18, 5.800000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.29760766781144576}, {{0.18, 5.800000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.2988380409484521}, 
 {{0.18, 6.2, 0.93684, 1.1670485714285714}, 0.3100110945066841}, 
 {{0.18, 6.2, 0.93684, 1.1699806814285714}, 0.3095922072652458}, 
 {{0.18, 6.2, 0.93684, 1.1602179014285714}, 0.3109899870927998}, 
 {{0.18, 6.2, 0.9440266199999999, 1.1670485714285714}, 0.31507744019480294}, 
 {{0.18, 6.2, 0.9440266199999999, 1.1699806814285714}, 0.3146444285849192}, 
 {{0.18, 6.2, 0.9440266199999999, 1.1602179014285714}, 0.3160893258544385}, 
 {{0.18, 6.2, 0.9239195399999999, 1.1670485714285714}, 0.301223627304496}, 
 {{0.18, 6.2, 0.9239195399999999, 1.1699806814285714}, 0.3008293187600593}, 
 {{0.18, 6.2, 0.9239195399999999, 1.1602179014285714}, 0.3021451052022648}, 
 {{0.18, 6.8, 0.93684, 1.1670485714285714}, 0.3147224347200742}, 
 {{0.18, 6.8, 0.93684, 1.1699806814285714}, 0.31426500475238883}, 
 {{0.18, 6.8, 0.93684, 1.1602179014285714}, 0.3157920938934093}, 
 {{0.18, 6.8, 0.9440266199999999, 1.1670485714285714}, 0.32000710457542747}, 
 {{0.18, 6.8, 0.9440266199999999, 1.1699806814285714}, 0.3195342162760705}, 
 {{0.18, 6.8, 0.9440266199999999, 1.1602179014285714}, 0.3211128907298833}, 
 {{0.18, 6.8, 0.9239195399999999, 1.1670485714285714}, 0.3055567938141877}, 
 {{0.18, 6.8, 0.9239195399999999, 1.1699806814285714}, 0.30512626839859186}, 
 {{0.18, 6.8, 0.9239195399999999, 1.1602179014285714}, 0.30656357324917033}, 
 {{0.18, 7.4, 0.93684, 1.1670485714285714}, 0.3188347238428685}, 
 {{0.18, 7.4, 0.93684, 1.1699806814285714}, 0.318340967538034}, 
 {{0.18, 7.4, 0.93684, 1.1602179014285714}, 0.3199895227249385}, 
 {{0.18, 7.4, 0.9440266199999999, 1.1670485714285714}, 0.32431538423101836}, 
 {{0.18, 7.4, 0.9440266199999999, 1.1699806814285714}, 0.32380501620810226}, 
 {{0.18, 7.4, 0.9440266199999999, 1.1602179014285714}, 0.32550935701634054}, 
 {{0.18, 7.4, 0.9239195399999999, 1.1670485714285714}, 0.3093294224563207}, 
 {{0.18, 7.4, 0.9239195399999999, 1.1699806814285714}, 0.30886476403924046}, 
 {{0.18, 7.4, 0.9239195399999999, 1.1602179014285714}, 0.3104162044653262}, 
 {{0.18, 8., 0.93684, 1.1670485714285714}, 0.3224332554023547}, 
 {{0.18, 8., 0.93684, 1.1699806814285714}, 0.32190575424533385}, 
 {{0.18, 8., 0.93684, 1.1602179014285714}, 0.3236677687004041}, 
 {{0.18, 8., 0.9440266199999999, 1.1670485714285714}, 0.3280908390552525}, 
 {{0.18, 8., 0.9440266199999999, 1.1699806814285714}, 0.327545450427691}, 
 {{0.18, 8., 0.9440266199999999, 1.1602179014285714}, 0.3293671844157199}, 
 {{0.18, 8., 0.9239195399999999, 1.1670485714285714}, 0.31262168086984393}, 
 {{0.18, 8., 0.9239195399999999, 1.1699806814285714}, 0.31212532448841046}, 
 {{0.18, 8., 0.9239195399999999, 1.1602179014285714}, 0.31378335459003287}, 
 {{0.18, 8.6, 0.93684, 1.1670485714285714}, 0.32558954879324714}, 
 {{0.18, 8.6, 0.93684, 1.1699806814285714}, 0.3250304002216286}, 
 {{0.18, 8.6, 0.93684, 1.1602179014285714}, 0.3268985830668807}, 
 {{0.18, 8.6, 0.9440266199999999, 1.1670485714285714}, 0.3314071687569075}, 
 {{0.18, 8.6, 0.9440266199999999, 1.1699806814285714}, 0.3308290321214328}, 
 {{0.18, 8.6, 0.9440266199999999, 1.1602179014285714}, 0.332760621414003}, 
 {{0.18, 8.6, 0.9239195399999999, 1.1670485714285714}, 0.315500770904693}, 
 {{0.18, 8.6, 0.9239195399999999, 1.1699806814285714}, 0.3149746903757789}, 
 {{0.18, 8.6, 0.9239195399999999, 1.1602179014285714}, 0.31673244539108664}, 
 {{0.18, 9.2, 0.93684, 1.1670485714285714}, 0.3283630522629904}, 
 {{0.18, 9.2, 0.93684, 1.1699806814285714}, 0.3277743575764922}, 
 {{0.18, 9.2, 0.93684, 1.1602179014285714}, 0.32974170616549225}, 
 {{0.18, 9.2, 0.9440266199999999, 1.1670485714285714}, 0.33432603029776514}, 
 {{0.18, 9.2, 0.9440266199999999, 1.1699806814285714}, 0.33371731780750696}, 
 {{0.18, 9.2, 0.9440266199999999, 1.1602179014285714}, 0.33575152321591345}, 
 {{0.18, 9.2, 0.9239195399999999, 1.1670485714285714}, 0.31802249246024694}, 
 {{0.18, 9.2, 0.9239195399999999, 1.1699806814285714}, 0.31746866661162626}, 
 {{0.18, 9.2, 0.9239195399999999, 1.1602179014285714}, 0.319319552674478}, 
 {{0.18, 9.8, 0.93684, 1.1670485714285714}, 0.3308041859532029}, 
 {{0.18, 9.8, 0.93684, 1.1699806814285714}, 0.3301879075955535}, 
 {{0.18, 9.8, 0.93684, 1.1602179014285714}, 0.33224787269175615}, 
 {{0.18, 9.8, 0.9440266199999999, 1.1670485714285714}, 0.3368996306209483}, 
 {{0.18, 9.8, 0.9440266199999999, 1.1699806814285714}, 0.33626237093263717}, 
 {{0.18, 9.8, 0.9440266199999999, 1.1602179014285714}, 0.3383924219565423}, 
 {{0.18, 9.8, 0.9239195399999999, 1.1670485714285714}, 0.32023416977996283}, 
 {{0.18, 9.8, 0.9239195399999999, 1.1699806814285714}, 0.3196544465598254}, 
 {{0.18, 9.8, 0.9239195399999999, 1.1602179014285714}, 0.32159229697135056}, 
 {{0.18, 10.4, 0.93684, 1.1670485714285714}, 0.3329550647452293}, 
 {{0.18, 10.4, 0.93684, 1.1699806814285714}, 0.33231296427392243}, 
 {{0.18, 10.4, 0.93684, 1.1602179014285714}, 0.33445964406415385}, 
 {{0.18, 10.4, 0.9440266199999999, 1.1670485714285714}, 0.3391716068547463}, 
 {{0.18, 10.4, 0.9440266199999999, 1.1699806814285714}, 0.33850762295606396}, 
 {{0.18, 10.4, 0.9440266199999999, 1.1602179014285714}, 0.34072741228066383}, 
 {{0.18, 10.4, 0.9239195399999999, 1.1670485714285714}, 0.32217528235181686}, 
 {{0.18, 10.4, 0.9239195399999999, 1.1699806814285714}, 0.32157131720273807}, 
 {{0.18, 10.4, 0.9239195399999999, 1.1602179014285714}, 0.32359058511892924}, 
 {{0.18, 11., 0.93684, 1.1670485714285714}, 0.33485236285707853}, 
 {{0.18, 11., 0.93684, 1.1699806814285714}, 0.334186159381774}, 
 {{0.18, 11., 0.93684, 1.1602179014285714}, 0.33641381862593744}, 
 {{0.18, 11., 0.9440266199999999, 1.1670485714285714}, 0.3411799501203096}, 
 {{0.18, 11., 0.9440266199999999, 1.1699806814285714}, 0.34049101860388115}, 
 {{0.18, 11., 0.9440266199999999, 1.1602179014285714}, 0.34279461872590256}, 
 {{0.18, 11., 0.9239195399999999, 1.1670485714285714}, 0.32388022203207434}, 
 {{0.18, 11., 0.9239195399999999, 1.1699806814285714}, 0.3232536345019136}, 
 {{0.18, 11., 0.9239195399999999, 1.1602179014285714}, 0.3253489176032782}, 
 {{0.18, 11.6, 0.93684, 1.1670485714285714}, 0.3365270174221432}, 
 {{0.18, 11.6, 0.93684, 1.1699806814285714}, 0.3358382539043876}, 
 {{0.18, 11.6, 0.93684, 1.1602179014285714}, 0.3381416890833082}, 
 {{0.18, 11.6, 0.9440266199999999, 1.1670485714285714}, 0.3429567208831625}, 
 {{0.18, 11.6, 0.9440266199999999, 1.1699806814285714}, 0.3422444382877905}, 
 {{0.18, 11.6, 0.9440266199999999, 1.1602179014285714}, 0.3446264691778146}, 
 {{0.18, 11.6, 0.9239195399999999, 1.1670485714285714}, 0.325377981539995}, 
 {{0.18, 11.6, 0.9239195399999999, 1.1699806814285714}, 0.3247302218036449}, 
 {{0.18, 11.6, 0.9239195399999999, 1.1602179014285714}, 0.32689662173116074}, 
 {{0.18, 12.2, 0.93684, 1.1670485714285714}, 0.33800487604432966}, 
 {{0.18, 12.2, 0.93684, 1.1699806814285714}, 0.3372949438035365}, 
 {{0.18, 12.2, 0.93684, 1.1602179014285714}, 0.339669572044733}, 
 {{0.18, 12.2, 0.9440266199999999, 1.1670485714285714}, 0.3445287462287054}, 
 {{0.18, 12.2, 0.9440266199999999, 1.1699806814285714}, 0.343794552348161}, 
 {{0.18, 12.2, 0.9440266199999999, 1.1602179014285714}, 0.3462502631151126}, 
 {{0.18, 12.2, 0.9239195399999999, 1.1670485714285714}, 0.3266927136525183}, 
 {{0.18, 12.2, 0.9239195399999999, 1.1699806814285714}, 0.3260250892557084}, 
 {{0.18, 12.2, 0.9239195399999999, 1.1602179014285714}, 0.3282583144753659}, 
 {{0.18, 12.8, 0.93684, 1.1670485714285714}, 0.3393096978416317}, 
 {{0.18, 12.8, 0.93684, 1.1699806814285714}, 0.33857999834644753}, 
 {{0.18, 12.8, 0.93684, 1.1602179014285714}, 0.341021102005924}, 
 {{0.18, 12.8, 0.9440266199999999, 1.1670485714285714}, 0.34592063710088694}, 
 {{0.18, 12.8, 0.9440266199999999, 1.1699806814285714}, 0.34516597895973644}, 
 {{0.18, 12.8, 0.9440266199999999, 1.1602179014285714}, 0.3476905022017214}, 
 {{0.18, 12.8, 0.9239195399999999, 1.1670485714285714}, 0.3278467001916441}, 
 {{0.18, 12.8, 0.9239195399999999, 1.1699806814285714}, 0.3271605334376137}, 
 {{0.18, 12.8, 0.9239195399999999, 1.1602179014285714}, 0.32945612600300594}, 
 {{0.18, 13.399999999999999, 0.93684, 1.1670485714285714}, 
  0.3404609115226407}, {{0.18, 13.399999999999999, 0.93684, 
   1.1699806814285714}, 0.3397126103990359}, 
 {{0.18, 13.399999999999999, 0.93684, 1.1602179014285714}, 
  0.342216260839143}, {{0.18, 13.399999999999999, 0.9440266199999999, 
   1.1670485714285714}, 0.3471525519862251}, 
 {{0.18, 13.399999999999999, 0.9440266199999999, 1.1699806814285714}, 
  0.34637863693426035}, {{0.18, 13.399999999999999, 0.9440266199999999, 
   1.1602179014285714}, 0.3489679041338534}, 
 {{0.18, 13.399999999999999, 0.9239195399999999, 1.1670485714285714}, 
  0.32885810878256433}, {{0.18, 13.399999999999999, 0.9239195399999999, 
   1.1699806814285714}, 0.3281544931161397}, 
 {{0.18, 13.399999999999999, 0.9239195399999999, 1.1602179014285714}, 
  0.33050876642131033}, {{0.18, 14., 0.93684, 1.1670485714285714}, 
  0.34147613247633807}, {{0.18, 14., 0.93684, 1.1699806814285714}, 
  0.3407104173266557}, {{0.18, 14., 0.93684, 1.1602179014285714}, 
  0.3432726561513391}, {{0.18, 14., 0.9440266199999999, 1.1670485714285714}, 
  0.34824275931707854}, {{0.18, 14., 0.9440266199999999, 1.1699806814285714}, 
  0.34745081373510855}, {{0.18, 14., 0.9440266199999999, 1.1602179014285714}, 
  0.3501007365611123}, {{0.18, 14., 0.9239195399999999, 1.1670485714285714}, 
  0.32974342220886}, {{0.18, 14., 0.9239195399999999, 1.1699806814285714}, 
  0.3290234777573719}, {{0.18, 14., 0.9239195399999999, 1.1602179014285714}, 
  0.3314326994114636}, {{0.18, 14.600000000000001, 0.93684, 
   1.1670485714285714}, 0.3423704532046849}, 
 {{0.18, 14.600000000000001, 0.93684, 1.1699806814285714}, 
  0.34158839198523877}, {{0.18, 14.600000000000001, 0.93684, 
   1.1602179014285714}, 0.3442056441912467}, 
 {{0.18, 14.600000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.3492069124466282}, {{0.18, 14.600000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.3483980415048203}, 
 {{0.18, 14.600000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.3511049233556523}, {{0.18, 14.600000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.3305167595496432}, 
 {{0.18, 14.600000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.3297814923666682}, {{0.18, 14.600000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.3322422948935763}, 
 {{0.18, 15.2, 0.93684, 1.1670485714285714}, 0.3431563721898771}, 
 {{0.18, 15.2, 0.93684, 1.1699806814285714}, 0.34235883217306423}, 
 {{0.18, 15.2, 0.93684, 1.1602179014285714}, 0.3450281517866907}, 
 {{0.18, 15.2, 0.9440266199999999, 1.1670485714285714}, 0.3500580065529003}, 
 {{0.18, 15.2, 0.9440266199999999, 1.1699806814285714}, 0.3492331075743097}, 
 {{0.18, 15.2, 0.9440266199999999, 1.1602179014285714}, 0.35199389512431467}, 
 {{0.18, 15.2, 0.9239195399999999, 1.1670485714285714}, 0.3311897659127697}, 
 {{0.18, 15.2, 0.9239195399999999, 1.1699806814285714}, 0.330439986351318}, 
 {{0.18, 15.2, 0.9239195399999999, 1.1602179014285714}, 0.33294961480921864}, 
 {{0.18, 15.8, 0.93684, 1.1670485714285714}, 0.3438460371749248}, 
 {{0.18, 15.8, 0.93684, 1.1699806814285714}, 0.3430339876012196}, 
 {{0.18, 15.8, 0.93684, 1.1602179014285714}, 0.34575215181721053}, 
 {{0.18, 15.8, 0.9440266199999999, 1.1670485714285714}, 0.35080863777620497}, 
 {{0.18, 15.8, 0.9440266199999999, 1.1699806814285714}, 0.34996871194127926}, 
 {{0.18, 15.8, 0.9440266199999999, 1.1602179014285714}, 0.3527800803875954}, 
 {{0.18, 15.8, 0.9239195399999999, 1.1670485714285714}, 0.3317738074886982}, 
 {{0.18, 15.8, 0.9239195399999999, 1.1699806814285714}, 0.33101043152423687}, 
 {{0.18, 15.8, 0.9239195399999999, 1.1602179014285714}, 0.3335658434491555}, 
 {{0.18, 16.4, 0.93684, 1.1670485714285714}, 0.3444495059163276}, 
 {{0.18, 16.4, 0.93684, 1.1699806814285714}, 0.3436237889569556}, 
 {{0.18, 16.4, 0.93684, 1.1602179014285714}, 0.3463879790735559}, 
 {{0.18, 16.4, 0.9440266199999999, 1.1670485714285714}, 0.3514692503080568}, 
 {{0.18, 16.4, 0.9440266199999999, 1.1699806814285714}, 0.3506151675996967}, 
 {{0.18, 16.4, 0.9440266199999999, 1.1602179014285714}, 0.35347420140601415}, 
 {{0.18, 16.4, 0.9239195399999999, 1.1670485714285714}, 0.33227827920670566}, 
 {{0.18, 16.4, 0.9239195399999999, 1.1699806814285714}, 0.33150209984902707}, 
 {{0.18, 16.4, 0.9239195399999999, 1.1602179014285714}, 0.33410063795917705}, 
 {{0.18, 17., 0.93684, 1.1670485714285714}, 0.34497542041810514}, 
 {{0.18, 17., 0.93684, 1.1699806814285714}, 0.3441367268329017}, 
 {{0.18, 17., 0.93684, 1.1602179014285714}, 0.3469447821959472}, 
 {{0.18, 17., 0.9440266199999999, 1.1670485714285714}, 0.35204882422049133}, 
 {{0.18, 17., 0.9440266199999999, 1.1699806814285714}, 0.3511813017215763}, 
 {{0.18, 17., 0.9440266199999999, 1.1602179014285714}, 0.35408575769776346}, 
 {{0.18, 17., 0.9239195399999999, 1.1670485714285714}, 0.3327112312643281}, 
 {{0.18, 17., 0.9239195399999999, 1.1699806814285714}, 0.33192289422994}, 
 {{0.18, 17., 0.9239195399999999, 1.1602179014285714}, 0.33456254230456495}, 
 {{0.18, 17.6, 0.93684, 1.1670485714285714}, 0.34543178980673167}, 
 {{0.18, 17.6, 0.93684, 1.1699806814285714}, 0.3445808796265999}, 
 {{0.18, 17.6, 0.93684, 1.1602179014285714}, 0.34742988954591786}, 
 {{0.18, 17.6, 0.9440266199999999, 1.1670485714285714}, 0.3525556884057439}, 
 {{0.18, 17.6, 0.9440266199999999, 1.1699806814285714}, 0.3516755102626756}, 
 {{0.18, 17.6, 0.9440266199999999, 1.1602179014285714}, 0.3546223886866587}, 
 {{0.18, 17.6, 0.9239195399999999, 1.1670485714285714}, 0.33308012046267277}, 
 {{0.18, 17.6, 0.9239195399999999, 1.1699806814285714}, 0.3322803435782893}, 
 {{0.18, 17.6, 0.9239195399999999, 1.1602179014285714}, 0.3349583494589713}, 
 {{0.18, 18.2, 0.93684, 1.1670485714285714}, 0.3458261415246951}, 
 {{0.18, 18.2, 0.93684, 1.1699806814285714}, 0.34496369392147014}, 
 {{0.18, 18.2, 0.93684, 1.1602179014285714}, 0.34785110417566556}, 
 {{0.18, 18.2, 0.9440266199999999, 1.1670485714285714}, 0.3529976276107862}, 
 {{0.18, 18.2, 0.9440266199999999, 1.1699806814285714}, 0.35210549537935226}, 
 {{0.18, 18.2, 0.9440266199999999, 1.1602179014285714}, 0.35509218228236816}, 
 {{0.18, 18.2, 0.9239195399999999, 1.1670485714285714}, 0.33339202596493}, 
 {{0.18, 18.2, 0.9239195399999999, 1.1699806814285714}, 0.3325814492635871}, 
 {{0.18, 18.2, 0.9239195399999999, 1.1602179014285714}, 0.3352953655508513}, 
 {{0.18, 18.8, 0.93684, 1.1670485714285714}, 0.34616387772784146}, 
 {{0.18, 18.8, 0.93684, 1.1699806814285714}, 0.3452903348202932}, 
 {{0.18, 18.8, 0.93684, 1.1602179014285714}, 0.3482152018007761}, 
 {{0.18, 18.8, 0.9440266199999999, 1.1670485714285714}, 0.3533803114161907}, 
 {{0.18, 18.8, 0.9440266199999999, 1.1699806814285714}, 0.35247668515326946}, 
 {{0.18, 18.8, 0.9440266199999999, 1.1602179014285714}, 0.35550214770864014}, 
 {{0.18, 18.8, 0.9239195399999999, 1.1670485714285714}, 0.33365189263683176}, 
 {{0.18, 18.8, 0.9239195399999999, 1.1699806814285714}, 0.3328309282819287}, 
 {{0.18, 18.8, 0.9239195399999999, 1.1602179014285714}, 0.33557995817273467}, 
 {{0.18, 19.4, 0.93684, 1.1670485714285714}, 0.34645045724211426}, 
 {{0.18, 19.4, 0.93684, 1.1699806814285714}, 0.3455666396392189}, 
 {{0.18, 19.4, 0.93684, 1.1602179014285714}, 0.348526506558654}, 
 {{0.18, 19.4, 0.9440266199999999, 1.1670485714285714}, 0.35370940834472625}, 
 {{0.18, 19.4, 0.9440266199999999, 1.1699806814285714}, 0.35279513370875204}, 
 {{0.18, 19.4, 0.9440266199999999, 1.1602179014285714}, 0.355856855154374}, 
 {{0.18, 19.4, 0.9239195399999999, 1.1670485714285714}, 0.33386481578071553}, 
 {{0.18, 19.4, 0.9239195399999999, 1.1699806814285714}, 0.33303423831335466}, 
 {{0.18, 19.4, 0.9239195399999999, 1.1602179014285714}, 0.33581603518983644}, 
 {{0.18, 20., 0.93684, 1.1670485714285714}, 0.34669129463084813}, 
 {{0.18, 20., 0.93684, 1.1699806814285714}, 0.3457976257713011}, 
 {{0.18, 20., 0.93684, 1.1602179014285714}, 0.3487906962927188}, 
 {{0.18, 20., 0.9440266199999999, 1.1670485714285714}, 0.35399053550305}, 
 {{0.18, 20., 0.9440266199999999, 1.1699806814285714}, 0.35306605083667897}, 
 {{0.18, 20., 0.9440266199999999, 1.1602179014285714}, 0.35616217834508757}, 
 {{0.18, 20., 0.9239195399999999, 1.1670485714285714}, 0.33403585575975503}, 
 {{0.18, 20., 0.9239195399999999, 1.1699806814285714}, 0.33319606361234755}, 
 {{0.18, 20., 0.9239195399999999, 1.1602179014285714}, 0.3360089270891753}, 
 {{0.18, 20.599999999999998, 0.93684, 1.1670485714285714}, 
  0.3468907203509596}, {{0.18, 20.599999999999998, 0.93684, 
   1.1699806814285714}, 0.34598770545844176}, 
 {{0.18, 20.599999999999998, 0.93684, 1.1602179014285714}, 
  0.3490122955543227}, {{0.18, 20.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.3542281982610666}, 
 {{0.18, 20.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.35329402585238234}, {{0.18, 20.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.35642281915507656}, 
 {{0.18, 20.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.3341690411105041}, {{0.18, 20.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.3333205095100517}, 
 {{0.18, 20.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.3361628555506383}, {{0.18, 21.2, 0.93684, 1.1670485714285714}, 
  0.3470522719600907}, {{0.18, 21.2, 0.93684, 1.1699806814285714}, 
  0.3461402865914415}, {{0.18, 21.2, 0.93684, 1.1602179014285714}, 
  0.3491954014433101}, {{0.18, 21.2, 0.9440266199999999, 1.1670485714285714}, 
  0.35442609500333605}, {{0.18, 21.2, 0.9440266199999999, 
   1.1699806814285714}, 0.35348262523584667}, 
 {{0.18, 21.2, 0.9440266199999999, 1.1602179014285714}, 0.35664303901863864}, 
 {{0.18, 21.2, 0.9239195399999999, 1.1670485714285714}, 0.33426763004790216}, 
 {{0.18, 21.2, 0.9239195399999999, 1.1699806814285714}, 0.33341071170479475}, 
 {{0.18, 21.2, 0.9239195399999999, 1.1602179014285714}, 0.33628163083554424}, 
 {{0.18, 21.8, 0.93684, 1.1670485714285714}, 0.34717994655290574}, 
 {{0.18, 21.8, 0.93684, 1.1699806814285714}, 0.3462594758693884}, 
 {{0.18, 21.8, 0.93684, 1.1602179014285714}, 0.3493428823147327}, 
 {{0.18, 21.8, 0.9440266199999999, 1.1670485714285714}, 0.35458837059252385}, 
 {{0.18, 21.8, 0.9440266199999999, 1.1699806814285714}, 0.35363610331231027}, 
 {{0.18, 21.8, 0.9440266199999999, 1.1602179014285714}, 0.35682585348205825}, 
 {{0.18, 21.8, 0.9239195399999999, 1.1670485714285714}, 0.33433536530208074}, 
 {{0.18, 21.8, 0.9239195399999999, 1.1699806814285714}, 0.33347051469132655}, 
 {{0.18, 21.8, 0.9239195399999999, 1.1602179014285714}, 0.33636787032150534}, 
 {{0.18, 22.4, 0.93684, 1.1670485714285714}, 0.34727681372745794}, 
 {{0.18, 22.4, 0.93684, 1.1699806814285714}, 0.34634826238436844}, 
 {{0.18, 22.4, 0.93684, 1.1602179014285714}, 0.34945892122425215}, 
 {{0.18, 22.4, 0.9440266199999999, 1.1670485714285714}, 0.3547182241797579}, 
 {{0.18, 22.4, 0.9440266199999999, 1.1699806814285714}, 0.3537575774335383}, 
 {{0.18, 22.4, 0.9440266199999999, 1.1602179014285714}, 0.3569755811242448}, 
 {{0.18, 22.4, 0.9239195399999999, 1.1670485714285714}, 0.3343750908566005}, 
 {{0.18, 22.4, 0.9239195399999999, 1.1699806814285714}, 0.33350269125726195}, 
 {{0.18, 22.4, 0.9239195399999999, 1.1602179014285714}, 0.33642551670342846}, 
 {{0.18, 23., 0.93684, 1.1670485714285714}, 0.34734576433017744}, 
 {{0.18, 23., 0.93684, 1.1699806814285714}, 0.34640951337433623}, 
 {{0.18, 23., 0.93684, 1.1602179014285714}, 0.34954614620348956}, 
 {{0.18, 23., 0.9440266199999999, 1.1670485714285714}, 0.35481866547961916}, 
 {{0.18, 23., 0.9440266199999999, 1.1699806814285714}, 0.353850032776405}, 
 {{0.18, 23., 0.9440266199999999, 1.1602179014285714}, 0.3570949697269651}, 
 {{0.18, 23., 0.9239195399999999, 1.1670485714285714}, 0.334389491393159}, 
 {{0.18, 23., 0.9239195399999999, 1.1699806814285714}, 0.3335099019466072}, 
 {{0.18, 23., 0.9239195399999999, 1.1602179014285714}, 0.3364569923625855}, 
 {{0.18, 23.599999999999998, 0.93684, 1.1670485714285714}, 
  0.34738941521315314}, {{0.18, 23.599999999999998, 0.93684, 
   1.1699806814285714}, 0.3464453390422733}, 
 {{0.18, 23.599999999999998, 0.93684, 1.1602179014285714}, 
  0.34960722481441964}, {{0.18, 23.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.35489204400122915}, 
 {{0.18, 23.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.3539156861887899}, {{0.18, 23.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.3571867966313941}, 
 {{0.18, 23.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.33438099683490563}, {{0.18, 23.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.33349407522180813}, 
 {{0.18, 23.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.33646477442603645}, {{0.18, 24.2, 0.93684, 1.1670485714285714}, 
  0.3474091773075572}, {{0.18, 24.2, 0.93684, 1.1699806814285714}, 
  0.3464584168965752}, {{0.18, 24.2, 0.93684, 1.1602179014285714}, 
  0.34964395402271514}, {{0.18, 24.2, 0.9440266199999999, 
   1.1670485714285714}, 0.35494100023101327}, 
 {{0.18, 24.2, 0.9440266199999999, 1.1699806814285714}, 0.353957320919302}, 
 {{0.18, 24.2, 0.9440266199999999, 1.1602179014285714}, 0.3572529616571522}, 
 {{0.18, 24.2, 0.9239195399999999, 1.1670485714285714}, 0.3343508424009389}, 
 {{0.18, 24.2, 0.9239195399999999, 1.1699806814285714}, 0.33345770120885526}, 
 {{0.18, 24.2, 0.9239195399999999, 1.1602179014285714}, 0.33645048521598064}, 
 {{0.18, 24.799999999999997, 0.93684, 1.1670485714285714}, 
  0.3474082956360282}, {{0.18, 24.799999999999997, 0.93684, 
   1.1699806814285714}, 0.3464507843749932}, 
 {{0.18, 24.799999999999997, 0.93684, 1.1602179014285714}, 
  0.34965909702854114}, {{0.18, 24.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.3549677422513167}, 
 {{0.18, 24.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.353977059039329}, {{0.18, 24.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.3572963228330185}, 
 {{0.18, 24.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.3343021125661636}, {{0.18, 24.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.3334026719002943}, 
 {{0.18, 24.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.3364167184154036}, {{0.18, 25.4, 0.93684, 1.1670485714285714}, 
  0.3473883126348164}, {{0.18, 25.4, 0.93684, 1.1699806814285714}, 
  0.3464243403554403}, {{0.18, 25.4, 0.93684, 1.1602179014285714}, 
  0.34965445522780014}, {{0.18, 25.4, 0.9440266199999999, 
   1.1670485714285714}, 0.3549742685722069}, 
 {{0.18, 25.4, 0.9440266199999999, 1.1699806814285714}, 0.35397688088784307}, 
 {{0.18, 25.4, 0.9440266199999999, 1.1602179014285714}, 0.3573187622019462}, 
 {{0.18, 25.4, 0.9239195399999999, 1.1670485714285714}, 0.33423621204520243}, 
 {{0.18, 25.4, 0.9239195399999999, 1.1699806814285714}, 0.3333307448229631}, 
 {{0.18, 25.4, 0.9239195399999999, 1.1602179014285714}, 0.33636513733554607}, 
 {{0.18, 26., 0.93684, 1.1670485714285714}, 0.34735097097418943}, 
 {{0.18, 26., 0.93684, 1.1699806814285714}, 0.346380804446408}, 
 {{0.18, 26., 0.93684, 1.1602179014285714}, 0.3496318091857447}, 
 {{0.18, 26., 0.9440266199999999, 1.1670485714285714}, 0.3549623968365002}, 
 {{0.18, 26., 0.9440266199999999, 1.1699806814285714}, 0.3539585803061518}, 
 {{0.18, 26., 0.9440266199999999, 1.1602179014285714}, 0.3573221367703324}, 
 {{0.18, 26., 0.9239195399999999, 1.1670485714285714}, 0.3341547533815733}, 
 {{0.18, 26., 0.9239195399999999, 1.1699806814285714}, 0.3332435108678858}, 
 {{0.18, 26., 0.9239195399999999, 1.1602179014285714}, 0.33629738988002383}, 
 {{0.18, 26.599999999999998, 0.93684, 1.1670485714285714}, 
  0.3472978393179907}, {{0.18, 26.599999999999998, 0.93684, 
   1.1699806814285714}, 0.34632136686683423}, 
 {{0.18, 26.599999999999998, 0.93684, 1.1602179014285714}, 
  0.34959276864071614}, {{0.18, 26.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.35493376493919376}, 
 {{0.18, 26.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.35392341515042597}, {{0.18, 26.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.35730812632727765}, 
 {{0.18, 26.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.3340591850637309}, {{0.18, 26.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.33314204585695656}, 
 {{0.18, 26.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.3362149642901039}, {{0.18, 27.2, 0.93684, 1.1670485714285714}, 
  0.34722957396024307}, {{0.18, 27.2, 0.93684, 1.1699806814285714}, 
  0.34624763029583916}, {{0.18, 27.2, 0.93684, 1.1602179014285714}, 
  0.34953835886235457}, {{0.18, 27.2, 0.9440266199999999, 
   1.1670485714285714}, 0.3548890972975955}, 
 {{0.18, 27.2, 0.9440266199999999, 1.1699806814285714}, 0.3538730617422286}, 
 {{0.18, 27.2, 0.9440266199999999, 1.1602179014285714}, 0.35727782207188763}, 
 {{0.18, 27.2, 0.9239195399999999, 1.1670485714285714}, 0.3339500503019544}, 
 {{0.18, 27.2, 0.9239195399999999, 1.1699806814285714}, 0.33302782071068604}, 
 {{0.18, 27.2, 0.9239195399999999, 1.1602179014285714}, 0.3361187747905947}, 
 {{0.18, 27.799999999999997, 0.93684, 1.1670485714285714}, 
  0.3471484001943886}, {{0.18, 27.799999999999997, 0.93684, 
   1.1699806814285714}, 0.3461609524334643}, 
 {{0.18, 27.799999999999997, 0.93684, 1.1602179014285714}, 
  0.349470259930555}, {{0.18, 27.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.35483067754830927}, 
 {{0.18, 27.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.35380892779998463}, {{0.18, 27.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.3572329704141965}, 
 {{0.18, 27.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.33382946552090287}, {{0.18, 27.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.3329021075418398}, 
 {{0.18, 27.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.3360103815398222}, {{0.18, 28.4, 0.93684, 1.1670485714285714}, 
  0.3470552484810116}, {{0.18, 28.4, 0.93684, 1.1699806814285714}, 
  0.34606250970346275}, {{0.18, 28.4, 0.93684, 1.1602179014285714}, 
  0.34938968075473753}, {{0.18, 28.4, 0.9440266199999999, 
   1.1670485714285714}, 0.3547594865180795}, 
 {{0.18, 28.4, 0.9440266199999999, 1.1699806814285714}, 0.3537322427025356}, 
 {{0.18, 28.4, 0.9440266199999999, 1.1602179014285714}, 0.35717482856818294}, 
 {{0.18, 28.4, 0.9239195399999999, 1.1670485714285714}, 0.33369827655731255}, 
 {{0.18, 28.4, 0.9239195399999999, 1.1699806814285714}, 0.33276599078996405}, 
 {{0.18, 28.4, 0.9239195399999999, 1.1602179014285714}, 0.33589091123421544}, 
 {{0.18, 29., 0.93684, 1.1670485714285714}, 0.3469512064444642}, 
 {{0.18, 29., 0.93684, 1.1699806814285714}, 0.34595337923651664}, 
 {{0.18, 29., 0.93684, 1.1602179014285714}, 0.34929773404793873}, 
 {{0.18, 29., 0.9440266199999999, 1.1670485714285714}, 0.3546766609107712}, 
 {{0.18, 29., 0.9440266199999999, 1.1699806814285714}, 0.35364413222719887}, 
 {{0.18, 29., 0.9440266199999999, 1.1602179014285714}, 0.35710455934747115}, 
 {{0.18, 29., 0.9239195399999999, 1.1670485714285714}, 0.3335574857549304}, 
 {{0.18, 29., 0.9239195399999999, 1.1699806814285714}, 0.3326204630505866}, 
 {{0.18, 29., 0.9239195399999999, 1.1602179014285714}, 0.3357613895493571}, 
 {{0.18, 29.599999999999998, 0.93684, 1.1670485714285714}, 
  0.34683689070441115}, {{0.18, 29.599999999999998, 0.93684, 
   1.1699806814285714}, 0.3458340589969191}, 
 {{0.18, 29.599999999999998, 0.93684, 1.1602179014285714}, 
  0.3491954400510802}, {{0.18, 29.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.35458286409230316}, 
 {{0.18, 29.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.35354514203295423}, {{0.18, 29.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.35702322907844153}, 
 {{0.18, 29.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.3334076315222996}, {{0.18, 29.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.3324659429857551}, 
 {{0.18, 29.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.3356227566360781}, {{0.18, 30.2, 0.93684, 1.1670485714285714}, 
  0.34671353796584914}, {{0.18, 30.2, 0.93684, 1.1699806814285714}, 
  0.34570594914319747}, {{0.18, 30.2, 0.93684, 1.1602179014285714}, 
  0.34908322137425746}, {{0.18, 30.2, 0.9440266199999999, 
   1.1670485714285714}, 0.35447937882768477}, 
 {{0.18, 30.2, 0.9440266199999999, 1.1699806814285714}, 0.35343671590117653}, 
 {{0.18, 30.2, 0.9440266199999999, 1.1602179014285714}, 0.3569313079129073}, 
 {{0.18, 30.2, 0.9239195399999999, 1.1670485714285714}, 0.33324986660905775}, 
 {{0.18, 30.2, 0.9239195399999999, 1.1699806814285714}, 0.3323037501165921}, 
 {{0.18, 30.2, 0.9239195399999999, 1.1602179014285714}, 0.3354753561785004}, 
 {{0.18, 30.799999999999997, 0.93684, 1.1670485714285714}, 
  0.34658189740321804}, {{0.18, 30.799999999999997, 0.93684, 
   1.1699806814285714}, 0.3455697177342854}, 
 {{0.18, 30.799999999999997, 0.93684, 1.1602179014285714}, 
  0.3489624914793066}, {{0.18, 30.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.3543669900403946}, 
 {{0.18, 30.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.35331955815322796}, {{0.18, 30.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.35683024777952155}, 
 {{0.18, 30.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.3330848794684276}, {{0.18, 30.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.3321344912689585}, 
 {{0.18, 30.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.33532052965004366}, {{0.18, 31.4, 0.93684, 1.1670485714285714}, 
  0.3464427197887614}, {{0.18, 31.4, 0.93684, 1.1699806814285714}, 
  0.34542610747794084}, {{0.18, 31.4, 0.93684, 1.1602179014285714}, 
  0.3488338513616064}, {{0.18, 31.4, 0.9440266199999999, 1.1670485714285714}, 
  0.35424648456264307}, {{0.18, 31.4, 0.9440266199999999, 
   1.1699806814285714}, 0.3531944472346477}, 
 {{0.18, 31.4, 0.9440266199999999, 1.1602179014285714}, 0.3567206852808549}, 
 {{0.18, 31.4, 0.9239195399999999, 1.1670485714285714}, 0.3329133581986751}, 
 {{0.18, 31.4, 0.9239195399999999, 1.1699806814285714}, 0.33195884702880823}, 
 {{0.18, 31.4, 0.9239195399999999, 1.1602179014285714}, 0.33515881813069165}, 
 {{0.18, 32., 0.93684, 1.1670485714285714}, 0.3462965322478443}, 
 {{0.18, 32., 0.93684, 1.1699806814285714}, 0.3452755733815285}, 
 {{0.18, 32., 0.93684, 1.1602179014285714}, 0.34869800869444967}, 
 {{0.18, 32., 0.9440266199999999, 1.1670485714285714}, 0.3541184226009421}, 
 {{0.18, 32., 0.9440266199999999, 1.1699806814285714}, 0.35306187171545966}, 
 {{0.18, 32., 0.9440266199999999, 1.1602179014285714}, 0.35660336217768646}, 
 {{0.18, 32., 0.9239195399999999, 1.1670485714285714}, 0.3327357740607056}, 
 {{0.18, 32., 0.9239195399999999, 1.1699806814285714}, 0.3317772160680074}, 
 {{0.18, 32., 0.9239195399999999, 1.1602179014285714}, 0.334990870068796}, 
 {{0.18, 32.6, 0.93684, 1.1670485714285714}, 0.34614405087849714}, 
 {{0.18, 32.6, 0.93684, 1.1699806814285714}, 0.345118925468162}, 
 {{0.18, 32.6, 0.93684, 1.1602179014285714}, 0.3485553887560218}, 
 {{0.18, 32.6, 0.9440266199999999, 1.1670485714285714}, 0.3539835558384706}, 
 {{0.18, 32.6, 0.9440266199999999, 1.1699806814285714}, 0.3529226757465384}, 
 {{0.18, 32.6, 0.9440266199999999, 1.1602179014285714}, 0.35647873669005237}, 
 {{0.18, 32.6, 0.9239195399999999, 1.1670485714285714}, 0.3325527793874768}, 
 {{0.18, 32.6, 0.9239195399999999, 1.1699806814285714}, 0.3315903465646828}, 
 {{0.18, 32.6, 0.9239195399999999, 1.1602179014285714}, 0.33481705553768404}, 
 {{0.18, 33.2, 0.93684, 1.1670485714285714}, 0.3459858519757791}, 
 {{0.18, 33.2, 0.93684, 1.1699806814285714}, 0.34495669127596623}, 
 {{0.18, 33.2, 0.93684, 1.1602179014285714}, 0.3484067814071264}, 
 {{0.18, 33.2, 0.9440266199999999, 1.1670485714285714}, 0.3538424868820452}, 
 {{0.18, 33.2, 0.9440266199999999, 1.1699806814285714}, 0.35277741339725927}, 
 {{0.18, 33.2, 0.9440266199999999, 1.1602179014285714}, 0.35634763035492006}, 
 {{0.18, 33.2, 0.9239195399999999, 1.1670485714285714}, 0.33236490538834146}, 
 {{0.18, 33.2, 0.9239195399999999, 1.1699806814285714}, 0.33139872082932165}, 
 {{0.18, 33.2, 0.9239195399999999, 1.1602179014285714}, 0.33463810679895195}, 
 {{0.18, 33.8, 0.93684, 1.1670485714285714}, 0.34582245922815574}, 
 {{0.18, 33.8, 0.93684, 1.1699806814285714}, 0.3447893882296425}, 
 {{0.18, 33.8, 0.93684, 1.1602179014285714}, 0.34825268501733164}, 
 {{0.18, 33.8, 0.9440266199999999, 1.1670485714285714}, 0.3536957664693438}, 
 {{0.18, 33.8, 0.9440266199999999, 1.1699806814285714}, 0.3526266288912791}, 
 {{0.18, 33.8, 0.9440266199999999, 1.1602179014285714}, 0.3562105673103894}, 
 {{0.18, 33.8, 0.9239195399999999, 1.1670485714285714}, 0.33217262875870796}, 
 {{0.18, 33.8, 0.9239195399999999, 1.1699806814285714}, 0.33120280970929633}, 
 {{0.18, 33.8, 0.9239195399999999, 1.1602179014285714}, 0.3344544784689997}, 
 {{0.18, 34.4, 0.93684, 1.1670485714285714}, 0.3456543545622344}, 
 {{0.18, 34.4, 0.93684, 1.1699806814285714}, 0.3446174916495736}, 
 {{0.18, 34.4, 0.93684, 1.1602179014285714}, 0.3480935952930767}, 
 {{0.18, 34.4, 0.9440266199999999, 1.1670485714285714}, 0.3535439017028106}, 
 {{0.18, 34.4, 0.9440266199999999, 1.1699806814285714}, 0.35247082250104145}, 
 {{0.18, 34.4, 0.9440266199999999, 1.1602179014285714}, 0.3560680637968203}, 
 {{0.18, 34.4, 0.9239195399999999, 1.1670485714285714}, 0.3319763876891108}, 
 {{0.18, 34.4, 0.9239195399999999, 1.1699806814285714}, 0.331003045246785}, 
 {{0.18, 34.4, 0.9239195399999999, 1.1602179014285714}, 0.3342666215912123}, 
 {{0.18, 35., 0.93684, 1.1670485714285714}, 0.3454819927462091}, 
 {{0.18, 35., 0.93684, 1.1699806814285714}, 0.34444147048400114}, 
 {{0.18, 35., 0.93684, 1.1602179014285714}, 0.3479299682684035}, 
 {{0.18, 35., 0.9440266199999999, 1.1670485714285714}, 0.3533873716413017}, 
 {{0.18, 35., 0.9440266199999999, 1.1699806814285714}, 0.35231048753182326}, 
 {{0.18, 35., 0.9440266199999999, 1.1602179014285714}, 0.3559206081737327}, 
 {{0.18, 35., 0.9239195399999999, 1.1670485714285714}, 0.3317765945832525}, 
 {{0.18, 35., 0.9239195399999999, 1.1699806814285714}, 0.3307998533830557}, 
 {{0.18, 35., 0.9239195399999999, 1.1602179014285714}, 0.33407495076060867}, 
 {{0.18, 35.6, 0.93684, 1.1670485714285714}, 0.34530535539884755}, 
 {{0.18, 35.6, 0.93684, 1.1699806814285714}, 0.3442611679100276}, 
 {{0.18, 35.6, 0.93684, 1.1602179014285714}, 0.3477622495391103}, 
 {{0.18, 35.6, 0.9440266199999999, 1.1670485714285714}, 0.3532261820631235}, 
 {{0.18, 35.6, 0.9440266199999999, 1.1699806814285714}, 0.3521454911242965}, 
 {{0.18, 35.6, 0.9440266199999999, 1.1602179014285714}, 0.35576866571905885}, 
 {{0.18, 35.6, 0.9239195399999999, 1.1670485714285714}, 0.33157319264094903}, 
 {{0.18, 35.6, 0.9239195399999999, 1.1699806814285714}, 0.33059304057249644}, 
 {{0.18, 35.6, 0.9239195399999999, 1.1602179014285714}, 0.3338798702181983}, 
 {{0.18, 36.2, 0.93684, 1.1670485714285714}, 0.345125384635997}, 
 {{0.18, 36.2, 0.93684, 1.1699806814285714}, 0.3440777058798016}, 
 {{0.18, 36.2, 0.93684, 1.1602179014285714}, 0.34759031683132047}, 
 {{0.18, 36.2, 0.9440266199999999, 1.1670485714285714}, 0.3530612876727797}, 
 {{0.18, 36.2, 0.9440266199999999, 1.1699806814285714}, 0.35197697272842327}, 
 {{0.18, 36.2, 0.9440266199999999, 1.1602179014285714}, 0.35561213861120244}, 
 {{0.18, 36.2, 0.9239195399999999, 1.1670485714285714}, 0.33136708721034713}, 
 {{0.18, 36.2, 0.9239195399999999, 1.1699806814285714}, 0.3303836918703118}, 
 {{0.18, 36.2, 0.9239195399999999, 1.1602179014285714}, 0.33368121968525855}, 
 {{0.18, 36.8, 0.93684, 1.1670485714285714}, 0.3449422056811171}, 
 {{0.18, 36.8, 0.93684, 1.1699806814285714}, 0.34389113078098926}, 
 {{0.18, 36.8, 0.93684, 1.1602179014285714}, 0.3474152134145762}, 
 {{0.18, 36.8, 0.9440266199999999, 1.1670485714285714}, 0.3528928430154613}, 
 {{0.18, 36.8, 0.9440266199999999, 1.1699806814285714}, 0.35180499881222116}, 
 {{0.18, 36.8, 0.9440266199999999, 1.1602179014285714}, 0.355452084786168}, 
 {{0.18, 36.8, 0.9239195399999999, 1.1670485714285714}, 0.33115837097163303}, 
 {{0.18, 36.8, 0.9239195399999999, 1.1699806814285714}, 0.33017182136932416}, 
 {{0.18, 36.8, 0.9239195399999999, 1.1602179014285714}, 0.33348001068245264}, 
 {{0.18, 37.4, 0.93684, 1.1670485714285714}, 0.34475612978035475}, 
 {{0.18, 37.4, 0.93684, 1.1699806814285714}, 0.34370174965038486}, 
 {{0.18, 37.4, 0.93684, 1.1602179014285714}, 0.3472369983543115}, 
 {{0.18, 37.4, 0.9440266199999999, 1.1670485714285714}, 0.3527211732384556}, 
 {{0.18, 37.4, 0.9440266199999999, 1.1699806814285714}, 0.3516298872978194}, 
 {{0.18, 37.4, 0.9440266199999999, 1.1602179014285714}, 0.3552885833997202}, 
 {{0.18, 37.4, 0.9239195399999999, 1.1670485714285714}, 0.3309473236723549}, 
 {{0.18, 37.4, 0.9239195399999999, 1.1699806814285714}, 0.32995770489379384}, 
 {{0.18, 37.4, 0.9239195399999999, 1.1602179014285714}, 0.3332762696065617}, 
 {{0.18, 38., 0.93684, 1.1670485714285714}, 0.34456744370149583}, 
 {{0.18, 38., 0.93684, 1.1699806814285714}, 0.3435098453677283}, 
 {{0.18, 38., 0.93684, 1.1602179014285714}, 0.347055967756048}, 
 {{0.18, 38., 0.9440266199999999, 1.1670485714285714}, 0.3525465820396928}, 
 {{0.18, 38., 0.9440266199999999, 1.1699806814285714}, 0.3514519497734341}, 
 {{0.18, 38., 0.9440266199999999, 1.1602179014285714}, 0.3551219478338084}, 
 {{0.18, 38., 0.9239195399999999, 1.1670485714285714}, 0.3307342025489566}, 
 {{0.18, 38., 0.9239195399999999, 1.1699806814285714}, 0.3297415960639911}, 
 {{0.18, 38., 0.9239195399999999, 1.1602179014285714}, 0.33307026238114834}, 
 {{0.18, 38.6, 0.93684, 1.1670485714285714}, 0.3443764117950865}, 
 {{0.18, 38.6, 0.93684, 1.1699806814285714}, 0.3433156786950103}, 
 {{0.18, 38.6, 0.93684, 1.1602179014285714}, 0.3468723946070225}, 
 {{0.18, 38.6, 0.9440266199999999, 1.1670485714285714}, 0.35236934964304284}, 
 {{0.18, 38.6, 0.9440266199999999, 1.1699806814285714}, 0.35127145747129346}, 
 {{0.18, 38.6, 0.9440266199999999, 1.1602179014285714}, 0.35495246727265234}, 
 {{0.18, 38.6, 0.9239195399999999, 1.1670485714285714}, 0.3305192442407685}, 
 {{0.18, 38.6, 0.9239195399999999, 1.1699806814285714}, 0.3295237281896506}, 
 {{0.18, 38.6, 0.9239195399999999, 1.1602179014285714}, 0.33286223365950945}, 
 {{0.18, 39.2, 0.93684, 1.1670485714285714}, 0.34418327785539266}, 
 {{0.18, 39.2, 0.93684, 1.1699806814285714}, 0.34311949011736653}, 
 {{0.18, 39.2, 0.93684, 1.1602179014285714}, 0.34668653068515554}, 
 {{0.18, 39.2, 0.9440266199999999, 1.1670485714285714}, 0.35218973473653853}, 
 {{0.18, 39.2, 0.9440266199999999, 1.1699806814285714}, 0.3510886656355722}, 
 {{0.18, 39.2, 0.9440266199999999, 1.1602179014285714}, 0.35478040868948946}, 
 {{0.18, 39.2, 0.9239195399999999, 1.1670485714285714}, 0.33030266651594253}, 
 {{0.18, 39.2, 0.9239195399999999, 1.1699806814285714}, 0.3293043159770585}, 
 {{0.18, 39.2, 0.9239195399999999, 1.1602179014285714}, 0.3326524085951982}, 
 {{0.18, 39.800000000000004, 0.93684, 1.1670485714285714}, 
  0.34398826680132055}, {{0.18, 39.800000000000004, 0.93684, 
   1.1699806814285714}, 0.34292100857701197}, 
 {{0.18, 39.800000000000004, 0.93684, 1.1602179014285714}, 
  0.3464986082843735}, {{0.18, 39.800000000000004, 0.9440266199999999, 
   1.1670485714285714}, 0.3520079762242232}, 
 {{0.18, 39.800000000000004, 0.9440266199999999, 1.1699806814285714}, 
  0.35090332074790886}, {{0.18, 39.800000000000004, 0.9440266199999999, 
   1.1602179014285714}, 0.3546060186430697}, 
 {{0.18, 39.800000000000004, 0.9239195399999999, 1.1670485714285714}, 
  0.3300846698282114}, {{0.18, 39.800000000000004, 0.9239195399999999, 
   1.1699806814285714}, 0.329083062485442}, 
 {{0.18, 39.800000000000004, 0.9239195399999999, 1.1602179014285714}, 
  0.3324409944397964}, {{0.21, 0.4, 0.93684, 1.1670485714285714}, 
  0.2263529607173429}, {{0.21, 0.4, 0.93684, 1.1699806814285714}, 
  0.22634980269915597}, {{0.21, 0.4, 0.93684, 1.1602179014285714}, 
  0.22636026515443675}, {{0.21, 0.4, 0.9440266199999999, 1.1670485714285714}, 
  0.22695588563612512}, {{0.21, 0.4, 0.9440266199999999, 1.1699806814285714}, 
  0.22695264000254417}, {{0.21, 0.4, 0.9440266199999999, 1.1602179014285714}, 
  0.2269633926549235}, {{0.21, 0.4, 0.9239195399999999, 1.1670485714285714}, 
  0.22530596686971316}, {{0.21, 0.4, 0.9239195399999999, 1.1699806814285714}, 
  0.2253029616012569}, {{0.21, 0.4, 0.9239195399999999, 1.1602179014285714}, 
  0.225312918124039}, {{0.21, 0.6000000000000001, 0.93684, 
   1.1670485714285714}, 0.23372932140031505}, 
 {{0.21, 0.6000000000000001, 0.93684, 1.1699806814285714}, 
  0.2337204188561018}, {{0.21, 0.6000000000000001, 0.93684, 
   1.1602179014285714}, 0.23374994371418423}, 
 {{0.21, 0.6000000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.23460839282742893}, {{0.21, 0.6000000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.2345992204951902}, 
 {{0.21, 0.6000000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.2346296400290262}, {{0.21, 0.6000000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.23220300379495626}, 
 {{0.21, 0.6000000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.2321945710793539}, {{0.21, 0.6000000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.23222253788512665}, 
 {{0.21, 0.8, 0.93684, 1.1670485714285714}, 0.24062916258586578}, 
 {{0.21, 0.8, 0.93684, 1.1699806814285714}, 0.24061235458232408}, 
 {{0.21, 0.8, 0.93684, 1.1602179014285714}, 0.24066812948296154}, 
 {{0.21, 0.8, 0.9440266199999999, 1.1670485714285714}, 0.24176910199217072}, 
 {{0.21, 0.8, 0.9440266199999999, 1.1699806814285714}, 0.24175176891698774}, 
 {{0.21, 0.8, 0.9440266199999999, 1.1602179014285714}, 0.24180928610211574}, 
 {{0.21, 0.8, 0.9239195399999999, 1.1670485714285714}, 0.2386501595299689}, 
 {{0.21, 0.8, 0.9239195399999999, 1.1699806814285714}, 0.23863426553242045}, 
 {{0.21, 0.8, 0.9239195399999999, 1.1602179014285714}, 0.23868700759364417}, 
 {{0.21, 1., 0.93684, 1.1670485714285714}, 0.24709001043706924}, 
 {{0.21, 1., 0.93684, 1.1699806814285714}, 0.24706351176060318}, 
 {{0.21, 1., 0.93684, 1.1602179014285714}, 0.24715148262999748}, 
 {{0.21, 1., 0.9440266199999999, 1.1670485714285714}, 0.2484766131747816}, 
 {{0.21, 1., 0.9440266199999999, 1.1699806814285714}, 0.2484492729194284}, 
 {{0.21, 1., 0.9440266199999999, 1.1602179014285714}, 0.24854003753468723}, 
 {{0.21, 1., 0.9239195399999999, 1.1670485714285714}, 0.24468307493745214}, 
 {{0.21, 1., 0.9239195399999999, 1.1699806814285714}, 0.24465804083294948}, 
 {{0.21, 1., 0.9239195399999999, 1.1602179014285714}, 0.24474114983733541}, 
 {{0.21, 1.2000000000000002, 0.93684, 1.1670485714285714}, 
  0.25314583245326655}, {{0.21, 1.2000000000000002, 0.93684, 
   1.1699806814285714}, 0.25310817736053}, 
 {{0.21, 1.2000000000000002, 0.93684, 1.1602179014285714}, 
  0.2532332331512843}, {{0.21, 1.2000000000000002, 0.9440266199999999, 
   1.1670485714285714}, 0.25476587876996126}, 
 {{0.21, 1.2000000000000002, 0.9440266199999999, 1.1699806814285714}, 
  0.2547270146117728}, {{0.21, 1.2000000000000002, 0.9440266199999999, 
   1.1602179014285714}, 0.2548560855761191}, 
 {{0.21, 1.2000000000000002, 0.9239195399999999, 1.1670485714285714}, 
  0.2503339900556904}, {{0.21, 1.2000000000000002, 0.9239195399999999, 
   1.1699806814285714}, 0.25029843865651613}, 
 {{0.21, 1.2000000000000002, 0.9239195399999999, 1.1602179014285714}, 
  0.25041650830644524}, {{0.21, 1.4, 0.93684, 1.1670485714285714}, 
  0.2588274318614606}, {{0.21, 1.4, 0.93684, 1.1699806814285714}, 
  0.2587774264616372}, {{0.21, 1.4, 0.93684, 1.1602179014285714}, 
  0.2589435557240677}, {{0.21, 1.4, 0.9440266199999999, 1.1670485714285714}, 
  0.2606686061681364}, {{0.21, 1.4, 0.9440266199999999, 1.1699806814285714}, 
  0.2606169820653583}, {{0.21, 1.4, 0.9440266199999999, 1.1602179014285714}, 
  0.2607884886609366}, {{0.21, 1.4, 0.9239195399999999, 1.1670485714285714}, 
  0.2556321236203766}, {{0.21, 1.4, 0.9239195399999999, 1.1699806814285714}, 
  0.25558493423453493}, {{0.21, 1.4, 0.9239195399999999, 1.1602179014285714}, 
  0.25574170868299584}, {{0.21, 1.6, 0.93684, 1.1670485714285714}, 
  0.26416279222881905}, {{0.21, 1.6, 0.93684, 1.1699806814285714}, 
  0.26409947409209605}, {{0.21, 1.6, 0.93684, 1.1602179014285714}, 
  0.26430989793378423}, {{0.21, 1.6, 0.9440266199999999, 1.1670485714285714}, 
  0.26621360981094355}, {{0.21, 1.6, 0.9440266199999999, 1.1699806814285714}, 
  0.2661482287901624}, {{0.21, 1.6, 0.9440266199999999, 1.1602179014285714}, 
  0.266365507638178}, {{0.21, 1.6, 0.9239195399999999, 1.1670485714285714}, 
  0.2606040043063243}, {{0.21, 1.6, 0.9239195399999999, 1.1699806814285714}, 
  0.2605442744788828}, {{0.21, 1.6, 0.9239195399999999, 1.1602179014285714}, 
  0.2607427742731344}, {{0.21, 1.8000000000000003, 0.93684, 
   1.1670485714285714}, 0.26917737930590035}, 
 {{0.21, 1.8000000000000003, 0.93684, 1.1699806814285714}, 
  0.26909998313698913}, {{0.21, 1.8000000000000003, 0.93684, 
   1.1602179014285714}, 0.26935726834040435}, 
 {{0.21, 1.8000000000000003, 0.9440266199999999, 1.1670485714285714}, 
  0.27142711974359407}, {{0.21, 1.8000000000000003, 0.9440266199999999, 
   1.1699806814285714}, 0.271347188519534}, 
 {{0.21, 1.8000000000000003, 0.9440266199999999, 1.1602179014285714}, 
  0.2716129001678703}, {{0.21, 1.8000000000000003, 0.9239195399999999, 
   1.1670485714285714}, 0.26527376054856}, 
 {{0.21, 1.8000000000000003, 0.9239195399999999, 1.1699806814285714}, 
  0.2652007735738218}, {{0.21, 1.8000000000000003, 0.9239195399999999, 
   1.1602179014285714}, 0.2654434027179304}, 
 {{0.21, 2., 0.93684, 1.1670485714285714}, 0.2738944060270827}, 
 {{0.21, 2., 0.93684, 1.1699806814285714}, 0.27380233444174246}, 
 {{0.21, 2., 0.93684, 1.1602179014285714}, 0.27410848986756287}, 
 {{0.21, 2., 0.9440266199999999, 1.1670485714285714}, 0.276333052662435}, 
 {{0.21, 2., 0.9440266199999999, 1.1699806814285714}, 0.2762379515045019}, 
 {{0.21, 2., 0.9440266199999999, 1.1602179014285714}, 0.2765541798310579}, 
 {{0.21, 2., 0.9239195399999999, 1.1670485714285714}, 0.26966337473150415}, 
 {{0.21, 2., 0.9239195399999999, 1.1699806814285714}, 0.26957657201582835}, 
 {{0.21, 2., 0.9239195399999999, 1.1602179014285714}, 0.26986520914412293}, 
 {{0.21, 2.2, 0.93684, 1.1670485714285714}, 0.2783350656926863}, 
 {{0.21, 2.2, 0.93684, 1.1699806814285714}, 0.27822786429793195}, 
 {{0.21, 2.2, 0.93684, 1.1602179014285714}, 0.2785844231760699}, 
 {{0.21, 2.2, 0.9440266199999999, 1.1670485714285714}, 0.28095325054827197}, 
 {{0.21, 2.2, 0.9440266199999999, 1.1699806814285714}, 0.2808425075743592}, 
 {{0.21, 2.2, 0.9440266199999999, 1.1602179014285714}, 0.281210844673516}, 
 {{0.21, 2.2, 0.9239195399999999, 1.1670485714285714}, 0.2737929066453893}, 
 {{0.21, 2.2, 0.9239195399999999, 1.1699806814285714}, 0.2736918641570454}, 
 {{0.21, 2.2, 0.9239195399999999, 1.1602179014285714}, 0.27402794030463623}, 
 {{0.21, 2.6, 0.93684, 1.1670485714285714}, 0.28646121488485754}, 
 {{0.21, 2.6, 0.93684, 1.1699806814285714}, 0.2863227605292887}, 
 {{0.21, 2.6, 0.93684, 1.1602179014285714}, 0.2867834890289099}, 
 {{0.21, 2.6, 0.9440266199999999, 1.1670485714285714}, 0.2894127090554447}, 
 {{0.21, 2.6, 0.9440266199999999, 1.1699806814285714}, 0.28926965220968553}, 
 {{0.21, 2.6, 0.9440266199999999, 1.1602179014285714}, 0.2897456941659005}, 
 {{0.21, 2.6, 0.9239195399999999, 1.1670485714285714}, 0.28134158014076527}, 
 {{0.21, 2.6, 0.9239195399999999, 1.1699806814285714}, 0.281211129069479}, 
 {{0.21, 2.6, 0.9239195399999999, 1.1602179014285714}, 0.2816452288347556}, 
 {{0.21, 3., 0.93684, 1.1670485714285714}, 0.2936933056284289}, 
 {{0.21, 3., 0.93684, 1.1699806814285714}, 0.2935230774442063}, 
 {{0.21, 3., 0.93684, 1.1602179014285714}, 0.2940897897359971}, 
 {{0.21, 3., 0.9440266199999999, 1.1670485714285714}, 0.2969472662065663}, 
 {{0.21, 3., 0.9440266199999999, 1.1699806814285714}, 0.29677134759418045}, 
 {{0.21, 3., 0.9440266199999999, 1.1602179014285714}, 0.2973570010880867}, 
 {{0.21, 3., 0.9239195399999999, 1.1670485714285714}, 0.2880497649197764}, 
 {{0.21, 3., 0.9239195399999999, 1.1699806814285714}, 0.2878894312495856}, 
 {{0.21, 3., 0.9239195399999999, 1.1602179014285714}, 0.2884232083915179}, 
 {{0.21, 3.4000000000000004, 0.93684, 1.1670485714285714}, 
  0.30014680293463647}, {{0.21, 3.4000000000000004, 0.93684, 
   1.1699806814285714}, 0.29994476934993813}, 
 {{0.21, 3.4000000000000004, 0.93684, 1.1602179014285714}, 
  0.30061763918833695}, {{0.21, 3.4000000000000004, 0.9440266199999999, 
   1.1670485714285714}, 0.3036760273345142}, 
 {{0.21, 3.4000000000000004, 0.9440266199999999, 1.1699806814285714}, 
  0.3034672080114552}, {{0.21, 3.4000000000000004, 0.9440266199999999, 
   1.1602179014285714}, 0.30416267351458565}, 
 {{0.21, 3.4000000000000004, 0.9239195399999999, 1.1670485714285714}, 
  0.2940265806275731}, {{0.21, 3.4000000000000004, 0.9239195399999999, 
   1.1699806814285714}, 0.29383634578786516}, 
 {{0.21, 3.4000000000000004, 0.9239195399999999, 1.1602179014285714}, 
  0.2944699269829869}, {{0.21, 3.8000000000000003, 0.93684, 
   1.1670485714285714}, 0.3059191599714629}, 
 {{0.21, 3.8000000000000003, 0.93684, 1.1699806814285714}, 
  0.30568568138000046}, {{0.21, 3.8000000000000003, 0.93684, 
   1.1602179014285714}, 0.30646356820376947}, 
 {{0.21, 3.8000000000000003, 0.9440266199999999, 1.1670485714285714}, 
  0.30969958380768164}, {{0.21, 3.8000000000000003, 0.9440266199999999, 
   1.1699806814285714}, 0.3094582313549861}, 
 {{0.21, 3.8000000000000003, 0.9440266199999999, 1.1602179014285714}, 
  0.31026234687476084}, {{0.21, 3.8000000000000003, 0.9239195399999999, 
   1.1670485714285714}, 0.2993640138326681}, 
 {{0.21, 3.8000000000000003, 0.9239195399999999, 1.1699806814285714}, 
  0.2991442264546975}, {{0.21, 3.8000000000000003, 0.9239195399999999, 
   1.1602179014285714}, 0.29987650700912793}, 
 {{0.21, 4.2, 0.93684, 1.1670485714285714}, 0.3110934547440336}, 
 {{0.21, 4.2, 0.93684, 1.1699806814285714}, 0.31082917116550546}, 
 {{0.21, 4.2, 0.93684, 1.1602179014285714}, 0.3117099947847884}, 
 {{0.21, 4.2, 0.9440266199999999, 1.1670485714285714}, 0.3151037228284189}, 
 {{0.21, 4.2, 0.9440266199999999, 1.1699806814285714}, 0.3148304939468712}, 
 {{0.21, 4.2, 0.9440266199999999, 1.1602179014285714}, 0.3157411240918143}, 
 {{0.21, 4.2, 0.9239195399999999, 1.1670485714285714}, 0.3041404278130837}, 
 {{0.21, 4.2, 0.9239195399999999, 1.1699806814285714}, 0.30389169827743323}, 
 {{0.21, 4.2, 0.9239195399999999, 1.1602179014285714}, 0.3047206939104832}, 
 {{0.21, 4.6000000000000005, 0.93684, 1.1670485714285714}, 
  0.3157414259306956}, {{0.21, 4.6000000000000005, 0.93684, 
   1.1699806814285714}, 0.31544724704277355}, 
 {{0.21, 4.6000000000000005, 0.93684, 1.1602179014285714}, 
  0.31642802628943817}, {{0.21, 4.6000000000000005, 0.9440266199999999, 
   1.1670485714285714}, 0.3199625346006058}, 
 {{0.21, 4.6000000000000005, 0.9440266199999999, 1.1699806814285714}, 
  0.31965836370313866}, {{0.21, 4.6000000000000005, 0.9440266199999999, 
   1.1602179014285714}, 0.3206724469681806}, 
 {{0.21, 4.6000000000000005, 0.9239195399999999, 1.1670485714285714}, 
  0.3084234690304822}, {{0.21, 4.6000000000000005, 0.9239195399999999, 
   1.1699806814285714}, 0.3081466647015324}, 
 {{0.21, 4.6000000000000005, 0.9239195399999999, 1.1602179014285714}, 
  0.30906953223507405}, {{0.21, 5., 0.93684, 1.1670485714285714}, 
  0.319924157273219}, {{0.21, 5., 0.93684, 1.1699806814285714}, 
  0.31960097348587224}, {{0.21, 5., 0.93684, 1.1602179014285714}, 
  0.3206788100885999}, {{0.21, 5., 0.9440266199999999, 1.1670485714285714}, 
  0.32433912217287153}, {{0.21, 5., 0.9440266199999999, 1.1699806814285714}, 
  0.32400492914972895}, {{0.21, 5., 0.9440266199999999, 1.1602179014285714}, 
  0.3251194709620386}, {{0.21, 5., 0.9239195399999999, 1.1670485714285714}, 
  0.31227071244075405}, {{0.21, 5., 0.9239195399999999, 1.1699806814285714}, 
  0.3119666730790471}, {{0.21, 5., 0.9239195399999999, 1.1602179014285714}, 
  0.31298068036204196}, {{0.21, 5.4, 0.93684, 1.1670485714285714}, 
  0.3236939026309035}, {{0.21, 5.4, 0.93684, 1.1699806814285714}, 
  0.32334275080661595}, {{0.21, 5.4, 0.93684, 1.1602179014285714}, 
  0.32451414416052626}, {{0.21, 5.4, 0.9440266199999999, 1.1670485714285714}, 
  0.328287526890392}, {{0.21, 5.4, 0.9440266199999999, 1.1699806814285714}, 
  0.3279243813046304}, {{0.21, 5.4, 0.9440266199999999, 1.1602179014285714}, 
  0.3291357711335423}, {{0.21, 5.4, 0.9239195399999999, 1.1670485714285714}, 
  0.31573130727178955}, {{0.21, 5.4, 0.9239195399999999, 1.1699806814285714}, 
  0.31540101327915404}, {{0.21, 5.4, 0.9239195399999999, 1.1602179014285714}, 
  0.3165028492699108}, {{0.21, 5.800000000000001, 0.93684, 
   1.1670485714285714}, 0.3270964293055866}, 
 {{0.21, 5.800000000000001, 0.93684, 1.1699806814285714}, 
  0.3267183870949186}, {{0.21, 5.800000000000001, 0.93684, 
   1.1602179014285714}, 0.3279798077591513}, 
 {{0.21, 5.800000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.33185507044313817}, {{0.21, 5.800000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.331464084554317}, 
 {{0.21, 5.800000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.3327686792255889}, {{0.21, 5.800000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.3188483212550009}, 
 {{0.21, 5.800000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.3184927905532562}, {{0.21, 5.800000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.31967912193615367}, 
 {{0.21, 6.2, 0.93684, 1.1670485714285714}, 0.33017154399783755}, 
 {{0.21, 6.2, 0.93684, 1.1699806814285714}, 0.3297676297217783}, 
 {{0.21, 6.2, 0.93684, 1.1602179014285714}, 0.33111552419837786}, 
 {{0.21, 6.2, 0.9440266199999999, 1.1670485714285714}, 0.33508292368069953}, 
 {{0.21, 6.2, 0.9440266199999999, 1.1699806814285714}, 0.3346651500251496}, 
 {{0.21, 6.2, 0.9440266199999999, 1.1602179014285714}, 0.3360592793031694}, 
 {{0.21, 6.2, 0.9239195399999999, 1.1670485714285714}, 0.3216591931754623}, 
 {{0.21, 6.2, 0.9239195399999999, 1.1699806814285714}, 0.3212793852349645}, 
 {{0.21, 6.2, 0.9239195399999999, 1.1602179014285714}, 0.3225468597779315}, 
 {{0.21, 6.8, 0.93684, 1.1670485714285714}, 0.3342448145424901}, 
 {{0.21, 6.8, 0.93684, 1.1699806814285714}, 0.33380430310244674}, 
 {{0.21, 6.8, 0.93684, 1.1602179014285714}, 0.3352750055874995}, 
 {{0.21, 6.8, 0.9440266199999999, 1.1670485714285714}, 0.3393648645594241}, 
 {{0.21, 6.8, 0.9440266199999999, 1.1699806814285714}, 0.3389091906229831}, 
 {{0.21, 6.8, 0.9440266199999999, 1.1602179014285714}, 0.34043049295889594}, 
 {{0.21, 6.8, 0.9239195399999999, 1.1670485714285714}, 0.32537149713837066}, 
 {{0.21, 6.8, 0.9239195399999999, 1.1699806814285714}, 0.32495736216199955}, 
 {{0.21, 6.8, 0.9239195399999999, 1.1602179014285714}, 0.3263400395352081}, 
 {{0.21, 7.4, 0.93684, 1.1670485714285714}, 0.33775777126760836}, 
 {{0.21, 7.4, 0.93684, 1.1699806814285714}, 0.33728283785751173}, 
 {{0.21, 7.4, 0.93684, 1.1602179014285714}, 0.3388686536190869}, 
 {{0.21, 7.4, 0.9440266199999999, 1.1670485714285714}, 0.3430649134589546}, 
 {{0.21, 7.4, 0.9440266199999999, 1.1699806814285714}, 0.342573690113551}, 
 {{0.21, 7.4, 0.9440266199999999, 1.1602179014285714}, 0.34421420950666515}, 
 {{0.21, 7.4, 0.9239195399999999, 1.1670485714285714}, 0.32856067954524854}, 
 {{0.21, 7.4, 0.9239195399999999, 1.1699806814285714}, 0.3281142632314349}, 
 {{0.21, 7.4, 0.9239195399999999, 1.1602179014285714}, 0.32960489920614133}, 
 {{0.21, 8., 0.93684, 1.1670485714285714}, 0.34079258137471286}, 
 {{0.21, 8., 0.93684, 1.1699806814285714}, 0.3402857459091801}, 
 {{0.21, 8., 0.93684, 1.1602179014285714}, 0.34197885544308493}, 
 {{0.21, 8., 0.9440266199999999, 1.1670485714285714}, 0.34626843720191475}, 
 {{0.21, 8., 0.9440266199999999, 1.1699806814285714}, 0.34574406602865865}, 
 {{0.21, 8., 0.9440266199999999, 1.1602179014285714}, 0.34749572325827166}, 
 {{0.21, 8., 0.9239195399999999, 1.1670485714285714}, 0.3313038820103151}, 
 {{0.21, 8., 0.9239195399999999, 1.1699806814285714}, 0.33082756123967494}, 
 {{0.21, 8., 0.9239195399999999, 1.1602179014285714}, 0.33241878565687144}, 
 {{0.21, 8.6, 0.93684, 1.1670485714285714}, 0.34341790982730336}, 
 {{0.21, 8.6, 0.93684, 1.1699806814285714}, 0.3428812116972479}, 
 {{0.21, 8.6, 0.93684, 1.1602179014285714}, 0.34467452541732624}, 
 {{0.21, 8.6, 0.9440266199999999, 1.1670485714285714}, 0.3490462357811469}, 
 {{0.21, 8.6, 0.9440266199999999, 1.1699806814285714}, 0.34849092624970823}, 
 {{0.21, 8.6, 0.9440266199999999, 1.1602179014285714}, 0.3503463916642617}, 
 {{0.21, 8.6, 0.9239195399999999, 1.1670485714285714}, 0.33366554713024393}, 
 {{0.21, 8.6, 0.9239195399999999, 1.1699806814285714}, 0.33316124116893125}, 
 {{0.21, 8.6, 0.9239195399999999, 1.1602179014285714}, 0.3348463788551647}, 
 {{0.21, 9.2, 0.93684, 1.1670485714285714}, 0.3456906258431409}, 
 {{0.21, 9.2, 0.93684, 1.1699806814285714}, 0.3451261002832435}, 
 {{0.21, 9.2, 0.93684, 1.1602179014285714}, 0.34701283509066044}, 
 {{0.21, 9.2, 0.9440266199999999, 1.1670485714285714}, 0.3514573333918207}, 
 {{0.21, 9.2, 0.9440266199999999, 1.1699806814285714}, 0.35087318951647073}, 
 {{0.21, 9.2, 0.9440266199999999, 1.1602179014285714}, 0.3528254504388875}, 
 {{0.21, 9.2, 0.9239195399999999, 1.1670485714285714}, 0.3356989844292218}, 
 {{0.21, 9.2, 0.9239195399999999, 1.1699806814285714}, 0.33516860955819894}, 
 {{0.21, 9.2, 0.9239195399999999, 1.1602179014285714}, 0.33694127438576177}, 
 {{0.21, 9.8, 0.93684, 1.1670485714285714}, 0.34765880479296535}, 
 {{0.21, 9.8, 0.93684, 1.1699806814285714}, 0.3470683460378492}, 
 {{0.21, 9.8, 0.93684, 1.1602179014285714}, 0.3490421797661721}, 
 {{0.21, 9.8, 0.9440266199999999, 1.1670485714285714}, 0.3535515455265981}, 
 {{0.21, 9.8, 0.9440266199999999, 1.1699806814285714}, 0.3529405257130003}, 
 {{0.21, 9.8, 0.9440266199999999, 1.1602179014285714}, 0.3549830455733286}, 
 {{0.21, 9.8, 0.9239195399999999, 1.1670485714285714}, 0.33744925489288824}, 
 {{0.21, 9.8, 0.9239195399999999, 1.1699806814285714}, 0.3368945943251291}, 
 {{0.21, 9.8, 0.9239195399999999, 1.1602179014285714}, 0.338748834999459}, 
 {{0.21, 10.4, 0.93684, 1.1670485714285714}, 0.3493624522763915}, 
 {{0.21, 10.4, 0.93684, 1.1699806814285714}, 0.34874775451775497}, 
 {{0.21, 10.4, 0.93684, 1.1602179014285714}, 0.35080301030142697}, 
 {{0.21, 10.4, 0.9440266199999999, 1.1670485714285714}, 0.35537035671713413}, 
 {{0.21, 10.4, 0.9440266199999999, 1.1699806814285714}, 0.3547342145605025}, 
 {{0.21, 10.4, 0.9440266199999999, 1.1602179014285714}, 0.35686111779154606}, 
 {{0.21, 10.4, 0.9239195399999999, 1.1670485714285714}, 0.33895380435934236}, 
 {{0.21, 10.4, 0.9239195399999999, 1.1699806814285714}, 0.3383764496282857}, 
 {{0.21, 10.4, 0.9239195399999999, 1.1602179014285714}, 0.3403069326600499}, 
 {{0.21, 11., 0.93684, 1.1670485714285714}, 0.3508363006024619}, 
 {{0.21, 11., 0.93684, 1.1699806814285714}, 0.3501990131616552}, 
 {{0.21, 11., 0.93684, 1.1602179014285714}, 0.3523301882307738}, 
 {{0.21, 11., 0.9440266199999999, 1.1670485714285714}, 0.35694977676003153}, 
 {{0.21, 11., 0.9440266199999999, 1.1699806814285714}, 0.3562902171623886}, 
 {{0.21, 11., 0.9440266199999999, 1.1602179014285714}, 0.3584958151352573}, 
 {{0.21, 11., 0.9239195399999999, 1.1670485714285714}, 0.3402451516426257}, 
 {{0.21, 11., 0.9239195399999999, 1.1699806814285714}, 0.3396466557562962}, 
 {{0.21, 11., 0.9239195399999999, 1.1602179014285714}, 0.3416482003663314}, 
 {{0.21, 11.6, 0.93684, 1.1670485714285714}, 0.35210953920389393}, 
 {{0.21, 11.6, 0.93684, 1.1699806814285714}, 0.35145113655013294}, 
 {{0.21, 11.6, 0.93684, 1.1602179014285714}, 0.3536532547331924}, 
 {{0.21, 11.6, 0.9440266199999999, 1.1670485714285714}, 0.35832008217163475}, 
 {{0.21, 11.6, 0.9440266199999999, 1.1699806814285714}, 0.357638631326037}, 
 {{0.21, 11.6, 0.9440266199999999, 1.1602179014285714}, 0.35991777760643606}, 
 {{0.21, 11.6, 0.9239195399999999, 1.1670485714285714}, 0.34135060506849424}, 
 {{0.21, 11.6, 0.9239195399999999, 1.1699806814285714}, 0.34073235288310383}, 
 {{0.21, 11.6, 0.9239195399999999, 1.1602179014285714}, 0.3428002773876715}, 
 {{0.21, 12.2, 0.93684, 1.1670485714285714}, 0.3532064383577107}, 
 {{0.21, 12.2, 0.93684, 1.1699806814285714}, 0.35252824737020205}, 
 {{0.21, 12.2, 0.93684, 1.1602179014285714}, 0.3547969435983055}, 
 {{0.21, 12.2, 0.9440266199999999, 1.1670485714285714}, 0.3595064875861351}, 
 {{0.21, 12.2, 0.9440266199999999, 1.1699806814285714}, 0.35880451921024326}, 
 {{0.21, 12.2, 0.9440266199999999, 1.1602179014285714}, 0.3611526861305121}, 
 {{0.21, 12.2, 0.9239195399999999, 1.1670485714285714}, 0.3422927988773843}, 
 {{0.21, 12.2, 0.9239195399999999, 1.1699806814285714}, 0.3416560365423605}, 
 {{0.21, 12.2, 0.9239195399999999, 1.1602179014285714}, 0.343786256992834}, 
 {{0.21, 12.8, 0.93684, 1.1670485714285714}, 0.354149285783437}, 
 {{0.21, 12.8, 0.93684, 1.1699806814285714}, 0.35345264068818266}, 
 {{0.21, 12.8, 0.93684, 1.1602179014285714}, 0.35578341899511495}, 
 {{0.21, 12.8, 0.9440266199999999, 1.1670485714285714}, 0.36053210452972506}, 
 {{0.21, 12.8, 0.9440266199999999, 1.1699806814285714}, 0.35981099677997247}, 
 {{0.21, 12.8, 0.9440266199999999, 1.1602179014285714}, 0.3622235454942246}, 
 {{0.21, 12.8, 0.9239195399999999, 1.1670485714285714}, 0.3430925957115923}, 
 {{0.21, 12.8, 0.9239195399999999, 1.1699806814285714}, 0.3424385810182456}, 
 {{0.21, 12.8, 0.9239195399999999, 1.1602179014285714}, 0.34462685328981846}, 
 {{0.21, 13.399999999999999, 0.93684, 1.1670485714285714}, 
  0.35495620526925886}, {{0.21, 13.399999999999999, 0.93684, 
   1.1699806814285714}, 0.35424221113401344}, 
 {{0.21, 13.399999999999999, 0.93684, 1.1602179014285714}, 
  0.35663134867600177}, {{0.21, 13.399999999999999, 0.9440266199999999, 
   1.1670485714285714}, 0.36141575947188603}, 
 {{0.21, 13.399999999999999, 0.9440266199999999, 1.1699806814285714}, 
  0.36067665740158694}, {{0.21, 13.399999999999999, 0.9440266199999999, 
   1.1602179014285714}, 0.3631497283472589}, 
 {{0.21, 13.399999999999999, 0.9239195399999999, 1.1670485714285714}, 
  0.3437669088474349}, {{0.21, 13.399999999999999, 0.9239195399999999, 
   1.1699806814285714}, 0.3430966772445766}, 
 {{0.21, 13.399999999999999, 0.9239195399999999, 1.1602179014285714}, 
  0.345339509283891}, {{0.21, 14., 0.93684, 1.1670485714285714}, 
  0.35564359178014227}, {{0.21, 14., 0.93684, 1.1699806814285714}, 
  0.3549133734318833}, {{0.21, 14., 0.93684, 1.1602179014285714}, 
  0.3573571196372669}, {{0.21, 14., 0.9440266199999999, 1.1670485714285714}, 
  0.3621744725916626}, {{0.21, 14., 0.9440266199999999, 1.1699806814285714}, 
  0.3614185385540865}, {{0.21, 14., 0.9440266199999999, 1.1602179014285714}, 
  0.3639482567702978}, {{0.21, 14., 0.9239195399999999, 1.1670485714285714}, 
  0.34433104220279714}, {{0.21, 14., 0.9239195399999999, 1.1699806814285714}, 
  0.3436456535276991}, {{0.21, 14., 0.9239195399999999, 1.1602179014285714}, 
  0.3459395137001908}, {{0.21, 14.600000000000001, 0.93684, 
   1.1670485714285714}, 0.3562254327567967}, 
 {{0.21, 14.600000000000001, 0.93684, 1.1699806814285714}, 
  0.35547999899695404}, {{0.21, 14.600000000000001, 0.93684, 
   1.1602179014285714}, 0.3579749764849139}, 
 {{0.21, 14.600000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.36282277173411953}, {{0.21, 14.600000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.3620510488498965}, 
 {{0.21, 14.600000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.3646339218979811}, {{0.21, 14.600000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.3447980511514957}, 
 {{0.21, 14.600000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.3440984545396866}, {{0.21, 14.600000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.3464401654669284}, 
 {{0.21, 15.2, 0.93684, 1.1670485714285714}, 0.35671324402426824}, 
 {{0.21, 15.2, 0.93684, 1.1699806814285714}, 0.3559534099452376}, 
 {{0.21, 15.2, 0.93684, 1.1602179014285714}, 0.35849684859257663}, 
 {{0.21, 15.2, 0.9440266199999999, 1.1670485714285714}, 0.3633726453290239}, 
 {{0.21, 15.2, 0.9440266199999999, 1.1699806814285714}, 0.3625859803045273}, 
 {{0.21, 15.2, 0.9440266199999999, 1.1602179014285714}, 0.36521913198190625}, 
 {{0.21, 15.2, 0.9239195399999999, 1.1670485714285714}, 0.34517863641729424}, 
 {{0.21, 15.2, 0.9239195399999999, 1.1699806814285714}, 0.3444655923338848}, 
 {{0.21, 15.2, 0.9239195399999999, 1.1602179014285714}, 0.34685256574049855}, 
 {{0.21, 15.8, 0.93684, 1.1670485714285714}, 0.35711821782639286}, 
 {{0.21, 15.8, 0.93684, 1.1699806814285714}, 0.35634489595660873}, 
 {{0.21, 15.8, 0.93684, 1.1602179014285714}, 0.3589337633780065}, 
 {{0.21, 15.8, 0.9440266199999999, 1.1670485714285714}, 0.36383571600967973}, 
 {{0.21, 15.8, 0.9440266199999999, 1.1699806814285714}, 0.3630350508250843}, 
 {{0.21, 15.8, 0.9440266199999999, 1.1602179014285714}, 0.36571535002235117}, 
 {{0.21, 15.8, 0.9239195399999999, 1.1670485714285714}, 0.345483240395405}, 
 {{0.21, 15.8, 0.9239195399999999, 1.1699806814285714}, 0.3447576116443499}, 
 {{0.21, 15.8, 0.9239195399999999, 1.1602179014285714}, 0.3471869882852645}, 
 {{0.21, 16.4, 0.93684, 1.1670485714285714}, 0.35744956849298265}, 
 {{0.21, 16.4, 0.93684, 1.1699806814285714}, 0.35666354876928574}, 
 {{0.21, 16.4, 0.93684, 1.1602179014285714}, 0.3592951973829953}, 
 {{0.21, 16.4, 0.9440266199999999, 1.1670485714285714}, 0.3642215648118}, 
 {{0.21, 16.4, 0.9440266199999999, 1.1699806814285714}, 0.36340771645002357}, 
 {{0.21, 16.4, 0.9440266199999999, 1.1602179014285714}, 0.36613242485053893}, 
 {{0.21, 16.4, 0.9239195399999999, 1.1670485714285714}, 0.34572044636332583}, 
 {{0.21, 16.4, 0.9239195399999999, 1.1699806814285714}, 0.34498297261217753}, 
 {{0.21, 16.4, 0.9239195399999999, 1.1602179014285714}, 0.34745226490348746}, 
 {{0.21, 17., 0.93684, 1.1670485714285714}, 0.3577151692079472}, 
 {{0.21, 17., 0.93684, 1.1699806814285714}, 0.3569170967309773}, 
 {{0.21, 17., 0.93684, 1.1602179014285714}, 0.35958951052119875}, 
 {{0.21, 17., 0.9440266199999999, 1.1670485714285714}, 0.36453838940028005}, 
 {{0.21, 17., 0.9440266199999999, 1.1699806814285714}, 0.36371202802826674}, 
 {{0.21, 17., 0.9440266199999999, 1.1602179014285714}, 0.366479049725405}, 
 {{0.21, 17., 0.9239195399999999, 1.1670485714285714}, 0.3458975666493937}, 
 {{0.21, 17., 0.9239195399999999, 1.1699806814285714}, 0.3451488511486134}, 
 {{0.21, 17., 0.9239195399999999, 1.1602179014285714}, 0.34765617845043845}, 
 {{0.21, 17.6, 0.93684, 1.1670485714285714}, 0.3579222989782708}, 
 {{0.21, 17.6, 0.93684, 1.1699806814285714}, 0.3571128846271489}, 
 {{0.21, 17.6, 0.93684, 1.1602179014285714}, 0.3598233386677947}, 
 {{0.21, 17.6, 0.9440266199999999, 1.1670485714285714}, 0.3647937721414486}, 
 {{0.21, 17.6, 0.9440266199999999, 1.1699806814285714}, 0.3639556319294216}, 
 {{0.21, 17.6, 0.9440266199999999, 1.1602179014285714}, 0.36676215541923557}, 
 {{0.21, 17.6, 0.9239195399999999, 1.1670485714285714}, 0.3460213533232422}, 
 {{0.21, 17.6, 0.9239195399999999, 1.1699806814285714}, 0.34526206620630573}, 
 {{0.21, 17.6, 0.9239195399999999, 1.1602179014285714}, 0.34780485763031405}, 
 {{0.21, 18.2, 0.93684, 1.1670485714285714}, 0.3580778565080706}, 
 {{0.21, 18.2, 0.93684, 1.1699806814285714}, 0.3572577373924116}, 
 {{0.21, 18.2, 0.93684, 1.1602179014285714}, 0.36000378030828173}, 
 {{0.21, 18.2, 0.9440266199999999, 1.1670485714285714}, 0.3649948566024538}, 
 {{0.21, 18.2, 0.9440266199999999, 1.1699806814285714}, 0.36414559622668563}, 
 {{0.21, 18.2, 0.9440266199999999, 1.1602179014285714}, 0.36698911208233276}, 
 {{0.21, 18.2, 0.9239195399999999, 1.1670485714285714}, 0.3460982784778867}, 
 {{0.21, 18.2, 0.9239195399999999, 1.1699806814285714}, 0.3453290191647294}, 
 {{0.21, 18.2, 0.9239195399999999, 1.1602179014285714}, 0.3479049272420752}, 
 {{0.21, 18.8, 0.93684, 1.1670485714285714}, 0.35818657751975996}, 
 {{0.21, 18.8, 0.93684, 1.1699806814285714}, 0.3573561599504456}, 
 {{0.21, 18.8, 0.93684, 1.1602179014285714}, 0.36013704582788575}, 
 {{0.21, 18.8, 0.9440266199999999, 1.1670485714285714}, 0.36514663096716854}, 
 {{0.21, 18.8, 0.9440266199999999, 1.1699806814285714}, 0.36428667377712076}, 
 {{0.21, 18.8, 0.9440266199999999, 1.1602179014285714}, 0.3671663519257131}, 
 {{0.21, 18.8, 0.9239195399999999, 1.1670485714285714}, 0.34613264692456575}, 
 {{0.21, 18.8, 0.9239195399999999, 1.1699806814285714}, 0.34535379328620186}, 
 {{0.21, 18.8, 0.9239195399999999, 1.1602179014285714}, 0.34796220994739235}, 
 {{0.21, 19.4, 0.93684, 1.1670485714285714}, 0.35825339446901}, 
 {{0.21, 19.4, 0.93684, 1.1699806814285714}, 0.3574134414871526}, 
 {{0.21, 19.4, 0.93684, 1.1602179014285714}, 0.36022683139970946}, 
 {{0.21, 19.4, 0.9440266199999999, 1.1670485714285714}, 0.3652542261667624}, 
 {{0.21, 19.4, 0.9440266199999999, 1.1699806814285714}, 0.3643843598145032}, 
 {{0.21, 19.4, 0.9440266199999999, 1.1602179014285714}, 0.36729780245158883}, 
 {{0.21, 19.4, 0.9239195399999999, 1.1670485714285714}, 0.346129047103101}, 
 {{0.21, 19.4, 0.9239195399999999, 1.1699806814285714}, 0.34534131707384585}, 
 {{0.21, 19.4, 0.9239195399999999, 1.1602179014285714}, 0.3479800114240289}, 
 {{0.21, 20., 0.93684, 1.1670485714285714}, 0.3582831686906084}, 
 {{0.21, 20., 0.93684, 1.1699806814285714}, 0.3574340723177046}, 
 {{0.21, 20., 0.93684, 1.1602179014285714}, 0.36027829868239253}, 
 {{0.21, 20., 0.9440266199999999, 1.1670485714285714}, 0.3653226959593898}, 
 {{0.21, 20., 0.9440266199999999, 1.1699806814285714}, 0.3644433266709849}, 
 {{0.21, 20., 0.9440266199999999, 1.1602179014285714}, 0.36738881166591425}, 
 {{0.21, 20., 0.9239195399999999, 1.1670485714285714}, 0.34609200409714297}, 
 {{0.21, 20., 0.9239195399999999, 1.1699806814285714}, 0.34529576587780586}, 
 {{0.21, 20., 0.9239195399999999, 1.1602179014285714}, 0.34796316510285574}, 
 {{0.21, 20.599999999999998, 0.93684, 1.1670485714285714}, 
  0.3582797502547665}, {{0.21, 20.599999999999998, 0.93684, 
   1.1699806814285714}, 0.3574219775290299}, 
 {{0.21, 20.599999999999998, 0.93684, 1.1602179014285714}, 
  0.36029548220107205}, {{0.21, 20.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.36535605533268584}, 
 {{0.21, 20.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.36446766665023395}, {{0.21, 20.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.3674435815088773}, 
 {{0.21, 20.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.346025083531359}, {{0.21, 20.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.3452207752061606}, 
 {{0.21, 20.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.3479154162200657}, {{0.21, 21.2, 0.93684, 1.1670485714285714}, 
  0.35824625026608165}, {{0.21, 21.2, 0.93684, 1.1699806814285714}, 
  0.35738014734508594}, {{0.21, 21.2, 0.93684, 1.1602179014285714}, 
  0.3602820177089756}, {{0.21, 21.2, 0.9440266199999999, 1.1670485714285714}, 
  0.3653575664252601}, {{0.21, 21.2, 0.9440266199999999, 1.1699806814285714}, 
  0.36446051873135554}, {{0.21, 21.2, 0.9440266199999999, 
   1.1602179014285714}, 0.36746590281574226}, 
 {{0.21, 21.2, 0.9239195399999999, 1.1670485714285714}, 0.34593113689551563}, 
 {{0.21, 21.2, 0.9239195399999999, 1.1699806814285714}, 0.34511908019866183}, 
 {{0.21, 21.2, 0.9239195399999999, 1.1602179014285714}, 0.3478401316480132}, 
 {{0.21, 21.8, 0.93684, 1.1670485714285714}, 0.3581862176233084}, 
 {{0.21, 21.8, 0.93684, 1.1699806814285714}, 0.3573122324255063}, 
 {{0.21, 21.8, 0.93684, 1.1602179014285714}, 0.36024039942459635}, 
 {{0.21, 21.8, 0.9440266199999999, 1.1670485714285714}, 0.36533091804324336}, 
 {{0.21, 21.8, 0.9440266199999999, 1.1699806814285714}, 0.36442567356543615}, 
 {{0.21, 21.8, 0.9440266199999999, 1.1602179014285714}, 0.36745840719932915}, 
 {{0.21, 21.8, 0.9239195399999999, 1.1670485714285714}, 0.34581346831834164}, 
 {{0.21, 21.8, 0.9239195399999999, 1.1699806814285714}, 0.3449940858249935}, 
 {{0.21, 21.8, 0.9239195399999999, 1.1602179014285714}, 0.3477395716148028}, 
 {{0.21, 22.4, 0.93684, 1.1670485714285714}, 0.3581023399978605}, 
 {{0.21, 22.4, 0.93684, 1.1699806814285714}, 0.3572208450471618}, 
 {{0.21, 22.4, 0.93684, 1.1602179014285714}, 0.3601743556469315}, 
 {{0.21, 22.4, 0.9440266199999999, 1.1670485714285714}, 0.3652789194814805}, 
 {{0.21, 22.4, 0.9440266199999999, 1.1699806814285714}, 0.3643658637391948}, 
 {{0.21, 22.4, 0.9440266199999999, 1.1602179014285714}, 0.36742495205393283}, 
 {{0.21, 22.4, 0.9239195399999999, 1.1670485714285714}, 0.34567455570964334}, 
 {{0.21, 22.4, 0.9239195399999999, 1.1699806814285714}, 0.3448481971593077}, 
 {{0.21, 22.4, 0.9239195399999999, 1.1602179014285714}, 0.34761723572713044}, 
 {{0.21, 23., 0.93684, 1.1670485714285714}, 0.35799714380850434}, 
 {{0.21, 23., 0.93684, 1.1699806814285714}, 0.3571084894138758}, 
 {{0.21, 23., 0.93684, 1.1602179014285714}, 0.3600861679286854}, 
 {{0.21, 23., 0.9440266199999999, 1.1670485714285714}, 0.3652042088401606}, 
 {{0.21, 23., 0.9440266199999999, 1.1699806814285714}, 0.3642837042579739}, 
 {{0.21, 23., 0.9440266199999999, 1.1602179014285714}, 0.3673679308829205}, 
 {{0.21, 23., 0.9239195399999999, 1.1670485714285714}, 0.3455167320032965}, 
 {{0.21, 23., 0.9239195399999999, 1.1699806814285714}, 0.34468372643552864}, 
 {{0.21, 23., 0.9239195399999999, 1.1602179014285714}, 0.34747521350952826}, 
 {{0.21, 23.599999999999998, 0.93684, 1.1670485714285714}, 
  0.357872905685011}, {{0.21, 23.599999999999998, 0.93684, 
   1.1699806814285714}, 0.35697697045352295}, 
 {{0.21, 23.599999999999998, 0.93684, 1.1602179014285714}, 
  0.35997816051656034}, {{0.21, 23.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.36510916386377545}, 
 {{0.21, 23.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.36418109910856794}, {{0.21, 23.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.36728977097471616}, 
 {{0.21, 23.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.3453420986034151}, {{0.21, 23.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.34450231002037707}, 
 {{0.21, 23.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.3473156506677305}, {{0.21, 24.2, 0.93684, 1.1670485714285714}, 
  0.35773078076605624}, {{0.21, 24.2, 0.93684, 1.1699806814285714}, 
  0.3568286203869977}, {{0.21, 24.2, 0.93684, 1.1602179014285714}, 
  0.3598518511517161}, {{0.21, 24.2, 0.9440266199999999, 1.1670485714285714}, 
  0.3649950355874948}, {{0.21, 24.2, 0.9440266199999999, 1.1699806814285714}, 
  0.3640604805252506}, {{0.21, 24.2, 0.9440266199999999, 1.1602179014285714}, 
  0.3671920852101042}, {{0.21, 24.2, 0.9239195399999999, 1.1670485714285714}, 
  0.3451516495046009}, {{0.21, 24.2, 0.9239195399999999, 1.1699806814285714}, 
  0.34430610321692096}, {{0.21, 24.2, 0.9239195399999999, 
   1.1602179014285714}, 0.3471399037121366}, 
 {{0.21, 24.799999999999997, 0.93684, 1.1670485714285714}, 
  0.35757364131749536}, {{0.21, 24.799999999999997, 0.93684, 
   1.1699806814285714}, 0.3566651897669655}, 
 {{0.21, 24.799999999999997, 0.93684, 1.1602179014285714}, 
  0.35970965972053875}, {{0.21, 24.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.36486478126221095}, 
 {{0.21, 24.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.36392367798383046}, {{0.21, 24.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.3670773836681976}, 
 {{0.21, 24.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.34494810279030597}, {{0.21, 24.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.3440967211018771}, 
 {{0.21, 24.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.3469502315799886}, {{0.21, 25.4, 0.93684, 1.1670485714285714}, 
  0.35740278031712325}, {{0.21, 25.4, 0.93684, 1.1699806814285714}, 
  0.3564883023859251}, {{0.21, 25.4, 0.93684, 1.1602179014285714}, 
  0.35955312190748573}, {{0.21, 25.4, 0.9440266199999999, 
   1.1670485714285714}, 0.36471976872540646}, 
 {{0.21, 25.4, 0.9440266199999999, 1.1699806814285714}, 0.3637723914004929}, 
 {{0.21, 25.4, 0.9440266199999999, 1.1602179014285714}, 0.36694727697288104}, 
 {{0.21, 25.4, 0.9239195399999999, 1.1670485714285714}, 0.3447326243771093}, 
 {{0.21, 25.4, 0.9239195399999999, 1.1699806814285714}, 0.34387565557416155}, 
 {{0.21, 25.4, 0.9239195399999999, 1.1602179014285714}, 0.34674804183377683}, 
 {{0.21, 26., 0.93684, 1.1670485714285714}, 0.3572196816059091}, 
 {{0.21, 26., 0.93684, 1.1699806814285714}, 0.3562994204699871}, 
 {{0.21, 26., 0.93684, 1.1602179014285714}, 0.3593837568521751}, 
 {{0.21, 26., 0.9440266199999999, 1.1670485714285714}, 0.3645615518118055}, 
 {{0.21, 26., 0.9440266199999999, 1.1699806814285714}, 0.3636081522746526}, 
 {{0.21, 26., 0.9440266199999999, 1.1602179014285714}, 0.36680335565221905}, 
 {{0.21, 26., 0.9239195399999999, 1.1670485714285714}, 0.34450657681403424}, 
 {{0.21, 26., 0.9239195399999999, 1.1699806814285714}, 0.3436442489366235}, 
 {{0.21, 26., 0.9239195399999999, 1.1602179014285714}, 0.3465347299236318}, 
 {{0.21, 26.599999999999998, 0.93684, 1.1670485714285714}, 
  0.3570256707325356}, {{0.21, 26.599999999999998, 0.93684, 
   1.1699806814285714}, 0.3560995229058765}, 
 {{0.21, 26.599999999999998, 0.93684, 1.1602179014285714}, 
  0.3592029294184417}, {{0.21, 26.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.3643915206289226}, 
 {{0.21, 26.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.3634320016826438}, {{0.21, 26.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.36664704990864583}, 
 {{0.21, 26.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.344271173792653}, {{0.21, 26.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.343403375100783}, 
 {{0.21, 26.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.34631154760289246}, {{0.21, 27.2, 0.93684, 1.1670485714285714}, 
  0.3568212361732179}, {{0.21, 27.2, 0.93684, 1.1699806814285714}, 
  0.35588996202561907}, {{0.21, 27.2, 0.93684, 1.1602179014285714}, 
  0.3590114704327285}, {{0.21, 27.2, 0.9440266199999999, 1.1670485714285714}, 
  0.36421022536637604}, {{0.21, 27.2, 0.9440266199999999, 
   1.1699806814285714}, 0.36324536123840356}, 
 {{0.21, 27.2, 0.9440266199999999, 1.1602179014285714}, 0.36647925095027917}, 
 {{0.21, 27.2, 0.9239195399999999, 1.1670485714285714}, 0.34402680172618116}, 
 {{0.21, 27.2, 0.9239195399999999, 1.1699806814285714}, 0.343154262824229}, 
 {{0.21, 27.2, 0.9239195399999999, 1.1602179014285714}, 0.3460792242783892}, 
 {{0.21, 27.799999999999997, 0.93684, 1.1670485714285714}, 
  0.3566083151122958}, {{0.21, 27.799999999999997, 0.93684, 
   1.1699806814285714}, 0.35567188497321606}, 
 {{0.21, 27.799999999999997, 0.93684, 1.1602179014285714}, 
  0.35881080927393527}, {{0.21, 27.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.3640196596947576}, 
 {{0.21, 27.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.36304942454362144}, {{0.21, 27.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.3663014509926037}, 
 {{0.21, 27.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.34377529289153247}, {{0.21, 27.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.3428979798490308}, 
 {{0.21, 27.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.3458390761496204}, {{0.21, 28.4, 0.93684, 1.1670485714285714}, 
  0.35638766152831153}, {{0.21, 28.4, 0.93684, 1.1699806814285714}, 
  0.3554462688487136}, {{0.21, 28.4, 0.93684, 1.1602179014285714}, 
  0.35860195919922444}, {{0.21, 28.4, 0.9440266199999999, 
   1.1670485714285714}, 0.36382062369570567}, 
 {{0.21, 28.4, 0.9440266199999999, 1.1699806814285714}, 0.3628452179040265}, 
 {{0.21, 28.4, 0.9440266199999999, 1.1602179014285714}, 0.3661147080107965}, 
 {{0.21, 28.4, 0.9239195399999999, 1.1670485714285714}, 0.34351732401964935}, 
 {{0.21, 28.4, 0.9239195399999999, 1.1699806814285714}, 0.34263541800363123}, 
 {{0.21, 28.4, 0.9239195399999999, 1.1602179014285714}, 0.3455920405482723}, 
 {{0.21, 29., 0.93684, 1.1670485714285714}, 0.3561601745843438}, 
 {{0.21, 29., 0.93684, 1.1699806814285714}, 0.35521400314035206}, 
 {{0.21, 29., 0.93684, 1.1602179014285714}, 0.35838584251453764}, 
 {{0.21, 29., 0.9440266199999999, 1.1670485714285714}, 0.36361406212058234}, 
 {{0.21, 29., 0.9440266199999999, 1.1699806814285714}, 0.3626336759761138}, 
 {{0.21, 29., 0.9440266199999999, 1.1602179014285714}, 0.3659199909090622}, 
 {{0.21, 29., 0.9239195399999999, 1.1670485714285714}, 0.3432537152875523}, 
 {{0.21, 29., 0.9239195399999999, 1.1699806814285714}, 0.3423673884944775}, 
 {{0.21, 29., 0.9239195399999999, 1.1602179014285714}, 0.3453389591319557}, 
 {{0.21, 29.599999999999998, 0.93684, 1.1670485714285714}, 
  0.35592632664752194}, {{0.21, 29.599999999999998, 0.93684, 
   1.1699806814285714}, 0.3549754506363942}, 
 {{0.21, 29.599999999999998, 0.93684, 1.1602179014285714}, 
  0.3581633000639781}, {{0.21, 29.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.3634004898041542}, 
 {{0.21, 29.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.3624152046442897}, {{0.21, 29.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.3657181834001994}, 
 {{0.21, 29.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.3429848683099406}, {{0.21, 29.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.3420941827687963}, 
 {{0.21, 29.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.3450805986070897}, {{0.21, 30.2, 0.93684, 1.1670485714285714}, 
  0.3556871534357463}, {{0.21, 30.2, 0.93684, 1.1699806814285714}, 
  0.35473179784291337}, {{0.21, 30.2, 0.93684, 1.1602179014285714}, 
  0.3579346286581942}, {{0.21, 30.2, 0.9440266199999999, 1.1670485714285714}, 
  0.36318098611193844}, {{0.21, 30.2, 0.9440266199999999, 
   1.1699806814285714}, 0.3621910321406745}, 
 {{0.21, 30.2, 0.9440266199999999, 1.1602179014285714}, 0.36550961889329986}, 
 {{0.21, 30.2, 0.9239195399999999, 1.1670485714285714}, 0.34271173971407864}, 
 {{0.21, 30.2, 0.9239195399999999, 1.1699806814285714}, 0.341816910668571}, 
 {{0.21, 30.2, 0.9239195399999999, 1.1602179014285714}, 0.34481718499484215}, 
 {{0.21, 30.799999999999997, 0.93684, 1.1670485714285714}, 
  0.355443256836425}, {{0.21, 30.799999999999997, 0.93684, 
   1.1699806814285714}, 0.354483571953169}, 
 {{0.21, 30.799999999999997, 0.93684, 1.1602179014285714}, 
  0.3577010308491885}, {{0.21, 30.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.3629561812276113}, 
 {{0.21, 30.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.3619617188456917}, {{0.21, 30.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.36529554688486915}, 
 {{0.21, 30.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.3424348757858781}, {{0.21, 30.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.3415360436073017}, 
 {{0.21, 30.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.3445498518425406}, {{0.21, 31.4, 0.93684, 1.1670485714285714}, 
  0.3551952399456425}, {{0.21, 31.4, 0.93684, 1.1699806814285714}, 
  0.3542313686793426}, {{0.21, 31.4, 0.93684, 1.1602179014285714}, 
  0.3574629753369977}, {{0.21, 31.4, 0.9440266199999999, 1.1670485714285714}, 
  0.36272671877823465}, {{0.21, 31.4, 0.9440266199999999, 
   1.1699806814285714}, 0.3617278886531231}, 
 {{0.21, 31.4, 0.9440266199999999, 1.1602179014285714}, 0.36507646418663947}, 
 {{0.21, 31.4, 0.9239195399999999, 1.1670485714285714}, 0.342154821894424}, 
 {{0.21, 31.4, 0.9239195399999999, 1.1699806814285714}, 0.3412521200966012}, 
 {{0.21, 31.4, 0.9239195399999999, 1.1602179014285714}, 0.3442790134258317}, 
 {{0.21, 32., 0.93684, 1.1670485714285714}, 0.35494350720074763}, 
 {{0.21, 32., 0.93684, 1.1699806814285714}, 0.3539755266233634}, 
 {{0.21, 32., 0.93684, 1.1602179014285714}, 0.35722102880661794}, 
 {{0.21, 32., 0.9440266199999999, 1.1670485714285714}, 0.3624930301176147}, 
 {{0.21, 32., 0.9440266199999999, 1.1699806814285714}, 0.36148991831896643}, 
 {{0.21, 32., 0.9440266199999999, 1.1602179014285714}, 0.364852968856843}, 
 {{0.21, 32., 0.9239195399999999, 1.1670485714285714}, 0.34187193180554204}, 
 {{0.21, 32., 0.9239195399999999, 1.1699806814285714}, 0.3409654279161433}, 
 {{0.21, 32., 0.9239195399999999, 1.1602179014285714}, 0.34400518187969437}, 
 {{0.21, 32.6, 0.93684, 1.1670485714285714}, 0.3546886303696395}, 
 {{0.21, 32.6, 0.93684, 1.1699806814285714}, 0.3537167031083264}, 
 {{0.21, 32.6, 0.93684, 1.1602179014285714}, 0.3569755055543653}, 
 {{0.21, 32.6, 0.9440266199999999, 1.1670485714285714}, 0.3622557200433701}, 
 {{0.21, 32.6, 0.9440266199999999, 1.1699806814285714}, 0.361248493728628}, 
 {{0.21, 32.6, 0.9440266199999999, 1.1602179014285714}, 0.364625404834933}, 
 {{0.21, 32.6, 0.9239195399999999, 1.1670485714285714}, 0.3415867182580229}, 
 {{0.21, 32.6, 0.9239195399999999, 1.1699806814285714}, 0.34067656672656843}, 
 {{0.21, 32.6, 0.9239195399999999, 1.1602179014285714}, 0.3437286217313154}, 
 {{0.21, 33.2, 0.93684, 1.1670485714285714}, 0.35443106394454205}, 
 {{0.21, 33.2, 0.93684, 1.1699806814285714}, 0.35345530825793386}, 
 {{0.21, 33.2, 0.93684, 1.1602179014285714}, 0.3567270473289635}, 
 {{0.21, 33.2, 0.9440266199999999, 1.1670485714285714}, 0.362015267143167}, 
 {{0.21, 33.2, 0.9440266199999999, 1.1699806814285714}, 0.36100404921461626}, 
 {{0.21, 33.2, 0.9440266199999999, 1.1602179014285714}, 0.3643944434806683}, 
 {{0.21, 33.2, 0.9239195399999999, 1.1670485714285714}, 0.3412995944074791}, 
 {{0.21, 33.2, 0.9239195399999999, 1.1699806814285714}, 0.3403859053853799}, 
 {{0.21, 33.2, 0.9239195399999999, 1.1602179014285714}, 0.34344992082644926}, 
 {{0.21, 33.8, 0.93684, 1.1670485714285714}, 0.3541712147840974}, 
 {{0.21, 33.8, 0.93684, 1.1699806814285714}, 0.3531917432306665}, 
 {{0.21, 33.8, 0.93684, 1.1602179014285714}, 0.3564760347927481}, 
 {{0.21, 33.8, 0.9440266199999999, 1.1670485714285714}, 0.3617721030331496}, 
 {{0.21, 33.8, 0.9440266199999999, 1.1699806814285714}, 0.36075701048041753}, 
 {{0.21, 33.8, 0.9440266199999999, 1.1602179014285714}, 0.36416049430168473}, 
 {{0.21, 33.8, 0.9239195399999999, 1.1670485714285714}, 0.34101092405877603}, 
 {{0.21, 33.8, 0.9239195399999999, 1.1699806814285714}, 0.3400938024055731}, 
 {{0.21, 33.8, 0.9239195399999999, 1.1602179014285714}, 0.3431694253907743}, 
 {{0.21, 34.4, 0.93684, 1.1670485714285714}, 0.35390945426789505}, 
 {{0.21, 34.4, 0.93684, 1.1699806814285714}, 0.35292637323121623}, 
 {{0.21, 34.4, 0.93684, 1.1602179014285714}, 0.3562228607753337}, 
 {{0.21, 34.4, 0.9440266199999999, 1.1670485714285714}, 0.3615266220808972}, 
 {{0.21, 34.4, 0.9440266199999999, 1.1699806814285714}, 0.3605077655032871}, 
 {{0.21, 34.4, 0.9440266199999999, 1.1602179014285714}, 0.3639239646550642}, 
 {{0.21, 34.4, 0.9239195399999999, 1.1670485714285714}, 0.3407210385580535}, 
 {{0.21, 34.4, 0.9239195399999999, 1.1699806814285714}, 0.33980058347735387}, 
 {{0.21, 34.4, 0.9239195399999999, 1.1602179014285714}, 0.3428874783802386}, 
 {{0.21, 35., 0.93684, 1.1670485714285714}, 0.3536461296197436}, 
 {{0.21, 35., 0.93684, 1.1699806814285714}, 0.35265955769058516}, 
 {{0.21, 35., 0.93684, 1.1602179014285714}, 0.35596787139400665}, 
 {{0.21, 35., 0.9440266199999999, 1.1670485714285714}, 0.3612791936306444}, 
 {{0.21, 35., 0.9440266199999999, 1.1699806814285714}, 0.36025669608223654}, 
 {{0.21, 35., 0.9440266199999999, 1.1602179014285714}, 0.3636852264289716}, 
 {{0.21, 35., 0.9239195399999999, 1.1670485714285714}, 0.3404302464164775}, 
 {{0.21, 35., 0.9239195399999999, 1.1699806814285714}, 0.33950656849686345}, 
 {{0.21, 35., 0.9239195399999999, 1.1602179014285714}, 0.34260439206058196}, 
 {{0.21, 35.6, 0.93684, 1.1670485714285714}, 0.3533811654296731}, 
 {{0.21, 35.6, 0.93684, 1.1699806814285714}, 0.3523911049461504}, 
 {{0.21, 35.6, 0.93684, 1.1602179014285714}, 0.35571140709819743}, 
 {{0.21, 35.6, 0.9440266199999999, 1.1670485714285714}, 0.36102976941329284}, 
 {{0.21, 35.6, 0.9440266199999999, 1.1699806814285714}, 0.3600036308881046}, 
 {{0.21, 35.6, 0.9440266199999999, 1.1602179014285714}, 0.36344464160820744}, 
 {{0.21, 35.6, 0.9239195399999999, 1.1670485714285714}, 0.3401384450551014}, 
 {{0.21, 35.6, 0.9239195399999999, 1.1699806814285714}, 0.3392115347110702}, 
 {{0.21, 35.6, 0.9239195399999999, 1.1602179014285714}, 0.34232046893587537}, 
 {{0.21, 36.2, 0.93684, 1.1670485714285714}, 0.353115356304262}, 
 {{0.21, 36.2, 0.93684, 1.1699806814285714}, 0.35212195297378973}, 
 {{0.21, 36.2, 0.93684, 1.1602179014285714}, 0.35545330883010745}, 
 {{0.21, 36.2, 0.9440266199999999, 1.1670485714285714}, 0.3607791516956309}, 
 {{0.21, 36.2, 0.9440266199999999, 1.1699806814285714}, 0.3597495314733942}, 
 {{0.21, 36.2, 0.9440266199999999, 1.1602179014285714}, 0.3632020720976903}, 
 {{0.21, 36.2, 0.9239195399999999, 1.1670485714285714}, 0.33984638283947227}, 
 {{0.21, 36.2, 0.9239195399999999, 1.1699806814285714}, 0.33891638910786814}, 
 {{0.21, 36.2, 0.9239195399999999, 1.1602179014285714}, 0.3420355176942703}, 
 {{0.21, 36.8, 0.93684, 1.1670485714285714}, 0.35284875880436367}, 
 {{0.21, 36.8, 0.93684, 1.1699806814285714}, 0.3518521025986902}, 
 {{0.21, 36.8, 0.93684, 1.1602179014285714}, 0.35519445201119604}, 
 {{0.21, 36.8, 0.9440266199999999, 1.1670485714285714}, 0.3605274191494735}, 
 {{0.21, 36.8, 0.9440266199999999, 1.1699806814285714}, 0.35949440635391056}, 
 {{0.21, 36.8, 0.9440266199999999, 1.1602179014285714}, 0.36295840856497974}, 
 {{0.21, 36.8, 0.9239195399999999, 1.1670485714285714}, 0.3395540922926386}, 
 {{0.21, 36.8, 0.9239195399999999, 1.1699806814285714}, 0.3386210946180163}, 
 {{0.21, 36.8, 0.9239195399999999, 1.1602179014285714}, 0.3417503818121335}, 
 {{0.21, 37.4, 0.93684, 1.1670485714285714}, 0.35258160049513454}, 
 {{0.21, 37.4, 0.93684, 1.1699806814285714}, 0.3515817732853091}, 
 {{0.21, 37.4, 0.93684, 1.1602179014285714}, 0.3549348407157217}, 
 {{0.21, 37.4, 0.9440266199999999, 1.1670485714285714}, 0.3602748157893287}, 
 {{0.21, 37.4, 0.9440266199999999, 1.1699806814285714}, 0.35923849562262655}, 
 {{0.21, 37.4, 0.9440266199999999, 1.1602179014285714}, 0.362713672706475}, 
 {{0.21, 37.4, 0.9239195399999999, 1.1670485714285714}, 0.3392617724409336}, 
 {{0.21, 37.4, 0.9239195399999999, 1.1699806814285714}, 0.3383258467717157}, 
 {{0.21, 37.4, 0.9239195399999999, 1.1602179014285714}, 0.34146503691307245}, 
 {{0.21, 38., 0.93684, 1.1670485714285714}, 0.35231408879660486}, 
 {{0.21, 38., 0.93684, 1.1699806814285714}, 0.35131116898544396}, 
 {{0.21, 38., 0.93684, 1.1602179014285714}, 0.3546746906927698}, 
 {{0.21, 38., 0.9440266199999999, 1.1670485714285714}, 0.3600215644248452}, 
 {{0.21, 38., 0.9440266199999999, 1.1699806814285714}, 0.3589820184735475}, 
 {{0.21, 38., 0.9440266199999999, 1.1602179014285714}, 0.362468096026598}, 
 {{0.21, 38., 0.9239195399999999, 1.1670485714285714}, 0.33896960399431164}, 
 {{0.21, 38., 0.9239195399999999, 1.1699806814285714}, 0.33803082306638654}, 
 {{0.21, 38., 0.9239195399999999, 1.1602179014285714}, 0.34117967143393685}, 
 {{0.21, 38.6, 0.93684, 1.1670485714285714}, 0.35204641279672494}, 
 {{0.21, 38.6, 0.93684, 1.1699806814285714}, 0.3510404755960918}, 
 {{0.21, 38.6, 0.93684, 1.1602179014285714}, 0.35441419870720825}, 
 {{0.21, 38.6, 0.9440266199999999, 1.1670485714285714}, 0.3597678685529004}, 
 {{0.21, 38.6, 0.9440266199999999, 1.1699806814285714}, 0.35872517507259266}, 
 {{0.21, 38.6, 0.9440266199999999, 1.1602179014285714}, 0.3622218901113505}, 
 {{0.21, 38.6, 0.9239195399999999, 1.1670485714285714}, 0.3386777510224322}, 
 {{0.21, 38.6, 0.9239195399999999, 1.1699806814285714}, 0.3377361846232481}, 
 {{0.21, 38.6, 0.9239195399999999, 1.1602179014285714}, 0.34089445655037826}, 
 {{0.21, 39.2, 0.93684, 1.1670485714285714}, 0.3517787448832534}, 
 {{0.21, 39.2, 0.93684, 1.1699806814285714}, 0.3507698625724276}, 
 {{0.21, 39.2, 0.93684, 1.1602179014285714}, 0.35415354421624456}, 
 {{0.21, 39.2, 0.9440266199999999, 1.1670485714285714}, 0.3595139140618637}, 
 {{0.21, 39.2, 0.9440266199999999, 1.1699806814285714}, 0.35846814824235623}, 
 {{0.21, 39.2, 0.9440266199999999, 1.1602179014285714}, 0.36197524820905314}, 
 {{0.21, 39.2, 0.9239195399999999, 1.1670485714285714}, 0.3383863624611881}, 
 {{0.21, 39.2, 0.9239195399999999, 1.1699806814285714}, 0.33744207767592366}, 
 {{0.21, 39.2, 0.9239195399999999, 1.1602179014285714}, 0.34060954772572455}, 
 {{0.21, 39.800000000000004, 0.93684, 1.1670485714285714}, 
  0.35151124221311547}, {{0.21, 39.800000000000004, 0.93684, 
   1.1699806814285714}, 0.3504990514841869}, 
 {{0.21, 39.800000000000004, 0.93684, 1.1602179014285714}, 
  0.3538928908798845}, {{0.21, 39.800000000000004, 0.9440266199999999, 
   1.1670485714285714}, 0.3592598708348283}, 
 {{0.21, 39.800000000000004, 0.9440266199999999, 1.1699806814285714}, 
  0.358210673991577}, {{0.21, 39.800000000000004, 0.9440266199999999, 
   1.1602179014285714}, 0.3617283471097017}, 
 {{0.21, 39.800000000000004, 0.9239195399999999, 1.1670485714285714}, 
  0.33809557346708585}, {{0.21, 39.800000000000004, 0.9239195399999999, 
   1.1699806814285714}, 0.3371482029177877}, 
 {{0.21, 39.800000000000004, 0.9239195399999999, 1.1602179014285714}, 
  0.3403250861043431}, {{0.24000000000000002, 0.4, 0.93684, 
   1.1670485714285714}, 0.25544167543868845}, 
 {{0.24000000000000002, 0.4, 0.93684, 1.1699806814285714}, 
  0.25543842759097235}, {{0.24000000000000002, 0.4, 0.93684, 
   1.1602179014285714}, 0.25544918849873555}, 
 {{0.24000000000000002, 0.4, 0.9440266199999999, 1.1670485714285714}, 
  0.25603185361352404}, {{0.24000000000000002, 0.4, 0.9440266199999999, 
   1.1699806814285714}, 0.2560285170874562}, 
 {{0.24000000000000002, 0.4, 0.9440266199999999, 1.1602179014285714}, 
  0.256039571723999}, {{0.24000000000000002, 0.4, 0.9239195399999999, 
   1.1670485714285714}, 0.25441734325106896}, 
 {{0.24000000000000002, 0.4, 0.9239195399999999, 1.1699806814285714}, 
  0.2544142500676374}, {{0.24000000000000002, 0.4, 0.9239195399999999, 
   1.1602179014285714}, 0.2544244986817928}, 
 {{0.24000000000000002, 0.6000000000000001, 0.93684, 1.1670485714285714}, 
  0.262376988057384}, {{0.24000000000000002, 0.6000000000000001, 0.93684, 
   1.1699806814285714}, 0.26236806092745385}, 
 {{0.24000000000000002, 0.6000000000000001, 0.93684, 1.1602179014285714}, 
  0.26239766810265425}, {{0.24000000000000002, 0.6000000000000001, 
   0.9440266199999999, 1.1670485714285714}, 0.26323701121141746}, 
 {{0.24000000000000002, 0.6000000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.2632278144938192}, 
 {{0.24000000000000002, 0.6000000000000001, 0.9440266199999999, 
   1.1602179014285714}, 0.26325831568880964}, 
 {{0.24000000000000002, 0.6000000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.2608845245231908}, 
 {{0.24000000000000002, 0.6000000000000001, 0.9239195399999999, 
   1.1699806814285714}, 0.26087606690751824}, 
 {{0.24000000000000002, 0.6000000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.2609041170575406}, 
 {{0.24000000000000002, 0.8, 0.93684, 1.1670485714285714}, 
  0.26884556254565434}, {{0.24000000000000002, 0.8, 0.93684, 
   1.1699806814285714}, 0.2688288614485935}, 
 {{0.24000000000000002, 0.8, 0.93684, 1.1602179014285714}, 
  0.2688842825673774}, {{0.24000000000000002, 0.8, 0.9440266199999999, 
   1.1670485714285714}, 0.2699602237257854}, 
 {{0.24000000000000002, 0.8, 0.9440266199999999, 1.1699806814285714}, 
  0.2699430001675675}, {{0.24000000000000002, 0.8, 0.9440266199999999, 
   1.1602179014285714}, 0.27000015491899076}, 
 {{0.24000000000000002, 0.8, 0.9239195399999999, 1.1670485714285714}, 
  0.26691147345565275}, {{0.24000000000000002, 0.8, 0.9239195399999999, 
   1.1699806814285714}, 0.266895681789245}, 
 {{0.24000000000000002, 0.8, 0.9239195399999999, 1.1602179014285714}, 
  0.26694808523193353}, {{0.24000000000000002, 1., 0.93684, 
   1.1670485714285714}, 0.27488489269678174}, 
 {{0.24000000000000002, 1., 0.93684, 1.1699806814285714}, 
  0.27485869329870105}, {{0.24000000000000002, 1., 0.93684, 
   1.1602179014285714}, 0.27494567198825215}, 
 {{0.24000000000000002, 1., 0.9440266199999999, 1.1670485714285714}, 
  0.27624007261221645}, {{0.24000000000000002, 1., 0.9440266199999999, 
   1.1699806814285714}, 0.2762130377433074}, 
 {{0.24000000000000002, 1., 0.9440266199999999, 1.1602179014285714}, 
  0.27630278991698193}, {{0.24000000000000002, 1., 0.9239195399999999, 
   1.1670485714285714}, 0.2725337752107278}, 
 {{0.24000000000000002, 1., 0.9239195399999999, 1.1699806814285714}, 
  0.27250902962268914}, {{0.24000000000000002, 1., 0.9239195399999999, 
   1.1602179014285714}, 0.27259118214619177}, 
 {{0.24000000000000002, 1.2000000000000002, 0.93684, 1.1670485714285714}, 
  0.28052886995833676}, {{0.24000000000000002, 1.2000000000000002, 0.93684, 
   1.1699806814285714}, 0.28049176216209376}, 
 {{0.24000000000000002, 1.2000000000000002, 0.93684, 1.1602179014285714}, 
  0.2806150023199473}, {{0.24000000000000002, 1.2000000000000002, 
   0.9440266199999999, 1.1670485714285714}, 0.2821114453756222}, 
 {{0.24000000000000002, 1.2000000000000002, 0.9440266199999999, 
   1.1699806814285714}, 0.2820731391369109}, 
 {{0.24000000000000002, 1.2000000000000002, 0.9440266199999999, 
   1.1602179014285714}, 0.2822003592898064}, 
 {{0.24000000000000002, 1.2000000000000002, 0.9239195399999999, 
   1.1670485714285714}, 0.2777835749428196}, 
 {{0.24000000000000002, 1.2000000000000002, 0.9239195399999999, 
   1.1699806814285714}, 0.27774855209059574}, 
 {{0.24000000000000002, 1.2000000000000002, 0.9239195399999999, 
   1.1602179014285714}, 0.2778648683324483}, 
 {{0.24000000000000002, 1.4, 0.93684, 1.1670485714285714}, 
  0.2858081866641594}, {{0.24000000000000002, 1.4, 0.93684, 
   1.1699806814285714}, 0.2857590271891746}, 
 {{0.24000000000000002, 1.4, 0.93684, 1.1602179014285714}, 
  0.28592234892459917}, {{0.24000000000000002, 1.4, 0.9440266199999999, 
   1.1670485714285714}, 0.2876059474256294}, 
 {{0.24000000000000002, 1.4, 0.9440266199999999, 1.1699806814285714}, 
  0.28755518532610025}, {{0.24000000000000002, 1.4, 0.9440266199999999, 
   1.1602179014285714}, 0.28772383101524046}, 
 {{0.24000000000000002, 1.4, 0.9239195399999999, 1.1670485714285714}, 
  0.28268996543468317}, {{0.24000000000000002, 1.4, 0.9239195399999999, 
   1.1699806814285714}, 0.282643593570186}, 
 {{0.24000000000000002, 1.4, 0.9239195399999999, 1.1602179014285714}, 
  0.28279765478876717}, {{0.24000000000000002, 1.6, 0.93684, 
   1.1670485714285714}, 0.290750687680088}, 
 {{0.24000000000000002, 1.6, 0.93684, 1.1699806814285714}, 
  0.29068855990550696}, {{0.24000000000000002, 1.6, 0.93684, 
   1.1602179014285714}, 0.2908950317430397}, 
 {{0.24000000000000002, 1.6, 0.9440266199999999, 1.1670485714285714}, 
  0.29275226159532464}, {{0.24000000000000002, 1.6, 0.9440266199999999, 
   1.1699806814285714}, 0.2926880933315245}, 
 {{0.24000000000000002, 1.6, 0.9440266199999999, 1.1602179014285714}, 
  0.29290134580375526}, {{0.24000000000000002, 1.6, 0.9239195399999999, 
   1.1670485714285714}, 0.28727932508437204}, 
 {{0.24000000000000002, 1.6, 0.9239195399999999, 1.1699806814285714}, 
  0.287220746038776}, {{0.24000000000000002, 1.6, 0.9239195399999999, 
   1.1602179014285714}, 0.2874154252711781}, 
 {{0.24000000000000002, 1.8000000000000003, 0.93684, 1.1670485714285714}, 
  0.2953816787000828}, {{0.24000000000000002, 1.8000000000000003, 0.93684, 
   1.1699806814285714}, 0.29530585860258923}, 
 {{0.24000000000000002, 1.8000000000000003, 0.93684, 1.1602179014285714}, 
  0.2955579097427638}, {{0.24000000000000002, 1.8000000000000003, 
   0.9440266199999999, 1.1670485714285714}, 0.2975764632628085}, 
 {{0.24000000000000002, 1.8000000000000003, 0.9440266199999999, 
   1.1699806814285714}, 0.29749813760136407}, 
 {{0.24000000000000002, 1.8000000000000003, 0.9440266199999999, 
   1.1602179014285714}, 0.29775851722262486}, 
 {{0.24000000000000002, 1.8000000000000003, 0.9239195399999999, 
   1.1670485714285714}, 0.2915756130167569}, 
 {{0.24000000000000002, 1.8000000000000003, 0.9239195399999999, 
   1.1699806814285714}, 0.2915041499722805}, 
 {{0.24000000000000002, 1.8000000000000003, 0.9239195399999999, 
   1.1602179014285714}, 0.29174171825456047}, 
 {{0.24000000000000002, 2., 0.93684, 1.1670485714285714}, 
  0.29972419585236154}, {{0.24000000000000002, 2., 0.93684, 
   1.1699806814285714}, 0.2996341230558939}, 
 {{0.24000000000000002, 2., 0.93684, 1.1602179014285714}, 
  0.29993363888938623}, {{0.24000000000000002, 2., 0.9440266199999999, 
   1.1670485714285714}, 0.3021022963777987}, 
 {{0.24000000000000002, 2., 0.9440266199999999, 1.1699806814285714}, 
  0.3020092312959907}, {{0.24000000000000002, 2., 0.9440266199999999, 
   1.1602179014285714}, 0.30231869613986717}, 
 {{0.24000000000000002, 2., 0.9239195399999999, 1.1670485714285714}, 
  0.29560062825924877}, {{0.24000000000000002, 2., 0.9239195399999999, 
   1.1699806814285714}, 0.2955157583880958}, 
 {{0.24000000000000002, 2., 0.9239195399999999, 1.1602179014285714}, 
  0.29579797502927163}, {{0.24000000000000002, 2.2, 0.93684, 
   1.1670485714285714}, 0.3037992431237628}, 
 {{0.24000000000000002, 2.2, 0.93684, 1.1699806814285714}, 
  0.30369449625732653}, {{0.24000000000000002, 2.2, 0.93684, 
   1.1602179014285714}, 0.30404289974967175}, 
 {{0.24000000000000002, 2.2, 0.9440266199999999, 1.1670485714285714}, 
  0.3063514165223357}, {{0.24000000000000002, 2.2, 0.9440266199999999, 
   1.1699806814285714}, 0.306243173781315}, 
 {{0.24000000000000002, 2.2, 0.9440266199999999, 1.1602179014285714}, 
  0.30660320360356774}, {{0.24000000000000002, 2.2, 0.9239195399999999, 
   1.1670485714285714}, 0.2993742365903427}, 
 {{0.24000000000000002, 2.2, 0.9239195399999999, 1.1699806814285714}, 
  0.2992755677774362}, {{0.24000000000000002, 2.2, 0.9239195399999999, 
   1.1602179014285714}, 0.2996037572387266}, 
 {{0.24000000000000002, 2.6, 0.93684, 1.1670485714285714}, 
  0.3112200493515375}, {{0.24000000000000002, 2.6, 0.93684, 
   1.1699806814285714}, 0.3110850452447991}, 
 {{0.24000000000000002, 2.6, 0.93684, 1.1602179014285714}, 
  0.3115343052449007}, {{0.24000000000000002, 2.6, 0.9440266199999999, 
   1.1670485714285714}, 0.31409498042277245}, 
 {{0.24000000000000002, 2.6, 0.9440266199999999, 1.1699806814285714}, 
  0.31395543786445984}, {{0.24000000000000002, 2.6, 0.9440266199999999, 
   1.1602179014285714}, 0.3144197984184401}, 
 {{0.24000000000000002, 2.6, 0.9239195399999999, 1.1670485714285714}, 
  0.30623627207075826}, {{0.24000000000000002, 2.6, 0.9239195399999999, 
   1.1699806814285714}, 0.3061091579077713}, 
 {{0.24000000000000002, 2.6, 0.9239195399999999, 1.1602179014285714}, 
  0.30653216598098026}, {{0.24000000000000002, 3., 0.93684, 
   1.1670485714285714}, 0.31777991390664967}, 
 {{0.24000000000000002, 3., 0.93684, 1.1699806814285714}, 
  0.31761422300488806}, {{0.24000000000000002, 3., 0.93684, 
   1.1602179014285714}, 0.3181658478218988}, 
 {{0.24000000000000002, 3., 0.9440266199999999, 1.1670485714285714}, 
  0.320947271730622}, {{0.24000000000000002, 3., 0.9440266199999999, 
   1.1699806814285714}, 0.32077597447854733}, 
 {{0.24000000000000002, 3., 0.9440266199999999, 1.1602179014285714}, 
  0.3213462608765561}, {{0.24000000000000002, 3., 0.9239195399999999, 
   1.1670485714285714}, 0.31229003139843786}, 
 {{0.24000000000000002, 3., 0.9239195399999999, 1.1699806814285714}, 
  0.3121340861226635}, {{0.24000000000000002, 3., 0.9239195399999999, 
   1.1602179014285714}, 0.31265327095598844}, 
 {{0.24000000000000002, 3.4000000000000004, 0.93684, 1.1670485714285714}, 
  0.3235926196349856}, {{0.24000000000000002, 3.4000000000000004, 0.93684, 
   1.1699806814285714}, 0.32339627864919757}, 
 {{0.24000000000000002, 3.4000000000000004, 0.93684, 1.1602179014285714}, 
  0.3240502128661913}, {{0.24000000000000002, 3.4000000000000004, 
   0.9440266199999999, 1.1670485714285714}, 0.32702570989727553}, 
 {{0.24000000000000002, 3.4000000000000004, 0.9440266199999999, 
   1.1699806814285714}, 0.32682268843139356}, 
 {{0.24000000000000002, 3.4000000000000004, 0.9440266199999999, 
   1.1602179014285714}, 0.3274988681417264}, 
 {{0.24000000000000002, 3.4000000000000004, 0.9239195399999999, 
   1.1670485714285714}, 0.3176429581913599}, 
 {{0.24000000000000002, 3.4000000000000004, 0.9239195399999999, 
   1.1699806814285714}, 0.317458229437029}, 
 {{0.24000000000000002, 3.4000000000000004, 0.9239195399999999, 
   1.1602179014285714}, 0.3180734955023902}, 
 {{0.24000000000000002, 3.8000000000000003, 0.93684, 1.1670485714285714}, 
  0.328753940623984}, {{0.24000000000000002, 3.8000000000000003, 0.93684, 
   1.1699806814285714}, 0.32852735919947645}, 
 {{0.24000000000000002, 3.8000000000000003, 0.93684, 1.1602179014285714}, 
  0.3292822964551438}, {{0.24000000000000002, 3.8000000000000003, 
   0.9440266199999999, 1.1670485714285714}, 0.3324291976896455}, 
 {{0.24000000000000002, 3.8000000000000003, 0.9440266199999999, 
   1.1699806814285714}, 0.332194869291909}, 
 {{0.24000000000000002, 3.8000000000000003, 0.9440266199999999, 
   1.1602179014285714}, 0.3329756123784109}, 
 {{0.24000000000000002, 3.8000000000000003, 0.9239195399999999, 
   1.1670485714285714}, 0.3223853789676315}, 
 {{0.24000000000000002, 3.8000000000000003, 0.9239195399999999, 
   1.1699806814285714}, 0.3221722632819689}, 
 {{0.24000000000000002, 3.8000000000000003, 0.9239195399999999, 
   1.1602179014285714}, 0.3228823445862533}, 
 {{0.24000000000000002, 4.2, 0.93684, 1.1670485714285714}, 
  0.33334531495171515}, {{0.24000000000000002, 4.2, 0.93684, 
   1.1699806814285714}, 0.33308916633415625}, 
 {{0.24000000000000002, 4.2, 0.93684, 1.1602179014285714}, 
  0.33394291407915166}, {{0.24000000000000002, 4.2, 0.9440266199999999, 
   1.1670485714285714}, 0.33724186781605203}, 
 {{0.24000000000000002, 4.2, 0.9440266199999999, 1.1699806814285714}, 
  0.33697692333427054}, {{0.24000000000000002, 4.2, 0.9440266199999999, 
   1.1602179014285714}, 0.3378599802040443}, 
 {{0.24000000000000002, 4.2, 0.9239195399999999, 1.1670485714285714}, 
  0.3265940430515484}, {{0.24000000000000002, 4.2, 0.9239195399999999, 
   1.1699806814285714}, 0.32635318333206753}, 
 {{0.24000000000000002, 4.2, 0.9239195399999999, 1.1602179014285714}, 
  0.3271559856263456}, {{0.24000000000000002, 4.6000000000000005, 0.93684, 
   1.1670485714285714}, 0.33743690528423376}, 
 {{0.24000000000000002, 4.6000000000000005, 0.93684, 1.1699806814285714}, 
  0.3371521197957735}, {{0.24000000000000002, 4.6000000000000005, 0.93684, 
   1.1602179014285714}, 0.33810162648657}, 
 {{0.24000000000000002, 4.6000000000000005, 0.9440266199999999, 
   1.1670485714285714}, 0.34153621790565075}, 
 {{0.24000000000000002, 4.6000000000000005, 0.9440266199999999, 
   1.1699806814285714}, 0.34124161225245675}, 
 {{0.24000000000000002, 4.6000000000000005, 0.9440266199999999, 
   1.1602179014285714}, 0.3422238508677079}, 
 {{0.24000000000000002, 4.6000000000000005, 0.9239195399999999, 
   1.1670485714285714}, 0.33033505076890435}, 
 {{0.24000000000000002, 4.6000000000000005, 0.9239195399999999, 
   1.1699806814285714}, 0.33006733474996247}, 
 {{0.24000000000000002, 4.6000000000000005, 0.9239195399999999, 
   1.1602179014285714}, 0.33095994584487676}, 
 {{0.24000000000000002, 5., 0.93684, 1.1670485714285714}, 
  0.34108829292556747}, {{0.24000000000000002, 5., 0.93684, 
   1.1699806814285714}, 0.3407757695859467}, 
 {{0.24000000000000002, 5., 0.93684, 1.1602179014285714}, 
  0.3418181060128406}, {{0.24000000000000002, 5., 0.9440266199999999, 
   1.1670485714285714}, 0.3453738291245507}, 
 {{0.24000000000000002, 5., 0.9440266199999999, 1.1699806814285714}, 
  0.3450504905896141}, {{0.24000000000000002, 5., 0.9440266199999999, 
   1.1602179014285714}, 0.34612888612475645}, 
 {{0.24000000000000002, 5., 0.9239195399999999, 1.1670485714285714}, 
  0.33366450995568203}, {{0.24000000000000002, 5., 0.9239195399999999, 
   1.1699806814285714}, 0.33337078622876515}, 
 {{0.24000000000000002, 5., 0.9239195399999999, 1.1602179014285714}, 
  0.33435044150290694}, {{0.24000000000000002, 5.4, 0.93684, 
   1.1670485714285714}, 0.3443502924791858}, 
 {{0.24000000000000002, 5.4, 0.93684, 1.1699806814285714}, 
  0.3440110681286847}, {{0.24000000000000002, 5.4, 0.93684, 
   1.1602179014285714}, 0.34514273420037345}, 
 {{0.24000000000000002, 5.4, 0.9440266199999999, 1.1670485714285714}, 
  0.34880728318362536}, {{0.24000000000000002, 5.4, 0.9440266199999999, 
   1.1699806814285714}, 0.34845628095012227}, 
 {{0.24000000000000002, 5.4, 0.9440266199999999, 1.1602179014285714}, 
  0.3496272245783482}, {{0.24000000000000002, 5.4, 0.9239195399999999, 
   1.1670485714285714}, 0.3366301657822117}, 
 {{0.24000000000000002, 5.4, 0.9239195399999999, 1.1699806814285714}, 
  0.33631141532281766}, {{0.24000000000000002, 5.4, 0.9239195399999999, 
   1.1602179014285714}, 0.33737480267757225}, 
 {{0.24000000000000002, 5.800000000000001, 0.93684, 1.1670485714285714}, 
  0.3472673169003195}, {{0.24000000000000002, 5.800000000000001, 0.93684, 
   1.1699806814285714}, 0.34690246183379053}, 
 {{0.24000000000000002, 5.800000000000001, 0.93684, 1.1602179014285714}, 
  0.34811995060807166}, {{0.24000000000000002, 5.800000000000001, 
   0.9440266199999999, 1.1670485714285714}, 0.35188252695575156}, 
 {{0.24000000000000002, 5.800000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.3515049654157395}, 
 {{0.24000000000000002, 5.800000000000001, 0.9440266199999999, 
   1.1602179014285714}, 0.35276483816169246}, 
 {{0.24000000000000002, 5.800000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.33927376808297294}, 
 {{0.24000000000000002, 5.800000000000001, 0.9239195399999999, 
   1.1699806814285714}, 0.33893100228504264}, 
 {{0.24000000000000002, 5.800000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.34007480815827}, 
 {{0.24000000000000002, 6.2, 0.93684, 1.1670485714285714}, 
  0.34987789769446637}, {{0.24000000000000002, 6.2, 0.93684, 
   1.1699806814285714}, 0.34948841875134906}, 
 {{0.24000000000000002, 6.2, 0.93684, 1.1602179014285714}, 
  0.35078821832677354}, {{0.24000000000000002, 6.2, 0.9440266199999999, 
   1.1670485714285714}, 0.35463943566934786}, 
 {{0.24000000000000002, 6.2, 0.9440266199999999, 1.1699806814285714}, 
  0.35423635524053865}, {{0.24000000000000002, 6.2, 0.9440266199999999, 
   1.1602179014285714}, 0.35558153057738756}, 
 {{0.24000000000000002, 6.2, 0.9239195399999999, 1.1670485714285714}, 
  0.34163151641478984}, {{0.24000000000000002, 6.2, 0.9239195399999999, 
   1.1699806814285714}, 0.34126568431496}, 
 {{0.24000000000000002, 6.2, 0.9239195399999999, 1.1602179014285714}, 
  0.3424865945969384}, {{0.24000000000000002, 6.8, 0.93684, 
   1.1670485714285714}, 0.35329109046153123}, 
 {{0.24000000000000002, 6.8, 0.93684, 1.1699806814285714}, 
  0.3528668472599126}, {{0.24000000000000002, 6.8, 0.93684, 
   1.1602179014285714}, 0.3542833292774406}, 
 {{0.24000000000000002, 6.8, 0.9440266199999999, 1.1670485714285714}, 
  0.3582523644275115}, {{0.24000000000000002, 6.8, 0.9440266199999999, 
   1.1699806814285714}, 0.35781324628510874}, 
 {{0.24000000000000002, 6.8, 0.9440266199999999, 1.1602179014285714}, 
  0.35927937021934}, {{0.24000000000000002, 6.8, 0.9239195399999999, 
   1.1670485714285714}, 0.34469965962665977}, 
 {{0.24000000000000002, 6.8, 0.9239195399999999, 1.1699806814285714}, 
  0.3443012798081532}, {{0.24000000000000002, 6.8, 0.9239195399999999, 
   1.1602179014285714}, 0.34563144605900303}, 
 {{0.24000000000000002, 7.4, 0.93684, 1.1670485714285714}, 
  0.35618473982585275}, {{0.24000000000000002, 7.4, 0.93684, 
   1.1699806814285714}, 0.3557278594738708}, 
 {{0.24000000000000002, 7.4, 0.93684, 1.1602179014285714}, 
  0.35725350033846104}, {{0.24000000000000002, 7.4, 0.9440266199999999, 
   1.1670485714285714}, 0.3613249344127857}, 
 {{0.24000000000000002, 7.4, 0.9440266199999999, 1.1699806814285714}, 
  0.36085207658410934}, {{0.24000000000000002, 7.4, 0.9440266199999999, 
   1.1602179014285714}, 0.3624313704501536}, 
 {{0.24000000000000002, 7.4, 0.9239195399999999, 1.1670485714285714}, 
  0.3472841154171085}, {{0.24000000000000002, 7.4, 0.9239195399999999, 
   1.1699806814285714}, 0.3468551886059523}, 
 {{0.24000000000000002, 7.4, 0.9239195399999999, 1.1602179014285714}, 
  0.3482875273290928}, {{0.24000000000000002, 8., 0.93684, 
   1.1670485714285714}, 0.35863764460054504}, 
 {{0.24000000000000002, 8., 0.93684, 1.1699806814285714}, 
  0.35815057991599175}, {{0.24000000000000002, 8., 0.93684, 
   1.1602179014285714}, 0.35977776646650755}, 
 {{0.24000000000000002, 8., 0.9440266199999999, 1.1670485714285714}, 
  0.3639390739629342}, {{0.24000000000000002, 8., 0.9440266199999999, 
   1.1699806814285714}, 0.36343481478460554}, 
 {{0.24000000000000002, 8., 0.9440266199999999, 1.1602179014285714}, 
  0.3651194122415121}, {{0.24000000000000002, 8., 0.9239195399999999, 
   1.1670485714285714}, 0.34945876459558595}, 
 {{0.24000000000000002, 8., 0.9239195399999999, 1.1699806814285714}, 
  0.3490016038856453}, {{0.24000000000000002, 8., 0.9239195399999999, 
   1.1602179014285714}, 0.3505289402135202}, 
 {{0.24000000000000002, 8.6, 0.93684, 1.1670485714285714}, 
  0.36071540795863216}, {{0.24000000000000002, 8.6, 0.93684, 
   1.1699806814285714}, 0.36020013532805606}, 
 {{0.24000000000000002, 8.6, 0.93684, 1.1602179014285714}, 
  0.3619219955304227}, {{0.24000000000000002, 8.6, 0.9440266199999999, 
   1.1670485714285714}, 0.36616247268215946}, 
 {{0.24000000000000002, 8.6, 0.9440266199999999, 1.1699806814285714}, 
  0.3656289537114054}, {{0.24000000000000002, 8.6, 0.9440266199999999, 
   1.1602179014285714}, 0.3674117493822478}, 
 {{0.24000000000000002, 8.6, 0.9239195399999999, 1.1670485714285714}, 
  0.35128508830157784}, {{0.24000000000000002, 8.6, 0.9239195399999999, 
   1.1699806814285714}, 0.35080155335181973}, 
 {{0.24000000000000002, 8.6, 0.9239195399999999, 1.1602179014285714}, 
  0.35241741826972794}, {{0.24000000000000002, 9.2, 0.93684, 
   1.1670485714285714}, 0.36247214115418197}, 
 {{0.24000000000000002, 9.2, 0.93684, 1.1699806814285714}, 
  0.36193062574975604}, {{0.24000000000000002, 9.2, 0.93684, 
   1.1602179014285714}, 0.3637406094117985}, 
 {{0.24000000000000002, 9.2, 0.9440266199999999, 1.1670485714285714}, 
  0.36805134076452445}, {{0.24000000000000002, 9.2, 0.9440266199999999, 
   1.1699806814285714}, 0.36749059394968164}, 
 {{0.24000000000000002, 9.2, 0.9440266199999999, 1.1602179014285714}, 
  0.3693648147875942}, {{0.24000000000000002, 9.2, 0.9239195399999999, 
   1.1670485714285714}, 0.3528137311142439}, 
 {{0.24000000000000002, 9.2, 0.9239195399999999, 1.1699806814285714}, 
  0.3523056715538404}, {{0.24000000000000002, 9.2, 0.9239195399999999, 
   1.1602179014285714}, 0.35400390040012575}, 
 {{0.24000000000000002, 9.8, 0.93684, 1.1670485714285714}, 
  0.3639534200133269}, {{0.24000000000000002, 9.8, 0.93684, 
   1.1699806814285714}, 0.3633874845851161}, 
 {{0.24000000000000002, 9.8, 0.93684, 1.1602179014285714}, 
  0.3652795075490608}, {{0.24000000000000002, 9.8, 0.9440266199999999, 
   1.1670485714285714}, 0.36965294553382627}, 
 {{0.24000000000000002, 9.8, 0.9440266199999999, 1.1699806814285714}, 
  0.36906685583160886}, {{0.24000000000000002, 9.8, 0.9440266199999999, 
   1.1602179014285714}, 0.3710262089772692}, 
 {{0.24000000000000002, 9.8, 0.9239195399999999, 1.1670485714285714}, 
  0.3540873395592034}, {{0.24000000000000002, 9.8, 0.9239195399999999, 
   1.1699806814285714}, 0.3535564704676886}, 
 {{0.24000000000000002, 9.8, 0.9239195399999999, 1.1602179014285714}, 
  0.35533133870986017}, {{0.24000000000000002, 10.4, 0.93684, 
   1.1670485714285714}, 0.36519700597418}, 
 {{0.24000000000000002, 10.4, 0.93684, 1.1699806814285714}, 
  0.364608274670856}, {{0.24000000000000002, 10.4, 0.93684, 
   1.1602179014285714}, 0.36657689394186127}, 
 {{0.24000000000000002, 10.4, 0.9440266199999999, 1.1670485714285714}, 
  0.3710064810042486}, {{0.24000000000000002, 10.4, 0.9440266199999999, 
   1.1699806814285714}, 0.3703967301375739}, 
 {{0.24000000000000002, 10.4, 0.9440266199999999, 1.1602179014285714}, 
  0.3724355817900062}, {{0.24000000000000002, 10.4, 0.9239195399999999, 
   1.1670485714285714}, 0.35514119374499975}, 
 {{0.24000000000000002, 10.4, 0.9239195399999999, 1.1699806814285714}, 
  0.35458903992679286}, {{0.24000000000000002, 10.4, 0.9239195399999999, 
   1.1602179014285714}, 0.3564354368352409}, 
 {{0.24000000000000002, 11., 0.93684, 1.1670485714285714}, 
  0.36623557143482954}, {{0.24000000000000002, 11., 0.93684, 
   1.1699806814285714}, 0.3656256218571245}, 
 {{0.24000000000000002, 11., 0.93684, 1.1602179014285714}, 
  0.367665573555513}, {{0.24000000000000002, 11., 0.9440266199999999, 
   1.1670485714285714}, 0.37214585948816303}, 
 {{0.24000000000000002, 11., 0.9440266199999999, 1.1699806814285714}, 
  0.37151407870277836}, {{0.24000000000000002, 11., 0.9440266199999999, 
   1.1602179014285714}, 0.37362698477290235}, 
 {{0.24000000000000002, 11., 0.9239195399999999, 1.1670485714285714}, 
  0.35600582520824586}, {{0.24000000000000002, 11., 0.9239195399999999, 
   1.1699806814285714}, 0.35543387095519885}, 
 {{0.24000000000000002, 11., 0.9239195399999999, 1.1602179014285714}, 
  0.35734684456867827}, {{0.24000000000000002, 11.6, 0.93684, 
   1.1670485714285714}, 0.3670964572580834}, 
 {{0.24000000000000002, 11.6, 0.93684, 1.1699806814285714}, 
  0.36646669385143854}, {{0.24000000000000002, 11.6, 0.93684, 
   1.1602179014285714}, 0.3685732343849022}, 
 {{0.24000000000000002, 11.6, 0.9440266199999999, 1.1670485714285714}, 
  0.37309946897920887}, {{0.24000000000000002, 11.6, 0.9440266199999999, 
   1.1699806814285714}, 0.37244711276510345}, 
 {{0.24000000000000002, 11.6, 0.9440266199999999, 1.1602179014285714}, 
  0.3746291650251462}, {{0.24000000000000002, 11.6, 0.9239195399999999, 
   1.1670485714285714}, 0.35670675713416644}, 
 {{0.24000000000000002, 11.6, 0.9239195399999999, 1.1699806814285714}, 
  0.3561163203281953}, {{0.24000000000000002, 11.6, 0.9239195399999999, 
   1.1602179014285714}, 0.3580914113009278}, 
 {{0.24000000000000002, 12.2, 0.93684, 1.1670485714285714}, 
  0.3678022655829037}, {{0.24000000000000002, 12.2, 0.93684, 
   1.1699806814285714}, 0.36715394961442116}, 
 {{0.24000000000000002, 12.2, 0.93684, 1.1602179014285714}, 
  0.36932293534760413}, {{0.24000000000000002, 12.2, 0.9440266199999999, 
   1.1670485714285714}, 0.373890823706751}, 
 {{0.24000000000000002, 12.2, 0.9440266199999999, 1.1699806814285714}, 
  0.37321919837984335}, {{0.24000000000000002, 12.2, 0.9440266199999999, 
   1.1602179014285714}, 0.3754660966445447}, 
 {{0.24000000000000002, 12.2, 0.9239195399999999, 1.1670485714285714}, 
  0.35726501672171945}, {{0.24000000000000002, 12.2, 0.9239195399999999, 
   1.1699806814285714}, 0.3566572807317003}, 
 {{0.24000000000000002, 12.2, 0.9239195399999999, 1.1602179014285714}, 
  0.3586906157192474}, {{0.24000000000000002, 12.8, 0.93684, 
   1.1670485714285714}, 0.36837373399505}, 
 {{0.24000000000000002, 12.8, 0.93684, 1.1699806814285714}, 
  0.3677081318501002}, {{0.24000000000000002, 12.8, 0.93684, 
   1.1602179014285714}, 0.3699352933114731}, 
 {{0.24000000000000002, 12.8, 0.9440266199999999, 1.1670485714285714}, 
  0.37454145253209553}, {{0.24000000000000002, 12.8, 0.9440266199999999, 
   1.1699806814285714}, 0.37385186698075873}, 
 {{0.24000000000000002, 12.8, 0.9440266199999999, 1.1602179014285714}, 
  0.376159202332348}, {{0.24000000000000002, 12.8, 0.9239195399999999, 
   1.1670485714285714}, 0.357699968454258}, 
 {{0.24000000000000002, 12.8, 0.9239195399999999, 1.1699806814285714}, 
  0.3570761259135425}, {{0.24000000000000002, 12.8, 0.9239195399999999, 
   1.1602179014285714}, 0.3591636794896095}, 
 {{0.24000000000000002, 13.399999999999999, 0.93684, 1.1670485714285714}, 
  0.36882761420319915}, {{0.24000000000000002, 13.399999999999999, 0.93684, 
   1.1699806814285714}, 0.3681457696169647}, 
 {{0.24000000000000002, 13.399999999999999, 0.93684, 1.1602179014285714}, 
  0.37042758697188793}, {{0.24000000000000002, 13.399999999999999, 
   0.9440266199999999, 1.1670485714285714}, 0.37506878050261755}, 
 {{0.24000000000000002, 13.399999999999999, 0.9440266199999999, 
   1.1699806814285714}, 0.3743623171336717}, 
 {{0.24000000000000002, 13.399999999999999, 0.9440266199999999, 
   1.1602179014285714}, 0.37672644008170497}, 
 {{0.24000000000000002, 13.399999999999999, 0.9239195399999999, 
   1.1670485714285714}, 0.3580272040051685}, 
 {{0.24000000000000002, 13.399999999999999, 0.9239195399999999, 
   1.1699806814285714}, 0.3573882316625492}, 
 {{0.24000000000000002, 13.399999999999999, 0.9239195399999999, 
   1.1602179014285714}, 0.359526707336046}, 
 {{0.24000000000000002, 14., 0.93684, 1.1670485714285714}, 
  0.3691790144613937}, {{0.24000000000000002, 14., 0.93684, 
   1.1699806814285714}, 0.36848198969793605}, 
 {{0.24000000000000002, 14., 0.93684, 1.1602179014285714}, 
  0.37081492212413986}, {{0.24000000000000002, 14., 0.9440266199999999, 
   1.1670485714285714}, 0.37548851805515887}, 
 {{0.24000000000000002, 14., 0.9440266199999999, 1.1699806814285714}, 
  0.3747662752587264}, {{0.24000000000000002, 14., 0.9440266199999999, 
   1.1602179014285714}, 0.3771835239989424}, 
 {{0.24000000000000002, 14., 0.9239195399999999, 1.1670485714285714}, 
  0.35826078700752156}, {{0.24000000000000002, 14., 0.9239195399999999, 
   1.1699806814285714}, 0.3576076842755464}, 
 {{0.24000000000000002, 14., 0.9239195399999999, 1.1602179014285714}, 
  0.3597937516219325}, {{0.24000000000000002, 14.600000000000001, 0.93684, 
   1.1670485714285714}, 0.3694407642912585}, 
 {{0.24000000000000002, 14.600000000000001, 0.93684, 1.1699806814285714}, 
  0.3687295091948518}, {{0.24000000000000002, 14.600000000000001, 0.93684, 
   1.1602179014285714}, 0.3711103762552275}, 
 {{0.24000000000000002, 14.600000000000001, 0.9440266199999999, 
   1.1670485714285714}, 0.37581401074758675}, 
 {{0.24000000000000002, 14.600000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.37507697147636104}, 
 {{0.24000000000000002, 14.600000000000001, 0.9440266199999999, 
   1.1602179014285714}, 0.3775440545918675}, 
 {{0.24000000000000002, 14.600000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.3584126546330419}, 
 {{0.24000000000000002, 14.600000000000001, 0.9239195399999999, 
   1.1699806814285714}, 0.3577463138132031}, 
 {{0.24000000000000002, 14.600000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.3599769852434057}, 
 {{0.24000000000000002, 15.2, 0.93684, 1.1670485714285714}, 
  0.36962334704692257}, {{0.24000000000000002, 15.2, 0.93684, 
   1.1699806814285714}, 0.36889862478272556}, 
 {{0.24000000000000002, 15.2, 0.93684, 1.1602179014285714}, 
  0.3713248312843614}, {{0.24000000000000002, 15.2, 0.9440266199999999, 
   1.1670485714285714}, 0.3760561925879264}, 
 {{0.24000000000000002, 15.2, 0.9440266199999999, 1.1699806814285714}, 
  0.37530515038919793}, {{0.24000000000000002, 15.2, 0.9440266199999999, 
   1.1602179014285714}, 0.3778193707188188}, 
 {{0.24000000000000002, 15.2, 0.9239195399999999, 1.1670485714285714}, 
  0.3584925134664871}, {{0.24000000000000002, 15.2, 0.9239195399999999, 
   1.1699806814285714}, 0.3578136452598473}, 
 {{0.24000000000000002, 15.2, 0.9239195399999999, 1.1602179014285714}, 
  0.360086501754821}, {{0.24000000000000002, 15.8, 0.93684, 
   1.1670485714285714}, 0.3697369570034394}, 
 {{0.24000000000000002, 15.8, 0.93684, 1.1699806814285714}, 
  0.36899962407577697}, {{0.24000000000000002, 15.8, 0.93684, 
   1.1602179014285714}, 0.37146832394570056}, 
 {{0.24000000000000002, 15.8, 0.9440266199999999, 1.1670485714285714}, 
  0.3762256690327524}, {{0.24000000000000002, 15.8, 0.9440266199999999, 
   1.1699806814285714}, 0.3754615088813755}, 
 {{0.24000000000000002, 15.8, 0.9440266199999999, 1.1602179014285714}, 
  0.37801992495598874}, {{0.24000000000000002, 15.8, 0.9239195399999999, 
   1.1670485714285714}, 0.35850984345026765}, 
 {{0.24000000000000002, 15.8, 0.9239195399999999, 1.1699806814285714}, 
  0.3578192546438548}, {{0.24000000000000002, 15.8, 0.9239195399999999, 
   1.1602179014285714}, 0.36013161661293525}, 
 {{0.24000000000000002, 16.4, 0.93684, 1.1670485714285714}, 
  0.3697899237794245}, {{0.24000000000000002, 16.4, 0.93684, 
   1.1699806814285714}, 0.36904071894746787}, 
 {{0.24000000000000002, 16.4, 0.93684, 1.1602179014285714}, 
  0.37154943567310406}, {{0.24000000000000002, 16.4, 0.9440266199999999, 
   1.1670485714285714}, 0.3763311185951823}, 
 {{0.24000000000000002, 16.4, 0.9440266199999999, 1.1699806814285714}, 
  0.37555460534915547}, {{0.24000000000000002, 16.4, 0.9440266199999999, 
   1.1602179014285714}, 0.37815465311226004}, 
 {{0.24000000000000002, 16.4, 0.9239195399999999, 1.1670485714285714}, 
  0.358472371650609}, {{0.24000000000000002, 16.4, 0.9239195399999999, 
   1.1699806814285714}, 0.35777075557688465}, 
 {{0.24000000000000002, 16.4, 0.9239195399999999, 1.1602179014285714}, 
  0.36012029885882085}, {{0.24000000000000002, 17., 0.93684, 
   1.1670485714285714}, 0.3697893192292655}, 
 {{0.24000000000000002, 17., 0.93684, 1.1699806814285714}, 
  0.369028842579935}, {{0.24000000000000002, 17., 0.93684, 
   1.1602179014285714}, 0.37157570114900623}, 
 {{0.24000000000000002, 17., 0.9440266199999999, 1.1670485714285714}, 
  0.37637992103916923}, {{0.24000000000000002, 17., 0.9440266199999999, 
   1.1699806814285714}, 0.3755916788836186}, 
 {{0.24000000000000002, 17., 0.9440266199999999, 1.1602179014285714}, 
  0.37823140678018435}, {{0.24000000000000002, 17., 0.9239195399999999, 
   1.1670485714285714}, 0.3583866391918324}, 
 {{0.24000000000000002, 17., 0.9239195399999999, 1.1699806814285714}, 
  0.35767455426840694}, {{0.24000000000000002, 17., 0.9239195399999999, 
   1.1602179014285714}, 0.3600595349527619}, 
 {{0.24000000000000002, 17.6, 0.93684, 1.1670485714285714}, 
  0.36974166000863595}, {{0.24000000000000002, 17.6, 0.93684, 
   1.1699806814285714}, 0.3689705743831167}, 
 {{0.24000000000000002, 17.6, 0.93684, 1.1602179014285714}, 
  0.371553031284707}, {{0.24000000000000002, 17.6, 0.9440266199999999, 
   1.1670485714285714}, 0.37637888122987284}, 
 {{0.24000000000000002, 17.6, 0.9440266199999999, 1.1699806814285714}, 
  0.3755795955418364}, {{0.24000000000000002, 17.6, 0.9440266199999999, 
   1.1602179014285714}, 0.37825637579970156}, 
 {{0.24000000000000002, 17.6, 0.9239195399999999, 1.1670485714285714}, 
  0.3582586625495441}, {{0.24000000000000002, 17.6, 0.9239195399999999, 
   1.1699806814285714}, 0.35753673221279436}, 
 {{0.24000000000000002, 17.6, 0.9239195399999999, 1.1602179014285714}, 
  0.35995475655457165}, {{0.24000000000000002, 18.2, 0.93684, 
   1.1670485714285714}, 0.36965319035248934}, 
 {{0.24000000000000002, 18.2, 0.93684, 1.1699806814285714}, 
  0.3688720919223553}, {{0.24000000000000002, 18.2, 0.93684, 
   1.1602179014285714}, 0.37148779221650713}, 
 {{0.24000000000000002, 18.2, 0.9440266199999999, 1.1670485714285714}, 
  0.37633447580689955}, {{0.24000000000000002, 18.2, 0.9440266199999999, 
   1.1699806814285714}, 0.37552476358286313}, 
 {{0.24000000000000002, 18.2, 0.9440266199999999, 1.1602179014285714}, 
  0.3782361847003062}, {{0.24000000000000002, 18.2, 0.9239195399999999, 
   1.1670485714285714}, 0.35809428111416497}, 
 {{0.24000000000000002, 18.2, 0.9239195399999999, 1.1699806814285714}, 
  0.35736306516061617}, {{0.24000000000000002, 18.2, 0.9239195399999999, 
   1.1602179014285714}, 0.3598118795975518}, 
 {{0.24000000000000002, 18.8, 0.93684, 1.1670485714285714}, 
  0.3695279480903846}, {{0.24000000000000002, 18.8, 0.93684, 
   1.1699806814285714}, 0.3687372082435908}, 
 {{0.24000000000000002, 18.8, 0.93684, 1.1602179014285714}, 
  0.3713856055983789}, {{0.24000000000000002, 18.8, 0.9440266199999999, 
   1.1670485714285714}, 0.3762509803314751}, 
 {{0.24000000000000002, 18.8, 0.9440266199999999, 1.1699806814285714}, 
  0.37543122922307365}, {{0.24000000000000002, 18.8, 0.9440266199999999, 
   1.1602179014285714}, 0.3781766652756434}, 
 {{0.24000000000000002, 18.8, 0.9239195399999999, 1.1670485714285714}, 
  0.35789712784771976}, {{0.24000000000000002, 18.8, 0.9239195399999999, 
   1.1699806814285714}, 0.35715711401153716}, 
 {{0.24000000000000002, 18.8, 0.9239195399999999, 1.1602179014285714}, 
  0.35963615847677477}, {{0.24000000000000002, 19.4, 0.93684, 
   1.1670485714285714}, 0.36937031838733353}, 
 {{0.24000000000000002, 19.4, 0.93684, 1.1699806814285714}, 
  0.3685706446728999}, {{0.24000000000000002, 19.4, 0.93684, 
   1.1602179014285714}, 0.37124951011606505}, 
 {{0.24000000000000002, 19.4, 0.9440266199999999, 1.1670485714285714}, 
  0.3761329673940902}, {{0.24000000000000002, 19.4, 0.9440266199999999, 
   1.1699806814285714}, 0.37530390909357625}, 
 {{0.24000000000000002, 19.4, 0.9440266199999999, 1.1602179014285714}, 
  0.3780810732545561}, {{0.24000000000000002, 19.4, 0.9239195399999999, 
   1.1670485714285714}, 0.35767126316741843}, 
 {{0.24000000000000002, 19.4, 0.9239195399999999, 1.1699806814285714}, 
  0.3569228279081208}, {{0.24000000000000002, 19.4, 0.9239195399999999, 
   1.1602179014285714}, 0.35943026649282633}, 
 {{0.24000000000000002, 20., 0.93684, 1.1670485714285714}, 
  0.3691845893699837}, {{0.24000000000000002, 20., 0.93684, 
   1.1699806814285714}, 0.36837634345809567}, 
 {{0.24000000000000002, 20., 0.93684, 1.1602179014285714}, 
  0.37108413359628223}, {{0.24000000000000002, 20., 0.9440266199999999, 
   1.1670485714285714}, 0.3759849073926424}, 
 {{0.24000000000000002, 20., 0.9440266199999999, 1.1699806814285714}, 
  0.37514691717936627}, {{0.24000000000000002, 20., 0.9440266199999999, 
   1.1602179014285714}, 0.37795421323083134}, 
 {{0.24000000000000002, 20., 0.9239195399999999, 1.1670485714285714}, 
  0.3574206570244244}, {{0.24000000000000002, 20., 0.9239195399999999, 
   1.1699806814285714}, 0.3566642826740463}, 
 {{0.24000000000000002, 20., 0.9239195399999999, 1.1602179014285714}, 
  0.35919852022369303}, {{0.24000000000000002, 20.599999999999998, 0.93684, 
   1.1670485714285714}, 0.36897411129707924}, 
 {{0.24000000000000002, 20.599999999999998, 0.93684, 1.1699806814285714}, 
  0.3681577236112861}, {{0.24000000000000002, 20.599999999999998, 0.93684, 
   1.1602179014285714}, 0.3708930011041913}, 
 {{0.24000000000000002, 20.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.37581030568645885}, 
 {{0.24000000000000002, 20.599999999999998, 0.9440266199999999, 
   1.1699806814285714}, 0.3749638299794963}, 
 {{0.24000000000000002, 20.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.37779976793410114}, 
 {{0.24000000000000002, 20.599999999999998, 0.9239195399999999, 
   1.1670485714285714}, 0.3571483924672383}, 
 {{0.24000000000000002, 20.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.3563844814241712}, 
 {{0.24000000000000002, 20.599999999999998, 0.9239195399999999, 
   1.1602179014285714}, 0.3589441725731373}, 
 {{0.24000000000000002, 21.2, 0.93684, 1.1670485714285714}, 
  0.36874155052227975}, {{0.24000000000000002, 21.2, 0.93684, 
   1.1699806814285714}, 0.3679173389782497}, 
 {{0.24000000000000002, 21.2, 0.93684, 1.1602179014285714}, 
  0.37067926991325517}, {{0.24000000000000002, 21.2, 0.9440266199999999, 
   1.1670485714285714}, 0.37561197015859776}, 
 {{0.24000000000000002, 21.2, 0.9440266199999999, 1.1699806814285714}, 
  0.37475734057884363}, {{0.24000000000000002, 21.2, 0.9440266199999999, 
   1.1602179014285714}, 0.3776210406054869}, 
 {{0.24000000000000002, 21.2, 0.9239195399999999, 1.1670485714285714}, 
  0.35685689287802147}, {{0.24000000000000002, 21.2, 0.9239195399999999, 
   1.1699806814285714}, 0.35608573953771777}, 
 {{0.24000000000000002, 21.2, 0.9239195399999999, 1.1602179014285714}, 
  0.35867012805693477}, {{0.24000000000000002, 21.8, 0.93684, 
   1.1670485714285714}, 0.3684899928584578}, 
 {{0.24000000000000002, 21.8, 0.93684, 1.1699806814285714}, 
  0.36765836986648787}, {{0.24000000000000002, 21.8, 0.93684, 
   1.1602179014285714}, 0.37044504205628787}, 
 {{0.24000000000000002, 21.8, 0.9440266199999999, 1.1670485714285714}, 
  0.3753931186728837}, {{0.24000000000000002, 21.8, 0.9440266199999999, 
   1.1699806814285714}, 0.3745307615925956}, 
 {{0.24000000000000002, 21.8, 0.9440266199999999, 1.1602179014285714}, 
  0.3774202613228529}, {{0.24000000000000002, 21.8, 0.9239195399999999, 
   1.1670485714285714}, 0.35654901336616623}, 
 {{0.24000000000000002, 21.8, 0.9239195399999999, 1.1699806814285714}, 
  0.3557710054525679}, {{0.24000000000000002, 21.8, 0.9239195399999999, 
   1.1602179014285714}, 0.358378270952488}, 
 {{0.24000000000000002, 22.4, 0.93684, 1.1670485714285714}, 
  0.36822172911384976}, {{0.24000000000000002, 22.4, 0.93684, 
   1.1699806814285714}, 0.36738303664057487}, 
 {{0.24000000000000002, 22.4, 0.93684, 1.1602179014285714}, 
  0.37019357878167364}, {{0.24000000000000002, 22.4, 0.9440266199999999, 
   1.1670485714285714}, 0.37515615594531393}, 
 {{0.24000000000000002, 22.4, 0.9440266199999999, 1.1699806814285714}, 
  0.37428642597177086}, {{0.24000000000000002, 22.4, 0.9440266199999999, 
   1.1602179014285714}, 0.3772008138400126}, 
 {{0.24000000000000002, 22.4, 0.9239195399999999, 1.1670485714285714}, 
  0.3562268485503209}, {{0.24000000000000002, 22.4, 0.9239195399999999, 
   1.1699806814285714}, 0.35544230589600506}, 
 {{0.24000000000000002, 22.4, 0.9239195399999999, 1.1602179014285714}, 
  0.35807164583331674}, {{0.24000000000000002, 23., 0.93684, 
   1.1670485714285714}, 0.3679389079057026}, 
 {{0.24000000000000002, 23., 0.93684, 1.1699806814285714}, 
  0.3670934671223114}, {{0.24000000000000002, 23., 0.93684, 
   1.1602179014285714}, 0.3699268008967341}, 
 {{0.24000000000000002, 23., 0.9440266199999999, 1.1670485714285714}, 
  0.3749033352564466}, {{0.24000000000000002, 23., 0.9440266199999999, 
   1.1699806814285714}, 0.37402656536414297}, 
 {{0.24000000000000002, 23., 0.9440266199999999, 1.1602179014285714}, 
  0.37696472342342974}, {{0.24000000000000002, 23., 0.9239195399999999, 
   1.1670485714285714}, 0.35589236599247515}, 
 {{0.24000000000000002, 23., 0.9239195399999999, 1.1699806814285714}, 
  0.355101589073816}, {{0.24000000000000002, 23., 0.9239195399999999, 
   1.1602179014285714}, 0.35775199461154217}, 
 {{0.24000000000000002, 23.599999999999998, 0.93684, 1.1670485714285714}, 
  0.36764345334255905}, {{0.24000000000000002, 23.599999999999998, 0.93684, 
   1.1699806814285714}, 0.36679114802143437}, 
 {{0.24000000000000002, 23.599999999999998, 0.93684, 1.1602179014285714}, 
  0.3696466769918397}, {{0.24000000000000002, 23.599999999999998, 
   0.9440266199999999, 1.1670485714285714}, 0.37463667537487605}, 
 {{0.24000000000000002, 23.599999999999998, 0.9440266199999999, 
   1.1699806814285714}, 0.37375275834984467}, 
 {{0.24000000000000002, 23.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.3767140551615644}, 
 {{0.24000000000000002, 23.599999999999998, 0.9239195399999999, 
   1.1670485714285714}, 0.35554732602731004}, 
 {{0.24000000000000002, 23.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.35475018565515254}, 
 {{0.24000000000000002, 23.599999999999998, 0.9239195399999999, 
   1.1602179014285714}, 0.35742111895676254}, 
 {{0.24000000000000002, 24.2, 0.93684, 1.1670485714285714}, 
  0.36733625235938855}, {{0.24000000000000002, 24.2, 0.93684, 
   1.1699806814285714}, 0.36647805552204543}, 
 {{0.24000000000000002, 24.2, 0.93684, 1.1602179014285714}, 
  0.3693544337546967}, {{0.24000000000000002, 24.2, 0.9440266199999999, 
   1.1670485714285714}, 0.37435715135196423}, 
 {{0.24000000000000002, 24.2, 0.9440266199999999, 1.1699806814285714}, 
  0.3734670753872562}, {{0.24000000000000002, 24.2, 0.9440266199999999, 
   1.1602179014285714}, 0.3764501236739922}, 
 {{0.24000000000000002, 24.2, 0.9239195399999999, 1.1670485714285714}, 
  0.35519246794509973}, {{0.24000000000000002, 24.2, 0.9239195399999999, 
   1.1699806814285714}, 0.3543899054322206}, 
 {{0.24000000000000002, 24.2, 0.9239195399999999, 1.1602179014285714}, 
  0.3570800969100685}, {{0.24000000000000002, 24.799999999999997, 0.93684, 
   1.1670485714285714}, 0.3670197954027183}, 
 {{0.24000000000000002, 24.799999999999997, 0.93684, 1.1699806814285714}, 
  0.3661556427755037}, {{0.24000000000000002, 24.799999999999997, 0.93684, 
   1.1602179014285714}, 0.36905213776763923}, 
 {{0.24000000000000002, 24.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.3740673349610607}, 
 {{0.24000000000000002, 24.799999999999997, 0.9440266199999999, 
   1.1699806814285714}, 0.3731710430882255}, 
 {{0.24000000000000002, 24.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.3761750810243327}, 
 {{0.24000000000000002, 24.799999999999997, 0.9239195399999999, 
   1.1670485714285714}, 0.35483013505205035}, 
 {{0.24000000000000002, 24.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.3540220756861981}, 
 {{0.24000000000000002, 24.799999999999997, 0.9239195399999999, 
   1.1602179014285714}, 0.3567308429247691}, 
 {{0.24000000000000002, 25.4, 0.93684, 1.1670485714285714}, 
  0.36669511587467957}, {{0.24000000000000002, 25.4, 0.93684, 
   1.1699806814285714}, 0.3658252488203616}, 
 {{0.24000000000000002, 25.4, 0.93684, 1.1602179014285714}, 
  0.36874104925327034}, {{0.24000000000000002, 25.4, 0.9440266199999999, 
   1.1670485714285714}, 0.37376832874590316}, 
 {{0.24000000000000002, 25.4, 0.9440266199999999, 1.1699806814285714}, 
  0.3728660714877606}, {{0.24000000000000002, 25.4, 0.9440266199999999, 
   1.1602179014285714}, 0.37589025703305257}, 
 {{0.24000000000000002, 25.4, 0.9239195399999999, 1.1670485714285714}, 
  0.35446124371767423}, {{0.24000000000000002, 25.4, 0.9239195399999999, 
   1.1699806814285714}, 0.3536479127295009}, 
 {{0.24000000000000002, 25.4, 0.9239195399999999, 1.1602179014285714}, 
  0.3563744985756543}, {{0.24000000000000002, 26., 0.93684, 
   1.1670485714285714}, 0.36636342982086073}, 
 {{0.24000000000000002, 26., 0.93684, 1.1699806814285714}, 
  0.3654880694281627}, {{0.24000000000000002, 26., 0.93684, 
   1.1602179014285714}, 0.3684224169738125}, 
 {{0.24000000000000002, 26., 0.9440266199999999, 1.1670485714285714}, 
  0.37346141401156085}, {{0.24000000000000002, 26., 0.9440266199999999, 
   1.1699806814285714}, 0.3725534209102342}, 
 {{0.24000000000000002, 26., 0.9440266199999999, 1.1602179014285714}, 
  0.3755969671065972}, {{0.24000000000000002, 26., 0.9239195399999999, 
   1.1670485714285714}, 0.3540868972303795}, 
 {{0.24000000000000002, 26., 0.9239195399999999, 1.1699806814285714}, 
  0.3532685008910445}, {{0.24000000000000002, 26., 0.9239195399999999, 
   1.1602179014285714}, 0.356012197581699}, 
 {{0.24000000000000002, 26.599999999999998, 0.93684, 1.1670485714285714}, 
  0.3660258113535242}, {{0.24000000000000002, 26.599999999999998, 0.93684, 
   1.1699806814285714}, 0.365144863812247}, 
 {{0.24000000000000002, 26.599999999999998, 0.93684, 1.1602179014285714}, 
  0.36809735253708054}, {{0.24000000000000002, 26.599999999999998, 
   0.9440266199999999, 1.1670485714285714}, 0.3731477250396}, 
 {{0.24000000000000002, 26.599999999999998, 0.9440266199999999, 
   1.1699806814285714}, 0.372233907797487}, 
 {{0.24000000000000002, 26.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.37529637828418844}, 
 {{0.24000000000000002, 26.599999999999998, 0.9239195399999999, 
   1.1670485714285714}, 0.35370806584426584}, 
 {{0.24000000000000002, 26.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.3528845031204242}, 
 {{0.24000000000000002, 26.599999999999998, 0.9239195399999999, 
   1.1602179014285714}, 0.35564494646934364}, 
 {{0.24000000000000002, 27.2, 0.93684, 1.1670485714285714}, 
  0.36568257325969256}, {{0.24000000000000002, 27.2, 0.93684, 
   1.1699806814285714}, 0.36479672657327156}, 
 {{0.24000000000000002, 27.2, 0.93684, 1.1602179014285714}, 
  0.3677664849366025}, {{0.24000000000000002, 27.2, 0.9440266199999999, 
   1.1670485714285714}, 0.3728276258468121}, 
 {{0.24000000000000002, 27.2, 0.9440266199999999, 1.1699806814285714}, 
  0.37190869174749763}, {{0.24000000000000002, 27.2, 0.9440266199999999, 
   1.1602179014285714}, 0.37498918309096907}, 
 {{0.24000000000000002, 27.2, 0.9239195399999999, 1.1670485714285714}, 
  0.35332497012575376}, {{0.24000000000000002, 27.2, 0.9239195399999999, 
   1.1699806814285714}, 0.3524968986512932}, 
 {{0.24000000000000002, 27.2, 0.9239195399999999, 1.1602179014285714}, 
  0.3552732815673313}, {{0.24000000000000002, 27.799999999999997, 0.93684, 
   1.1670485714285714}, 0.365335357865672}, 
 {{0.24000000000000002, 27.799999999999997, 0.93684, 1.1699806814285714}, 
  0.3644445868894464}, {{0.24000000000000002, 27.799999999999997, 0.93684, 
   1.1602179014285714}, 0.367430985707399}, 
 {{0.24000000000000002, 27.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.3725028202648965}, 
 {{0.24000000000000002, 27.799999999999997, 0.9440266199999999, 
   1.1699806814285714}, 0.37157873939165575}, 
 {{0.24000000000000002, 27.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.37467660861969304}, 
 {{0.24000000000000002, 27.799999999999997, 0.9239195399999999, 
   1.1670485714285714}, 0.3529391522199436}, 
 {{0.24000000000000002, 27.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.3521065430920052}, 
 {{0.24000000000000002, 27.799999999999997, 0.9239195399999999, 
   1.1602179014285714}, 0.3548982681417604}, 
 {{0.24000000000000002, 28.4, 0.93684, 1.1670485714285714}, 
  0.3649847357066025}, {{0.24000000000000002, 28.4, 0.93684, 
   1.1699806814285714}, 0.36408921579990106}, 
 {{0.24000000000000002, 28.4, 0.93684, 1.1602179014285714}, 
  0.36709166568354346}, {{0.24000000000000002, 28.4, 0.9440266199999999, 
   1.1670485714285714}, 0.3721739178224261}, 
 {{0.24000000000000002, 28.4, 0.9440266199999999, 1.1699806814285714}, 
  0.3712448762409534}, {{0.24000000000000002, 28.4, 0.9440266199999999, 
   1.1602179014285714}, 0.37435950687645697}, 
 {{0.24000000000000002, 28.4, 0.9239195399999999, 1.1670485714285714}, 
  0.3525511120870117}, {{0.24000000000000002, 28.4, 0.9239195399999999, 
   1.1699806814285714}, 0.35171412859525286}, 
 {{0.24000000000000002, 28.4, 0.9239195399999999, 1.1602179014285714}, 
  0.3545206468654618}, {{0.24000000000000002, 29., 0.93684, 
   1.1670485714285714}, 0.3646314112099528}, 
 {{0.24000000000000002, 29., 0.93684, 1.1699806814285714}, 
  0.3637313088485676}, {{0.24000000000000002, 29., 0.93684, 
   1.1602179014285714}, 0.36674924615433574}, 
 {{0.24000000000000002, 29., 0.9440266199999999, 1.1670485714285714}, 
  0.3718416650625672}, {{0.24000000000000002, 29., 0.9440266199999999, 
   1.1699806814285714}, 0.3709078358013998}, 
 {{0.24000000000000002, 29., 0.9440266199999999, 1.1602179014285714}, 
  0.3740386465330474}, {{0.24000000000000002, 29., 0.9239195399999999, 
   1.1670485714285714}, 0.3521614811072792}, 
 {{0.24000000000000002, 29., 0.9239195399999999, 1.1699806814285714}, 
  0.3513202783422773}, {{0.24000000000000002, 29., 0.9239195399999999, 
   1.1602179014285714}, 0.3541410687664316}, 
 {{0.24000000000000002, 29.599999999999998, 0.93684, 1.1670485714285714}, 
  0.36427570667996834}, {{0.24000000000000002, 29.599999999999998, 0.93684, 
   1.1699806814285714}, 0.36337108769518134}, 
 {{0.24000000000000002, 29.599999999999998, 0.93684, 1.1602179014285714}, 
  0.3664043895520609}, {{0.24000000000000002, 29.599999999999998, 
   0.9440266199999999, 1.1670485714285714}, 0.37150642272307455}, 
 {{0.24000000000000002, 29.599999999999998, 0.9440266199999999, 
   1.1699806814285714}, 0.37056787859820384}, 
 {{0.24000000000000002, 29.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.3737147226616719}, 
 {{0.24000000000000002, 29.599999999999998, 0.9239195399999999, 
   1.1670485714285714}, 0.3517705173949871}, 
 {{0.24000000000000002, 29.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.35092514962320925}, 
 {{0.24000000000000002, 29.599999999999998, 0.9239195399999999, 
   1.1602179014285714}, 0.35376012088858705}, 
 {{0.24000000000000002, 30.2, 0.93684, 1.1670485714285714}, 
  0.36391844641128546}, {{0.24000000000000002, 30.2, 0.93684, 
   1.1699806814285714}, 0.3630095197879368}, 
 {{0.24000000000000002, 30.2, 0.93684, 1.1602179014285714}, 
  0.3660572588026723}, {{0.24000000000000002, 30.2, 0.9440266199999999, 
   1.1670485714285714}, 0.37116906088102325}, 
 {{0.24000000000000002, 30.2, 0.9440266199999999, 1.1699806814285714}, 
  0.370226011453073}, {{0.24000000000000002, 30.2, 0.9440266199999999, 
   1.1602179014285714}, 0.3733879397622317}, 
 {{0.24000000000000002, 30.2, 0.9239195399999999, 1.1670485714285714}, 
  0.3513789761107277}, {{0.24000000000000002, 30.2, 0.9239195399999999, 
   1.1699806814285714}, 0.3505296375369327}, 
 {{0.24000000000000002, 30.2, 0.9239195399999999, 1.1602179014285714}, 
  0.35337790550034726}, {{0.24000000000000002, 30.799999999999997, 0.93684, 
   1.1670485714285714}, 0.36356008754701336}, 
 {{0.24000000000000002, 30.799999999999997, 0.93684, 1.1699806814285714}, 
  0.3626469807731377}, {{0.24000000000000002, 30.799999999999997, 0.93684, 
   1.1602179014285714}, 0.3657088397076061}, 
 {{0.24000000000000002, 30.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.3708300588283964}, 
 {{0.24000000000000002, 30.799999999999997, 0.9440266199999999, 
   1.1699806814285714}, 0.3698826455086805}, 
 {{0.24000000000000002, 30.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.3730593189818253}, 
 {{0.24000000000000002, 30.799999999999997, 0.9239195399999999, 
   1.1670485714285714}, 0.3509872555345523}, 
 {{0.24000000000000002, 30.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.35013407212993125}, 
 {{0.24000000000000002, 30.799999999999997, 0.9239195399999999, 
   1.1602179014285714}, 0.3529953429660067}, 
 {{0.24000000000000002, 31.4, 0.93684, 1.1670485714285714}, 
  0.3632010770443738}, {{0.24000000000000002, 31.4, 0.93684, 
   1.1699806814285714}, 0.362283922975887}, 
 {{0.24000000000000002, 31.4, 0.93684, 1.1602179014285714}, 
  0.3653594637716302}, {{0.24000000000000002, 31.4, 0.9440266199999999, 
   1.1670485714285714}, 0.37048989763765183}, 
 {{0.24000000000000002, 31.4, 0.9440266199999999, 1.1699806814285714}, 
  0.3695382548365288}, {{0.24000000000000002, 31.4, 0.9440266199999999, 
   1.1602179014285714}, 0.37272922135714487}, 
 {{0.24000000000000002, 31.4, 0.9239195399999999, 1.1670485714285714}, 
  0.35059575299523027}, {{0.24000000000000002, 31.4, 0.9239195399999999, 
   1.1699806814285714}, 0.3497388445126449}, 
 {{0.24000000000000002, 31.4, 0.9239195399999999, 1.1602179014285714}, 
  0.35261271533164545}, {{0.24000000000000002, 32., 0.93684, 
   1.1670485714285714}, 0.36284169226157204}, 
 {{0.24000000000000002, 32., 0.93684, 1.1699806814285714}, 
  0.3619205604389997}, {{0.24000000000000002, 32., 0.93684, 
   1.1602179014285714}, 0.3650095519037372}, 
 {{0.24000000000000002, 32., 0.9440266199999999, 1.1670485714285714}, 
  0.3701488820468307}, {{0.24000000000000002, 32., 0.9440266199999999, 
   1.1699806814285714}, 0.36919308474958235}, 
 {{0.24000000000000002, 32., 0.9440266199999999, 1.1602179014285714}, 
  0.37239809676663915}, {{0.24000000000000002, 32., 0.9239195399999999, 
   1.1670485714285714}, 0.35020469984104213}, 
 {{0.24000000000000002, 32., 0.9239195399999999, 1.1699806814285714}, 
  0.34934412654357866}, {{0.24000000000000002, 32., 0.9239195399999999, 
   1.1602179014285714}, 0.35223039341589946}, 
 {{0.24000000000000002, 32.6, 0.93684, 1.1670485714285714}, 
  0.36248235559158365}, {{0.24000000000000002, 32.6, 0.93684, 
   1.1699806814285714}, 0.3615573926674399}, 
 {{0.24000000000000002, 32.6, 0.93684, 1.1602179014285714}, 
  0.36465930355293286}, {{0.24000000000000002, 32.6, 0.9440266199999999, 
   1.1670485714285714}, 0.3698074650349346}, 
 {{0.24000000000000002, 32.6, 0.9440266199999999, 1.1699806814285714}, 
  0.36884766450059986}, {{0.24000000000000002, 32.6, 0.9440266199999999, 
   1.1602179014285714}, 0.37206617157828975}, 
 {{0.24000000000000002, 32.6, 0.9239195399999999, 1.1670485714285714}, 
  0.34981446412394906}, {{0.24000000000000002, 32.6, 0.9239195399999999, 
   1.1699806814285714}, 0.34895036431849963}, 
 {{0.24000000000000002, 32.6, 0.9239195399999999, 1.1602179014285714}, 
  0.35184853178205583}, {{0.24000000000000002, 33.2, 0.93684, 
   1.1670485714285714}, 0.362123395449636}, 
 {{0.24000000000000002, 33.2, 0.93684, 1.1699806814285714}, 
  0.36119470814031607}, {{0.24000000000000002, 33.2, 0.93684, 
   1.1602179014285714}, 0.3643092070234574}, 
 {{0.24000000000000002, 33.2, 0.9440266199999999, 1.1670485714285714}, 
  0.3694659972032274}, {{0.24000000000000002, 33.2, 0.9440266199999999, 
   1.1699806814285714}, 0.3685023047601811}, 
 {{0.24000000000000002, 33.2, 0.9440266199999999, 1.1602179014285714}, 
  0.3717339618153858}, {{0.24000000000000002, 33.2, 0.9239195399999999, 
   1.1670485714285714}, 0.3494253363912857}, 
 {{0.24000000000000002, 33.2, 0.9239195399999999, 1.1699806814285714}, 
  0.34855780865671926}, {{0.24000000000000002, 33.2, 0.9239195399999999, 
   1.1602179014285714}, 0.35146756876230284}, 
 {{0.24000000000000002, 33.8, 0.93684, 1.1670485714285714}, 
  0.36176509764703096}, {{0.24000000000000002, 33.8, 0.93684, 
   1.1699806814285714}, 0.36083278753455283}, 
 {{0.24000000000000002, 33.8, 0.93684, 1.1602179014285714}, 
  0.3639595322933499}, {{0.24000000000000002, 33.8, 0.9440266199999999, 
   1.1670485714285714}, 0.3691247871331032}, 
 {{0.24000000000000002, 33.8, 0.9440266199999999, 1.1699806814285714}, 
  0.36815730875835034}, {{0.24000000000000002, 33.8, 0.9440266199999999, 
   1.1602179014285714}, 0.3714017589134069}, 
 {{0.24000000000000002, 33.8, 0.9239195399999999, 1.1670485714285714}, 
  0.3490375631173814}, {{0.24000000000000002, 33.8, 0.9239195399999999, 
   1.1699806814285714}, 0.348166701272524}, 
 {{0.24000000000000002, 33.8, 0.9239195399999999, 1.1602179014285714}, 
  0.3510877379846863}, {{0.24000000000000002, 34.4, 0.93684, 
   1.1670485714285714}, 0.361407718943152}, 
 {{0.24000000000000002, 34.4, 0.93684, 1.1699806814285714}, 
  0.3604718818778416}, {{0.24000000000000002, 34.4, 0.93684, 
   1.1602179014285714}, 0.36361054738022874}, 
 {{0.24000000000000002, 34.4, 0.9440266199999999, 1.1670485714285714}, 
  0.36878411272332234}, {{0.24000000000000002, 34.4, 0.9440266199999999, 
   1.1699806814285714}, 0.36781294840225415}, 
 {{0.24000000000000002, 34.4, 0.9440266199999999, 1.1602179014285714}, 
  0.3710698526656538}, {{0.24000000000000002, 34.4, 0.9239195399999999, 
   1.1670485714285714}, 0.348651364537913}, 
 {{0.24000000000000002, 34.4, 0.9239195399999999, 1.1699806814285714}, 
  0.34777725720980274}, {{0.24000000000000002, 34.4, 0.9239195399999999, 
   1.1602179014285714}, 0.35070927011766667}, 
 {{0.24000000000000002, 35., 0.93684, 1.1670485714285714}, 
  0.3610514950713592}, {{0.24000000000000002, 35., 0.93684, 
   1.1699806814285714}, 0.3601122371737996}, 
 {{0.24000000000000002, 35., 0.93684, 1.1602179014285714}, 
  0.3632624926224583}, {{0.24000000000000002, 35., 0.9440266199999999, 
   1.1670485714285714}, 0.36844423003555}, 
 {{0.24000000000000002, 35., 0.9440266199999999, 1.1699806814285714}, 
  0.36746949033682114}, {{0.24000000000000002, 35., 0.9440266199999999, 
   1.1602179014285714}, 0.370738503376059}, 
 {{0.24000000000000002, 35., 0.9239195399999999, 1.1670485714285714}, 
  0.34826694119844953}, {{0.24000000000000002, 35., 0.9239195399999999, 
   1.1699806814285714}, 0.34738968628230954}, 
 {{0.24000000000000002, 35., 0.9239195399999999, 1.1602179014285714}, 
  0.35033237105076687}, {{0.24000000000000002, 35.6, 0.93684, 
   1.1670485714285714}, 0.3606963037259013}, 
 {{0.24000000000000002, 35.6, 0.93684, 1.1699806814285714}, 
  0.3597536245220098}, {{0.24000000000000002, 35.6, 0.93684, 
   1.1602179014285714}, 0.3629155996711341}, 
 {{0.24000000000000002, 35.6, 0.9440266199999999, 1.1670485714285714}, 
  0.3681050353873485}, {{0.24000000000000002, 35.6, 0.9440266199999999, 
   1.1699806814285714}, 0.36712672332521473}, 
 {{0.24000000000000002, 35.6, 0.9440266199999999, 1.1602179014285714}, 
  0.37040796283551236}, {{0.24000000000000002, 35.6, 0.9239195399999999, 
   1.1670485714285714}, 0.3478841415190947}, 
 {{0.24000000000000002, 35.6, 0.9239195399999999, 1.1699806814285714}, 
  0.3470037329796113}, {{0.24000000000000002, 35.6, 0.9239195399999999, 
   1.1602179014285714}, 0.34995723767472325}, 
 {{0.24000000000000002, 36.2, 0.93684, 1.1670485714285714}, 
  0.3603427651514429}, {{0.24000000000000002, 36.2, 0.93684, 
   1.1699806814285714}, 0.3593968034026874}, 
 {{0.24000000000000002, 36.2, 0.93684, 1.1602179014285714}, 
  0.3625696715402065}, {{0.24000000000000002, 36.2, 0.9440266199999999, 
   1.1670485714285714}, 0.3677671665385168}, 
 {{0.24000000000000002, 36.2, 0.9440266199999999, 1.1699806814285714}, 
  0.3667854245790033}, {{0.24000000000000002, 36.2, 0.9440266199999999, 
   1.1602179014285714}, 0.3700780499655926}, 
 {{0.24000000000000002, 36.2, 0.9239195399999999, 1.1670485714285714}, 
  0.34750355160484914}, {{0.24000000000000002, 36.2, 0.9239195399999999, 
   1.1699806814285714}, 0.34662012121091784}, 
 {{0.24000000000000002, 36.2, 0.9239195399999999, 1.1602179014285714}, 
  0.34958364522800967}, {{0.24000000000000002, 36.8, 0.93684, 
   1.1670485714285714}, 0.3599908739488587}, 
 {{0.24000000000000002, 36.8, 0.93684, 1.1699806814285714}, 
  0.3590417069740441}, {{0.24000000000000002, 36.8, 0.93684, 
   1.1602179014285714}, 0.3622254088045459}, 
 {{0.24000000000000002, 36.8, 0.9440266199999999, 1.1670485714285714}, 
  0.3674306339454921}, {{0.24000000000000002, 36.8, 0.9440266199999999, 
   1.1699806814285714}, 0.3664455427034108}, 
 {{0.24000000000000002, 36.8, 0.9440266199999999, 1.1602179014285714}, 
  0.36974948363401355}, {{0.24000000000000002, 36.8, 0.9239195399999999, 
   1.1670485714285714}, 0.3471251406231323}, 
 {{0.24000000000000002, 36.8, 0.9239195399999999, 1.1699806814285714}, 
  0.3462387594242335}, {{0.24000000000000002, 36.8, 0.9239195399999999, 
   1.1602179014285714}, 0.34921226314415377}, 
 {{0.24000000000000002, 37.4, 0.93684, 1.1670485714285714}, 
  0.359640770632981}, {{0.24000000000000002, 37.4, 0.93684, 
   1.1699806814285714}, 0.3586884723941458}, 
 {{0.24000000000000002, 37.4, 0.93684, 1.1602179014285714}, 
  0.36188275872224046}, {{0.24000000000000002, 37.4, 0.9440266199999999, 
   1.1670485714285714}, 0.3670955911926245}, 
 {{0.24000000000000002, 37.4, 0.9440266199999999, 1.1699806814285714}, 
  0.36610722993673256}, {{0.24000000000000002, 37.4, 0.9440266199999999, 
   1.1602179014285714}, 0.3694222260566283}, 
 {{0.24000000000000002, 37.4, 0.9239195399999999, 1.1670485714285714}, 
  0.34674902319564455}, {{0.24000000000000002, 37.4, 0.9239195399999999, 
   1.1699806814285714}, 0.34585975913763645}, 
 {{0.24000000000000002, 37.4, 0.9239195399999999, 1.1602179014285714}, 
  0.3488430136429655}, {{0.24000000000000002, 38., 0.93684, 
   1.1670485714285714}, 0.3592925799882632}, 
 {{0.24000000000000002, 38., 0.93684, 1.1699806814285714}, 
  0.3583372213646335}, {{0.24000000000000002, 38., 0.93684, 
   1.1602179014285714}, 0.3615418535554998}, 
 {{0.24000000000000002, 38., 0.9440266199999999, 1.1670485714285714}, 
  0.3667621796829153}, {{0.24000000000000002, 38., 0.9440266199999999, 
   1.1699806814285714}, 0.3657706199437261}, 
 {{0.24000000000000002, 38., 0.9440266199999999, 1.1602179014285714}, 
  0.3690964263166133}, {{0.24000000000000002, 38., 0.9239195399999999, 
   1.1670485714285714}, 0.3463752999055149}, 
 {{0.24000000000000002, 38., 0.9239195399999999, 1.1699806814285714}, 
  0.34548321808973187}, {{0.24000000000000002, 38., 0.9239195399999999, 
   1.1602179014285714}, 0.3484759967918896}, 
 {{0.24000000000000002, 38.6, 0.93684, 1.1670485714285714}, 
  0.3589464126235083}, {{0.24000000000000002, 38.6, 0.93684, 
   1.1699806814285714}, 0.3579880616659443}, 
 {{0.24000000000000002, 38.6, 0.93684, 1.1602179014285714}, 
  0.3612028106887178}, {{0.24000000000000002, 38.6, 0.9440266199999999, 
   1.1670485714285714}, 0.3664305223662981}, 
 {{0.24000000000000002, 38.6, 0.9440266199999999, 1.1699806814285714}, 
  0.36543583608114666}, {{0.24000000000000002, 38.6, 0.9440266199999999, 
   1.1602179014285714}, 0.36877220430136476}, 
 {{0.24000000000000002, 38.6, 0.9239195399999999, 1.1670485714285714}, 
  0.3460040587250694}, {{0.24000000000000002, 38.6, 0.9239195399999999, 
   1.1699806814285714}, 0.3451092216487684}, 
 {{0.24000000000000002, 38.6, 0.9239195399999999, 1.1602179014285714}, 
  0.3481113196532751}, {{0.24000000000000002, 39.2, 0.93684, 
   1.1670485714285714}, 0.3586023663649242}, 
 {{0.24000000000000002, 39.2, 0.93684, 1.1699806814285714}, 
  0.357641088532406}, {{0.24000000000000002, 39.2, 0.93684, 
   1.1602179014285714}, 0.3608657342926822}, 
 {{0.24000000000000002, 39.2, 0.9440266199999999, 1.1670485714285714}, 
  0.3661007305561183}, {{0.24000000000000002, 39.2, 0.9440266199999999, 
   1.1699806814285714}, 0.3651029849074925}, 
 {{0.24000000000000002, 39.2, 0.9440266199999999, 1.1602179014285714}, 
  0.36844968883147355}, {{0.24000000000000002, 39.2, 0.9239195399999999, 
   1.1670485714285714}, 0.345635376292922}, 
 {{0.24000000000000002, 39.2, 0.9239195399999999, 1.1699806814285714}, 
  0.3447378440725313}, {{0.24000000000000002, 39.2, 0.9239195399999999, 
   1.1602179014285714}, 0.3477490587864089}, 
 {{0.24000000000000002, 39.800000000000004, 0.93684, 1.1670485714285714}, 
  0.3582605275820605}, {{0.24000000000000002, 39.800000000000004, 0.93684, 
   1.1699806814285714}, 0.3572960173852326}, 
 {{0.24000000000000002, 39.800000000000004, 0.93684, 1.1602179014285714}, 
  0.3605307165193147}, {{0.24000000000000002, 39.800000000000004, 
   0.9440266199999999, 1.1670485714285714}, 0.365772896964459}, 
 {{0.24000000000000002, 39.800000000000004, 0.9440266199999999, 
   1.1699806814285714}, 0.36477179487415595}, 
 {{0.24000000000000002, 39.800000000000004, 0.9440266199999999, 
   1.1602179014285714}, 0.3681289794659631}, 
 {{0.24000000000000002, 39.800000000000004, 0.9239195399999999, 
   1.1670485714285714}, 0.3452693190562453}, 
 {{0.24000000000000002, 39.800000000000004, 0.9239195399999999, 
   1.1699806814285714}, 0.3443687836372326}, 
 {{0.24000000000000002, 39.800000000000004, 0.9239195399999999, 
   1.1602179014285714}, 0.3473892858472809}, 
 {{0.27, 0.4, 0.93684, 1.1670485714285714}, 0.2844804846571723}, 
 {{0.27, 0.4, 0.93684, 1.1699806814285714}, 0.28447714680324115}, 
 {{0.27, 0.4, 0.93684, 1.1602179014285714}, 0.284488206748988}, 
 {{0.27, 0.4, 0.9440266199999999, 1.1670485714285714}, 0.2850579688232538}, 
 {{0.27, 0.4, 0.9440266199999999, 1.1699806814285714}, 0.28505454122557244}, 
 {{0.27, 0.4, 0.9440266199999999, 1.1602179014285714}, 0.2850658984398712}, 
 {{0.27, 0.4, 0.9239195399999999, 1.1670485714285714}, 0.2834787200849943}, 
 {{0.27, 0.4, 0.9239195399999999, 1.1699806814285714}, 0.2834755388142661}, 
 {{0.27, 0.4, 0.9239195399999999, 1.1602179014285714}, 0.283486080090828}, 
 {{0.27, 0.6000000000000001, 0.93684, 1.1670485714285714}, 
  0.290951531287168}, {{0.27, 0.6000000000000001, 0.93684, 
   1.1699806814285714}, 0.2909425788440648}, 
 {{0.27, 0.6000000000000001, 0.93684, 1.1602179014285714}, 
  0.2909722707479353}, {{0.27, 0.6000000000000001, 0.9440266199999999, 
   1.1670485714285714}, 0.29179260890152564}, 
 {{0.27, 0.6000000000000001, 0.9440266199999999, 1.1699806814285714}, 
  0.29178338706010154}, {{0.27, 0.6000000000000001, 0.9440266199999999, 
   1.1602179014285714}, 0.2918139723643065}, 
 {{0.27, 0.6000000000000001, 0.9239195399999999, 1.1670485714285714}, 
  0.28949273876406173}, {{0.27, 0.6000000000000001, 0.9239195399999999, 
   1.1699806814285714}, 0.2894842555404767}, 
 {{0.27, 0.6000000000000001, 0.9239195399999999, 1.1602179014285714}, 
  0.2895123913812674}, {{0.27, 0.8, 0.93684, 1.1670485714285714}, 
  0.2969666959868401}, {{0.27, 0.8, 0.93684, 1.1699806814285714}, 
  0.296950099864183}, {{0.27, 0.8, 0.93684, 1.1602179014285714}, 
  0.297005173608702}, {{0.27, 0.8, 0.9440266199999999, 1.1670485714285714}, 
  0.2980562462338679}, {{0.27, 0.8, 0.9440266199999999, 1.1699806814285714}, 
  0.2980391302303752}, {{0.27, 0.8, 0.9440266199999999, 1.1602179014285714}, 
  0.2980959290557325}, {{0.27, 0.8, 0.9239195399999999, 1.1670485714285714}, 
  0.2950772229091907}, {{0.27, 0.8, 0.9239195399999999, 1.1699806814285714}, 
  0.2950615316955207}, {{0.27, 0.8, 0.9239195399999999, 1.1602179014285714}, 
  0.295113602749227}, {{0.27, 1., 0.93684, 1.1670485714285714}, 
  0.3025633826988176}, {{0.27, 1., 0.93684, 1.1699806814285714}, 
  0.3025374785844614}, {{0.27, 1., 0.93684, 1.1602179014285714}, 
  0.3026234783468301}, {{0.27, 1., 0.9440266199999999, 1.1670485714285714}, 
  0.3038873853173119}, {{0.27, 1., 0.9440266199999999, 1.1699806814285714}, 
  0.3038606517769658}, {{0.27, 1., 0.9440266199999999, 1.1602179014285714}, 
  0.30394940497148853}, {{0.27, 1., 0.9239195399999999, 1.1670485714285714}, 
  0.3002676460758637}, {{0.27, 1., 0.9239195399999999, 1.1699806814285714}, 
  0.300243185122087}, {{0.27, 1., 0.9239195399999999, 1.1602179014285714}, 
  0.30032439404421885}, {{0.27, 1.2000000000000002, 0.93684, 
   1.1670485714285714}, 0.3077753523578297}, 
 {{0.27, 1.2000000000000002, 0.93684, 1.1699806814285714}, 
  0.3077387847767976}, {{0.27, 1.2000000000000002, 0.93684, 
   1.1602179014285714}, 0.30786023280179203}, 
 {{0.27, 1.2000000000000002, 0.9440266199999999, 1.1670485714285714}, 
  0.3093207934373419}, {{0.27, 1.2000000000000002, 0.9440266199999999, 
   1.1699806814285714}, 0.30928303792398654}, 
 {{0.27, 1.2000000000000002, 0.9440266199999999, 1.1602179014285714}, 
  0.30940843098644616}, {{0.27, 1.2000000000000002, 0.9239195399999999, 
   1.1670485714285714}, 0.3050960056120647}, 
 {{0.27, 1.2000000000000002, 0.9239195399999999, 1.1699806814285714}, 
  0.30506150442619995}, {{0.27, 1.2000000000000002, 0.9239195399999999, 
   1.1602179014285714}, 0.30517609009391145}, 
 {{0.27, 1.4, 0.93684, 1.1670485714285714}, 0.3126331348131209}, 
 {{0.27, 1.4, 0.93684, 1.1699806814285714}, 0.31258480993672566}, 
 {{0.27, 1.4, 0.93684, 1.1602179014285714}, 0.312745361742925}, 
 {{0.27, 1.4, 0.9440266199999999, 1.1670485714285714}, 0.31438792163949625}, 
 {{0.27, 1.4, 0.9440266199999999, 1.1699806814285714}, 0.3143380100362672}, 
 {{0.27, 1.4, 0.9440266199999999, 1.1602179014285714}, 0.3145038330166813}, 
 {{0.27, 1.4, 0.9239195399999999, 1.1670485714285714}, 0.30959121833848935}, 
 {{0.27, 1.4, 0.9239195399999999, 1.1699806814285714}, 0.3095456529926002}, 
 {{0.27, 1.4, 0.9239195399999999, 1.1602179014285714}, 0.3096970375050868}, 
 {{0.27, 1.6, 0.93684, 1.1670485714285714}, 0.31716438775906236}, 
 {{0.27, 1.6, 0.93684, 1.1699806814285714}, 0.3171034335184401}, 
 {{0.27, 1.6, 0.93684, 1.1602179014285714}, 0.3173060092274911}, 
 {{0.27, 1.6, 0.9440266199999999, 1.1670485714285714}, 0.31911727169505993}, 
 {{0.27, 1.6, 0.9440266199999999, 1.1699806814285714}, 0.31905429909155325}, 
 {{0.27, 1.6, 0.9440266199999999, 1.1602179014285714}, 0.3192635819553211}, 
 {{0.27, 1.6, 0.9239195399999999, 1.1670485714285714}, 0.3137794651001081}, 
 {{0.27, 1.6, 0.9239195399999999, 1.1699806814285714}, 0.31372202048446973}, 
 {{0.27, 1.6, 0.9239195399999999, 1.1602179014285714}, 0.31391293344907883}, 
 {{0.27, 1.8000000000000003, 0.93684, 1.1670485714285714}, 
  0.32139421079150626}, {{0.27, 1.8000000000000003, 0.93684, 
   1.1699806814285714}, 0.3213199430967366}, 
 {{0.27, 1.8000000000000003, 0.93684, 1.1602179014285714}, 
  0.3215668387807104}, {{0.27, 1.8000000000000003, 0.9440266199999999, 
   1.1670485714285714}, 0.32353471762798147}, 
 {{0.27, 1.8000000000000003, 0.9440266199999999, 1.1699806814285714}, 
  0.3234579734828908}, {{0.27, 1.8000000000000003, 0.9440266199999999, 
   1.1602179014285714}, 0.3237131009382046}, 
 {{0.27, 1.8000000000000003, 0.9239195399999999, 1.1670485714285714}, 
  0.31768449127776105}, {{0.27, 1.8000000000000003, 0.9239195399999999, 
   1.1699806814285714}, 0.31761452916650645}, 
 {{0.27, 1.8000000000000003, 0.9239195399999999, 1.1602179014285714}, 
  0.3178471129630865}, {{0.27, 2., 0.93684, 1.1670485714285714}, 
  0.3253454199383195}, {{0.27, 2., 0.93684, 1.1699806814285714}, 
  0.3252573140267878}, {{0.27, 2., 0.93684, 1.1602179014285714}, 
  0.3255502962484794}, {{0.27, 2., 0.9440266199999999, 1.1670485714285714}, 
  0.32766378657863543}, {{0.27, 2., 0.9440266199999999, 1.1699806814285714}, 
  0.32757272516119895}, {{0.27, 2., 0.9440266199999999, 1.1602179014285714}, 
  0.32787553418991777}, {{0.27, 2., 0.9239195399999999, 1.1670485714285714}, 
  0.32132787055360335}, {{0.27, 2., 0.9239195399999999, 1.1699806814285714}, 
  0.32124490252730525}, {{0.27, 2., 0.9239195399999999, 1.1602179014285714}, 
  0.32152080165777935}, {{0.27, 2.2, 0.93684, 1.1670485714285714}, 
  0.3290387891024371}, {{0.27, 2.2, 0.93684, 1.1699806814285714}, 
  0.3289364551932862}, {{0.27, 2.2, 0.93684, 1.1602179014285714}, 
  0.329276841421216}, {{0.27, 2.2, 0.9440266199999999, 1.1670485714285714}, 
  0.3315259062216064}, {{0.27, 2.2, 0.9440266199999999, 1.1699806814285714}, 
  0.33142012148399064}, {{0.27, 2.2, 0.9440266199999999, 1.1602179014285714}, 
  0.3317719843383814}, {{0.27, 2.2, 0.9239195399999999, 1.1670485714285714}, 
  0.32472923511794743}, {{0.27, 2.2, 0.9239195399999999, 1.1699806814285714}, 
  0.32463289958416963}, {{0.27, 2.2, 0.9239195399999999, 1.1602179014285714}, 
  0.32495333657737185}, {{0.27, 2.6, 0.93684, 1.1670485714285714}, 
  0.33572416793088095}, {{0.27, 2.6, 0.93684, 1.1699806814285714}, 
  0.33559254881308287}, {{0.27, 2.6, 0.93684, 1.1602179014285714}, 
  0.33603055721109465}, {{0.27, 2.6, 0.9440266199999999, 1.1670485714285714}, 
  0.33852380157583095}, {{0.27, 2.6, 0.9440266199999999, 1.1699806814285714}, 
  0.338387707015194}, {{0.27, 2.6, 0.9440266199999999, 1.1602179014285714}, 
  0.3388406064900572}, {{0.27, 2.6, 0.9239195399999999, 1.1670485714285714}, 
  0.33087399636546594}, {{0.27, 2.6, 0.9239195399999999, 1.1699806814285714}, 
  0.33075015566279886}, {{0.27, 2.6, 0.9239195399999999, 1.1602179014285714}, 
  0.3311622829211852}, {{0.27, 3., 0.93684, 1.1670485714285714}, 
  0.34158422225750057}, {{0.27, 3., 0.93684, 1.1699806814285714}, 
  0.3414229738049885}, {{0.27, 3., 0.93684, 1.1602179014285714}, 
  0.34195982644752565}, {{0.27, 3., 0.9440266199999999, 1.1670485714285714}, 
  0.34466658060803007}, {{0.27, 3., 0.9440266199999999, 1.1699806814285714}, 
  0.34449980841214406}, {{0.27, 3., 0.9440266199999999, 1.1602179014285714}, 
  0.3450550479037339}, {{0.27, 3., 0.9239195399999999, 1.1670485714285714}, 
  0.3362451437207801}, {{0.27, 3., 0.9239195399999999, 1.1699806814285714}, 
  0.33609349462694144}, {{0.27, 3., 0.9239195399999999, 1.1602179014285714}, 
  0.3365983937389434}, {{0.27, 3.4000000000000004, 0.93684, 
   1.1670485714285714}, 0.34673080229118486}, 
 {{0.27, 3.4000000000000004, 0.93684, 1.1699806814285714}, 
  0.3465400238060767}, {{0.27, 3.4000000000000004, 0.93684, 
   1.1602179014285714}, 0.3471754550825436}, 
 {{0.27, 3.4000000000000004, 0.9440266199999999, 1.1670485714285714}, 
  0.35006972333175657}, {{0.27, 3.4000000000000004, 0.9440266199999999, 
   1.1699806814285714}, 0.3498723676362644}, 
 {{0.27, 3.4000000000000004, 0.9440266199999999, 1.1602179014285714}, 
  0.3505297008473402}, {{0.27, 3.4000000000000004, 0.9239195399999999, 
   1.1670485714285714}, 0.34094820303455703}, 
 {{0.27, 3.4000000000000004, 0.9239195399999999, 1.1699806814285714}, 
  0.3407688538268119}, {{0.27, 3.4000000000000004, 0.9239195399999999, 
   1.1602179014285714}, 0.3413662256090046}, 
 {{0.27, 3.8000000000000003, 0.93684, 1.1670485714285714}, 
  0.35125778265135826}, {{0.27, 3.8000000000000003, 0.93684, 
   1.1699806814285714}, 0.35103792756236224}, 
 {{0.27, 3.8000000000000003, 0.93684, 1.1602179014285714}, 
  0.3517704835602059}, {{0.27, 3.8000000000000003, 0.9440266199999999, 
   1.1670485714285714}, 0.35483021908189216}, 
 {{0.27, 3.8000000000000003, 0.9440266199999999, 1.1699806814285714}, 
  0.3546027416125998}, {{0.27, 3.8000000000000003, 0.9440266199999999, 
   1.1602179014285714}, 0.3553606888309577}, 
 {{0.27, 3.8000000000000003, 0.9239195399999999, 1.1670485714285714}, 
  0.3450716267789823}, {{0.27, 3.8000000000000003, 0.9239195399999999, 
   1.1699806814285714}, 0.3448650165650429}, 
 {{0.27, 3.8000000000000003, 0.9239195399999999, 1.1602179014285714}, 
  0.3455534515920381}, {{0.27, 4.2, 0.93684, 1.1670485714285714}, 
  0.3552447654611172}, {{0.27, 4.2, 0.93684, 1.1699806814285714}, 
  0.35499653509249457}, {{0.27, 4.2, 0.93684, 1.1602179014285714}, 
  0.35582392807931107}, {{0.27, 4.2, 0.9440266199999999, 1.1670485714285714}, 
  0.3590303467822606}, {{0.27, 4.2, 0.9440266199999999, 1.1699806814285714}, 
  0.35877346678185307}, {{0.27, 4.2, 0.9440266199999999, 1.1602179014285714}, 
  0.3596296821567823}, {{0.27, 4.2, 0.9239195399999999, 1.1670485714285714}, 
  0.34869036058996516}, {{0.27, 4.2, 0.9239195399999999, 1.1699806814285714}, 
  0.3484571597254925}, {{0.27, 4.2, 0.9239195399999999, 1.1602179014285714}, 
  0.34923447067145086}, {{0.27, 4.6000000000000005, 0.93684, 
   1.1670485714285714}, 0.3587601630532672}, 
 {{0.27, 4.6000000000000005, 0.93684, 1.1699806814285714}, 
  0.3584845035079755}, {{0.27, 4.6000000000000005, 0.93684, 
   1.1602179014285714}, 0.3594036278164079}, 
 {{0.27, 4.6000000000000005, 0.9440266199999999, 1.1670485714285714}, 
  0.362740833984528}, {{0.27, 4.6000000000000005, 0.9440266199999999, 
   1.1699806814285714}, 0.36245552222912875}, 
 {{0.27, 4.6000000000000005, 0.9440266199999999, 1.1602179014285714}, 
  0.3634068193077784}, {{0.27, 4.6000000000000005, 0.9239195399999999, 
   1.1670485714285714}, 0.3518687898437424}, 
 {{0.27, 4.6000000000000005, 0.9239195399999999, 1.1699806814285714}, 
  0.3516099016318127}, {{0.27, 4.6000000000000005, 0.9239195399999999, 
   1.1602179014285714}, 0.35247312292062843}, 
 {{0.27, 5., 0.93684, 1.1670485714285714}, 0.3618618992284007}, 
 {{0.27, 5., 0.93684, 1.1699806814285714}, 0.3615597137314574}, 
 {{0.27, 5., 0.93684, 1.1602179014285714}, 0.3625676239488287}, 
 {{0.27, 5., 0.9440266199999999, 1.1670485714285714}, 0.36602158235326065}, 
 {{0.27, 5., 0.9440266199999999, 1.1699806814285714}, 0.36570877109818545}, 
 {{0.27, 5., 0.9440266199999999, 1.1602179014285714}, 0.3667521096341711}, 
 {{0.27, 5., 0.9239195399999999, 1.1670485714285714}, 0.35466140391293216}, 
 {{0.27, 5., 0.9239195399999999, 1.1699806814285714}, 0.3543776815064066}, 
 {{0.27, 5., 0.9239195399999999, 1.1602179014285714}, 0.3553240311593311}, 
 {{0.27, 5.4, 0.93684, 1.1670485714285714}, 0.36459921182443605}, 
 {{0.27, 5.4, 0.93684, 1.1699806814285714}, 0.36427153311765925}, 
 {{0.27, 5.4, 0.93684, 1.1602179014285714}, 0.36536474322792073}, 
 {{0.27, 5.4, 0.9440266199999999, 1.1670485714285714}, 0.3689235741937262}, 
 {{0.27, 5.4, 0.9440266199999999, 1.1699806814285714}, 0.36858432814198666}, 
 {{0.27, 5.4, 0.9440266199999999, 1.1602179014285714}, 0.3697161146540042}, 
 {{0.27, 5.4, 0.9239195399999999, 1.1670485714285714}, 0.35711441134274746}, 
 {{0.27, 5.4, 0.9239195399999999, 1.1699806814285714}, 0.3568068322237582}, 
 {{0.27, 5.4, 0.9239195399999999, 1.1602179014285714}, 0.3578330102042085}, 
 {{0.27, 5.800000000000001, 0.93684, 1.1670485714285714}, 
  0.36701503637706967}, {{0.27, 5.800000000000001, 0.93684, 
   1.1699806814285714}, 0.3666629236921342}, 
 {{0.27, 5.800000000000001, 0.93684, 1.1602179014285714}, 
  0.36783796167334243}, {{0.27, 5.800000000000001, 0.9440266199999999, 
   1.1670485714285714}, 0.37149125650145376}, 
 {{0.27, 5.800000000000001, 0.9440266199999999, 1.1699806814285714}, 
  0.37112666845498704}, {{0.27, 5.800000000000001, 0.9440266199999999, 
   1.1602179014285714}, 0.3723433206373843}, 
 {{0.27, 5.800000000000001, 0.9239195399999999, 1.1670485714285714}, 
  0.35926812420444304}, {{0.27, 5.800000000000001, 0.9239195399999999, 
   1.1699806814285714}, 0.35893768956534716}, 
 {{0.27, 5.800000000000001, 0.9239195399999999, 1.1602179014285714}, 
  0.36004041437609524}, {{0.27, 6.2, 0.93684, 1.1670485714285714}, 
  0.36914651918668534}, {{0.27, 6.2, 0.93684, 1.1699806814285714}, 
  0.3687709644785716}, {{0.27, 6.2, 0.93684, 1.1602179014285714}, 
  0.37002437127229126}, {{0.27, 6.2, 0.9440266199999999, 1.1670485714285714}, 
  0.37376309714713957}, {{0.27, 6.2, 0.9440266199999999, 1.1699806814285714}, 
  0.37337419199649974}, {{0.27, 6.2, 0.9440266199999999, 1.1602179014285714}, 
  0.3746721382986858}, {{0.27, 6.2, 0.9239195399999999, 1.1670485714285714}, 
  0.36115739588501483}, {{0.27, 6.2, 0.9239195399999999, 1.1699806814285714}, 
  0.36080504094228305}, {{0.27, 6.2, 0.9239195399999999, 1.1602179014285714}, 
  0.3619810477819437}, {{0.27, 6.8, 0.93684, 1.1670485714285714}, 
  0.3718797005578911}, {{0.27, 6.8, 0.93684, 1.1699806814285714}, 
  0.37147110959363266}, {{0.27, 6.8, 0.93684, 1.1602179014285714}, 
  0.37283542317456303}, {{0.27, 6.8, 0.9440266199999999, 1.1670485714285714}, 
  0.376687746412255}, {{0.27, 6.8, 0.9440266199999999, 1.1699806814285714}, 
  0.3762645600750789}, {{0.27, 6.8, 0.9440266199999999, 1.1602179014285714}, 
  0.37767758419894254}, {{0.27, 6.8, 0.9239195399999999, 1.1670485714285714}, 
  0.36356025042313217}, {{0.27, 6.8, 0.9239195399999999, 1.1699806814285714}, 
  0.36317702428671333}, {{0.27, 6.8, 0.9239195399999999, 1.1602179014285714}, 
  0.364456683138769}, {{0.27, 7.4, 0.93684, 1.1670485714285714}, 
  0.37413614946783585}, {{0.27, 7.4, 0.93684, 1.1699806814285714}, 
  0.37369659546194944}, {{0.27, 7.4, 0.93684, 1.1602179014285714}, 
  0.3751644823886536}, {{0.27, 7.4, 0.9440266199999999, 1.1670485714285714}, 
  0.37911561337255045}, {{0.27, 7.4, 0.9440266199999999, 1.1699806814285714}, 
  0.37866038534947627}, {{0.27, 7.4, 0.9440266199999999, 1.1602179014285714}, 
  0.380180904898999}, {{0.27, 7.4, 0.9239195399999999, 1.1670485714285714}, 
  0.3655208857783504}, {{0.27, 7.4, 0.9239195399999999, 1.1699806814285714}, 
  0.36510873836017993}, {{0.27, 7.4, 0.9239195399999999, 1.1602179014285714}, 
  0.36648514556932027}, {{0.27, 8., 0.93684, 1.1670485714285714}, 
  0.3759910478040183}, {{0.27, 8., 0.93684, 1.1699806814285714}, 
  0.37552291199551485}, {{0.27, 8., 0.93684, 1.1602179014285714}, 
  0.37708698099796445}, {{0.27, 8., 0.9440266199999999, 1.1670485714285714}, 
  0.38112493624420374}, {{0.27, 8., 0.9440266199999999, 1.1699806814285714}, 
  0.3806399369800157}, {{0.27, 8., 0.9440266199999999, 1.1602179014285714}, 
  0.3822603139152477}, {{0.27, 8., 0.9239195399999999, 1.1670485714285714}, 
  0.36710967952081297}, {{0.27, 8., 0.9239195399999999, 1.1699806814285714}, 
  0.36667085560831636}, {{0.27, 8., 0.9239195399999999, 1.1602179014285714}, 
  0.3681370473165801}, {{0.27, 8.6, 0.93684, 1.1670485714285714}, 
  0.3775067246130762}, {{0.27, 8.6, 0.93684, 1.1699806814285714}, 
  0.37701191646859383}, {{0.27, 8.6, 0.93684, 1.1602179014285714}, 
  0.37866552587638697}, {{0.27, 8.6, 0.9440266199999999, 1.1670485714285714}, 
  0.3827800779240449}, {{0.27, 8.6, 0.9440266199999999, 1.1699806814285714}, 
  0.38226737735273614}, {{0.27, 8.6, 0.9440266199999999, 1.1602179014285714}, 
  0.3839807430232016}, {{0.27, 8.6, 0.9239195399999999, 1.1670485714285714}, 
  0.3683849439025157}, {{0.27, 8.6, 0.9239195399999999, 1.1699806814285714}, 
  0.3679212395481716}, {{0.27, 8.6, 0.9239195399999999, 1.1602179014285714}, 
  0.36947096597806617}, {{0.27, 9.2, 0.93684, 1.1670485714285714}, 
  0.3787343493177499}, {{0.27, 9.2, 0.93684, 1.1699806814285714}, 
  0.37821476101317464}, {{0.27, 9.2, 0.93684, 1.1602179014285714}, 
  0.37995160334428524}, {{0.27, 9.2, 0.9440266199999999, 1.1670485714285714}, 
  0.38413425076253294}, {{0.27, 9.2, 0.9440266199999999, 1.1699806814285714}, 
  0.3835958058356381}, {{0.27, 9.2, 0.9440266199999999, 1.1602179014285714}, 
  0.38539563662537474}, {{0.27, 9.2, 0.9239195399999999, 1.1670485714285714}, 
  0.3693944797503044}, {{0.27, 9.2, 0.9239195399999999, 1.1699806814285714}, 
  0.36890767484047193}, {{0.27, 9.2, 0.9239195399999999, 1.1602179014285714}, 
  0.3705350031463641}, {{0.27, 9.8, 0.93684, 1.1670485714285714}, 
  0.3797168418204802}, {{0.27, 9.8, 0.93684, 1.1699806814285714}, 
  0.37917422230864034}, {{0.27, 9.8, 0.93684, 1.1602179014285714}, 
  0.3809884591480577}, {{0.27, 9.8, 0.9440266199999999, 1.1670485714285714}, 
  0.3852320138437426}, {{0.27, 9.8, 0.9440266199999999, 1.1699806814285714}, 
  0.3846696338729938}, {{0.27, 9.8, 0.9440266199999999, 1.1602179014285714}, 
  0.38654988975141125}, {{0.27, 9.8, 0.9239195399999999, 1.1670485714285714}, 
  0.3701783646350667}, {{0.27, 9.8, 0.9239195399999999, 1.1699806814285714}, 
  0.36967010369878456}, {{0.27, 9.8, 0.9239195399999999, 1.1602179014285714}, 
  0.37136954330450184}, {{0.27, 10.4, 0.93684, 1.1670485714285714}, 
  0.3804895816732171}, {{0.27, 10.4, 0.93684, 1.1699806814285714}, 
  0.3799254833652588}, {{0.27, 10.4, 0.93684, 1.1602179014285714}, 
  0.38181191123226715}, {{0.27, 10.4, 0.9440266199999999, 
   1.1670485714285714}, 0.38611013507697917}, 
 {{0.27, 10.4, 0.9440266199999999, 1.1699806814285714}, 0.3855254281043206}, 
 {{0.27, 10.4, 0.9440266199999999, 1.1602179014285714}, 0.387480719536015}, 
 {{0.27, 10.4, 0.9239195399999999, 1.1670485714285714}, 0.3707695770094528}, 
 {{0.27, 10.4, 0.9239195399999999, 1.1699806814285714}, 0.37024131634881446}, 
 {{0.27, 10.4, 0.9239195399999999, 1.1602179014285714}, 0.3720079869799201}, 
 {{0.27, 11., 0.93684, 1.1670485714285714}, 0.3810830655864744}, 
 {{0.27, 11., 0.93684, 1.1699806814285714}, 0.3804989930599472}, 
 {{0.27, 11., 0.93684, 1.1602179014285714}, 0.38245259137317517}, 
 {{0.27, 11., 0.9440266199999999, 1.1670485714285714}, 0.3868003060450115}, 
 {{0.27, 11., 0.9440266199999999, 1.1699806814285714}, 0.38619482870799615}, 
 {{0.27, 11., 0.9440266199999999, 1.1602179014285714}, 0.3882199610859627}, 
 {{0.27, 11., 0.9239195399999999, 1.1670485714285714}, 0.3711965466465958}, 
 {{0.27, 11., 0.9239195399999999, 1.1699806814285714}, 0.3706497005442881}, 
 {{0.27, 11., 0.9239195399999999, 1.1602179014285714}, 0.372478882501958}, 
 {{0.27, 11.6, 0.93684, 1.1670485714285714}, 0.38152267839400056}, 
 {{0.27, 11.6, 0.93684, 1.1699806814285714}, 0.38091996553860347}, 
 {{0.27, 11.6, 0.93684, 1.1602179014285714}, 0.3829362251388099}, 
 {{0.27, 11.6, 0.9440266199999999, 1.1670485714285714}, 0.38732892321252715}, 
 {{0.27, 11.6, 0.9440266199999999, 1.1699806814285714}, 0.3867040577287091}, 
 {{0.27, 11.6, 0.9440266199999999, 1.1602179014285714}, 0.3887943630348629}, 
 {{0.27, 11.6, 0.9239195399999999, 1.1670485714285714}, 0.371482908451079}, 
 {{0.27, 11.6, 0.9239195399999999, 1.1699806814285714}, 0.3709187270631007}, 
 {{0.27, 11.6, 0.9239195399999999, 1.1602179014285714}, 0.3728061859722561}, 
 {{0.27, 12.2, 0.93684, 1.1670485714285714}, 0.38182926499180475}, 
 {{0.27, 12.2, 0.93684, 1.1699806814285714}, 0.3812091070992434}, 
 {{0.27, 12.2, 0.93684, 1.1602179014285714}, 0.38328410676774427}, 
 {{0.27, 12.2, 0.9440266199999999, 1.1670485714285714}, 0.387717707814531}, 
 {{0.27, 12.2, 0.9440266199999999, 1.1699806814285714}, 0.3870746929560328}, 
 {{0.27, 12.2, 0.9440266199999999, 1.1602179014285714}, 0.3892260986912843}, 
 {{0.27, 12.2, 0.9239195399999999, 1.1670485714285714}, 0.3716479929237937}, 
 {{0.27, 12.2, 0.9239195399999999, 1.1699806814285714}, 0.37106759637025255}, 
 {{0.27, 12.2, 0.9239195399999999, 1.1602179014285714}, 0.37300967341946134}, 
 {{0.27, 12.8, 0.93684, 1.1670485714285714}, 0.3820219335569501}, 
 {{0.27, 12.8, 0.93684, 1.1699806814285714}, 0.3813855292734509}, 
 {{0.27, 12.8, 0.93684, 1.1602179014285714}, 0.38351522444814046}, 
 {{0.27, 12.8, 0.9440266199999999, 1.1670485714285714}, 0.387986528190658}, 
 {{0.27, 12.8, 0.9440266199999999, 1.1699806814285714}, 0.38732660370413885}, 
 {{0.27, 12.8, 0.9440266199999999, 1.1602179014285714}, 0.3895349305803117}, 
 {{0.27, 12.8, 0.9239195399999999, 1.1670485714285714}, 0.37170959142590554}, 
 {{0.27, 12.8, 0.9239195399999999, 1.1699806814285714}, 0.3711141069040525}, 
 {{0.27, 12.8, 0.9239195399999999, 1.1602179014285714}, 0.373106991259727}, 
 {{0.27, 13.399999999999999, 0.93684, 1.1670485714285714}, 
  0.3821159913331594}, {{0.27, 13.399999999999999, 0.93684, 
   1.1699806814285714}, 0.3814643235569724}, 
 {{0.27, 13.399999999999999, 0.93684, 1.1602179014285714}, 
  0.3836453983791061}, {{0.27, 13.399999999999999, 0.9440266199999999, 
   1.1670485714285714}, 0.3881513362459421}, 
 {{0.27, 13.399999999999999, 0.9440266199999999, 1.1699806814285714}, 
  0.3874755223149365}, {{0.27, 13.399999999999999, 0.9440266199999999, 
   1.1602179014285714}, 0.3897373294613844}, 
 {{0.27, 13.399999999999999, 0.9239195399999999, 1.1670485714285714}, 
  0.3716818987650835}, {{0.27, 13.399999999999999, 0.9239195399999999, 
   1.1699806814285714}, 0.3710722446895929}, 
 {{0.27, 13.399999999999999, 0.9239195399999999, 1.1602179014285714}, 
  0.3731128367393121}, {{0.27, 14., 0.93684, 1.1670485714285714}, 
  0.38212520090446}, {{0.27, 14., 0.93684, 1.1699806814285714}, 
  0.3814592699053553}, {{0.27, 14., 0.93684, 1.1602179014285714}, 
  0.38368839009111694}, {{0.27, 14., 0.9440266199999999, 1.1670485714285714}, 
  0.38822647088694523}, {{0.27, 14., 0.9440266199999999, 1.1699806814285714}, 
  0.38753580269598353}, {{0.27, 14., 0.9440266199999999, 1.1602179014285714}, 
  0.3898476389317738}, {{0.27, 14., 0.9239195399999999, 1.1670485714285714}, 
  0.3715776794105628}, {{0.27, 14., 0.9239195399999999, 1.1699806814285714}, 
  0.3709547953169236}, {{0.27, 14., 0.9239195399999999, 1.1602179014285714}, 
  0.37303996403969497}, {{0.27, 14.600000000000001, 0.93684, 
   1.1670485714285714}, 0.3820611778004571}, 
 {{0.27, 14.600000000000001, 0.93684, 1.1699806814285714}, 
  0.3813818753409762}, {{0.27, 14.600000000000001, 0.93684, 
   1.1602179014285714}, 0.3836560544604448}, 
 {{0.27, 14.600000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.38822404024668034}, {{0.27, 14.600000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.38751944153269036}, 
 {{0.27, 14.600000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.38987821326406075}, {{0.27, 14.600000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.3714076976312317}, 
 {{0.27, 14.600000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.37077241972441816}, {{0.27, 14.600000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.37289936486183795}, 
 {{0.27, 15.2, 0.93684, 1.1670485714285714}, 0.38193332371565336}, 
 {{0.27, 15.2, 0.93684, 1.1699806814285714}, 0.38124136201296976}, 
 {{0.27, 15.2, 0.93684, 1.1602179014285714}, 0.38355817647443985}, 
 {{0.27, 15.2, 0.9440266199999999, 1.1670485714285714}, 0.38815387476989666}, 
 {{0.27, 15.2, 0.9440266199999999, 1.1699806814285714}, 0.38743608699016596}, 
 {{0.27, 15.2, 0.9440266199999999, 1.1602179014285714}, 0.3898392724685847}, 
 {{0.27, 15.2, 0.9239195399999999, 1.1670485714285714}, 0.3711806167007892}, 
 {{0.27, 15.2, 0.9239195399999999, 1.1699806814285714}, 0.37053360672794006}, 
 {{0.27, 15.2, 0.9239195399999999, 1.1602179014285714}, 0.37270007420634066}, 
 {{0.27, 15.8, 0.93684, 1.1670485714285714}, 0.38175079197121936}, 
 {{0.27, 15.8, 0.93684, 1.1699806814285714}, 0.38104697277564115}, 
 {{0.27, 15.8, 0.93684, 1.1602179014285714}, 0.38340375859023373}, 
 {{0.27, 15.8, 0.9440266199999999, 1.1670485714285714}, 0.3880255196798458}, 
 {{0.27, 15.8, 0.9440266199999999, 1.1699806814285714}, 0.3872953721378318}, 
 {{0.27, 15.8, 0.9440266199999999, 1.1602179014285714}, 0.3897402150840033}, 
 {{0.27, 15.8, 0.9239195399999999, 1.1670485714285714}, 0.37090490962778727}, 
 {{0.27, 15.8, 0.9239195399999999, 1.1699806814285714}, 0.37024692124341396}, 
 {{0.27, 15.8, 0.9239195399999999, 1.1602179014285714}, 0.3724504080728718}, 
 {{0.27, 16.4, 0.93684, 1.1670485714285714}, 0.38152098851455585}, 
 {{0.27, 16.4, 0.93684, 1.1699806814285714}, 0.38080600076591464}, 
 {{0.27, 16.4, 0.93684, 1.1602179014285714}, 0.38320044793755714}, 
 {{0.27, 16.4, 0.9440266199999999, 1.1670485714285714}, 0.38784671208767235}, 
 {{0.27, 16.4, 0.9440266199999999, 1.1699806814285714}, 0.3871049189419632}, 
 {{0.27, 16.4, 0.9440266199999999, 1.1602179014285714}, 0.389589024777276}, 
 {{0.27, 16.4, 0.9239195399999999, 1.1670485714285714}, 0.3705874109140881}, 
 {{0.27, 16.4, 0.9239195399999999, 1.1699806814285714}, 0.36991908918577704}, 
 {{0.27, 16.4, 0.9239195399999999, 1.1602179014285714}, 0.37215743249388494}, 
 {{0.27, 17., 0.93684, 1.1670485714285714}, 0.38125014910063}, 
 {{0.27, 17., 0.93684, 1.1699806814285714}, 0.38052454932744134}, 
 {{0.27, 17., 0.93684, 1.1602179014285714}, 0.38295491888511607}, 
 {{0.27, 17., 0.9440266199999999, 1.1670485714285714}, 0.38762397925652925}, 
 {{0.27, 17., 0.9440266199999999, 1.1699806814285714}, 0.38687112024431497}, 
 {{0.27, 17., 0.9440266199999999, 1.1602179014285714}, 0.389392676495044}, 
 {{0.27, 17., 0.9239195399999999, 1.1670485714285714}, 0.3702338543268367}, 
 {{0.27, 17., 0.9239195399999999, 1.1699806814285714}, 0.36955571567819717}, 
 {{0.27, 17., 0.9239195399999999, 1.1602179014285714}, 0.3718273023301004}, 
 {{0.27, 17.6, 0.93684, 1.1670485714285714}, 0.38094399695619807}, 
 {{0.27, 17.6, 0.93684, 1.1699806814285714}, 0.3802084015335194}, 
 {{0.27, 17.6, 0.93684, 1.1602179014285714}, 0.3826723262473996}, 
 {{0.27, 17.6, 0.9440266199999999, 1.1670485714285714}, 0.3873633175680644}, 
 {{0.27, 17.6, 0.9440266199999999, 1.1699806814285714}, 0.38660003089888506}, 
 {{0.27, 17.6, 0.9440266199999999, 1.1602179014285714}, 0.3891565882960418}, 
 {{0.27, 17.6, 0.9239195399999999, 1.1670485714285714}, 0.3698494895479652}, 
 {{0.27, 17.6, 0.9239195399999999, 1.1699806814285714}, 0.3691621122030415}, 
 {{0.27, 17.6, 0.9239195399999999, 1.1602179014285714}, 0.3714647205992874}, 
 {{0.27, 18.2, 0.93684, 1.1670485714285714}, 0.3806080963186023}, 
 {{0.27, 18.2, 0.93684, 1.1699806814285714}, 0.3798630620878184}, 
 {{0.27, 18.2, 0.93684, 1.1602179014285714}, 0.38235827529824074}, 
 {{0.27, 18.2, 0.9440266199999999, 1.1670485714285714}, 0.3870705112993667}, 
 {{0.27, 18.2, 0.9440266199999999, 1.1699806814285714}, 0.3862973739560098}, 
 {{0.27, 18.2, 0.9440266199999999, 1.1602179014285714}, 0.3888866106198925}, 
 {{0.27, 18.2, 0.9239195399999999, 1.1670485714285714}, 0.3694394976194989}, 
 {{0.27, 18.2, 0.9239195399999999, 1.1699806814285714}, 0.36874340326221}, 
 {{0.27, 18.2, 0.9239195399999999, 1.1602179014285714}, 0.37107486584421323}, 
 {{0.27, 18.8, 0.93684, 1.1670485714285714}, 0.3802457564275525}, 
 {{0.27, 18.8, 0.93684, 1.1699806814285714}, 0.3794916216022011}, 
 {{0.27, 18.8, 0.93684, 1.1602179014285714}, 0.3820177761236871}, 
 {{0.27, 18.8, 0.9440266199999999, 1.1670485714285714}, 0.38674909301235205}, 
 {{0.27, 18.8, 0.9440266199999999, 1.1699806814285714}, 0.38596645880142066}, 
 {{0.27, 18.8, 0.9440266199999999, 1.1602179014285714}, 0.38858795210259134}, 
 {{0.27, 18.8, 0.9239195399999999, 1.1670485714285714}, 0.36900680845001593}, 
 {{0.27, 18.8, 0.9239195399999999, 1.1699806814285714}, 0.36830244253178573}, 
 {{0.27, 18.8, 0.9239195399999999, 1.1602179014285714}, 0.37066240121948013}, 
 {{0.27, 19.4, 0.93684, 1.1670485714285714}, 0.37986079532359773}, 
 {{0.27, 19.4, 0.93684, 1.1699806814285714}, 0.3790982137247318}, 
 {{0.27, 19.4, 0.93684, 1.1602179014285714}, 0.3816531819086054}, 
 {{0.27, 19.4, 0.9440266199999999, 1.1670485714285714}, 0.3864030573763884}, 
 {{0.27, 19.4, 0.9440266199999999, 1.1699806814285714}, 0.3856116037523765}, 
 {{0.27, 19.4, 0.9440266199999999, 1.1602179014285714}, 0.38826316919427106}, 
 {{0.27, 19.4, 0.9239195399999999, 1.1670485714285714}, 0.3685549341879388}, 
 {{0.27, 19.4, 0.9239195399999999, 1.1699806814285714}, 0.3678426409667203}, 
 {{0.27, 19.4, 0.9239195399999999, 1.1602179014285714}, 0.37022933880508546}, 
 {{0.27, 20., 0.93684, 1.1670485714285714}, 0.37945690715037445}, 
 {{0.27, 20., 0.93684, 1.1699806814285714}, 0.3786862118929627}, 
 {{0.27, 20., 0.93684, 1.1602179014285714}, 0.381268568543846}, 
 {{0.27, 20., 0.9440266199999999, 1.1670485714285714}, 0.38603627072551855}, 
 {{0.27, 20., 0.9440266199999999, 1.1699806814285714}, 0.38523634390205325}, 
 {{0.27, 20., 0.9440266199999999, 1.1602179014285714}, 0.38791650502599384}, 
 {{0.27, 20., 0.9239195399999999, 1.1670485714285714}, 0.36808726879882875}, 
 {{0.27, 20., 0.9239195399999999, 1.1699806814285714}, 0.367367492670681}, 
 {{0.27, 20., 0.9239195399999999, 1.1602179014285714}, 0.36977946016764984}, 
 {{0.27, 20.599999999999998, 0.93684, 1.1670485714285714}, 
  0.37903692357443014}, {{0.27, 20.599999999999998, 0.93684, 
   1.1699806814285714}, 0.37825851035074515}, 
 {{0.27, 20.599999999999998, 0.93684, 1.1602179014285714}, 
  0.380866932722111}, {{0.27, 20.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.38565171027352574}, 
 {{0.27, 20.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.3848437214635366}, {{0.27, 20.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.38755110445657676}, 
 {{0.27, 20.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.36760639355766017}, {{0.27, 20.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.3668795030578369}, 
 {{0.27, 20.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.3693155065814727}, {{0.27, 21.2, 0.93684, 1.1670485714285714}, 
  0.37860304953994245}, {{0.27, 21.2, 0.93684, 1.1699806814285714}, 
  0.37781720979754335}, {{0.27, 21.2, 0.93684, 1.1602179014285714}, 
  0.380450936216229}, {{0.27, 21.2, 0.9440266199999999, 1.1670485714285714}, 
  0.38525171335363556}, {{0.27, 21.2, 0.9440266199999999, 
   1.1699806814285714}, 0.38443596724829693}, 
 {{0.27, 21.2, 0.9440266199999999, 1.1602179014285714}, 0.3871697663458223}, 
 {{0.27, 21.2, 0.9239195399999999, 1.1670485714285714}, 0.36711428649142297}, 
 {{0.27, 21.2, 0.9239195399999999, 1.1699806814285714}, 0.36638055034326555}, 
 {{0.27, 21.2, 0.9239195399999999, 1.1602179014285714}, 0.36883990284294643}, 
 {{0.27, 21.8, 0.93684, 1.1670485714285714}, 0.3781578917547503}, 
 {{0.27, 21.8, 0.93684, 1.1699806814285714}, 0.3773650042834501}, 
 {{0.27, 21.8, 0.93684, 1.1602179014285714}, 0.3800222738753426}, 
 {{0.27, 21.8, 0.9440266199999999, 1.1670485714285714}, 0.38483901097636}, 
 {{0.27, 21.8, 0.9440266199999999, 1.1699806814285714}, 0.3840158999870477}, 
 {{0.27, 21.8, 0.9440266199999999, 1.1602179014285714}, 0.38677430476285735}, 
 {{0.27, 21.8, 0.9239195399999999, 1.1670485714285714}, 0.36661333754934633}, 
 {{0.27, 21.8, 0.9239195399999999, 1.1699806814285714}, 0.3658731104880541}, 
 {{0.27, 21.8, 0.9239195399999999, 1.1602179014285714}, 0.3683541414369879}, 
 {{0.27, 22.4, 0.93684, 1.1670485714285714}, 0.37770333005928464}, 
 {{0.27, 22.4, 0.93684, 1.1699806814285714}, 0.3769037081388808}, 
 {{0.27, 22.4, 0.93684, 1.1602179014285714}, 0.3795837247676607}, 
 {{0.27, 22.4, 0.9440266199999999, 1.1670485714285714}, 0.3844155894885008}, 
 {{0.27, 22.4, 0.9440266199999999, 1.1699806814285714}, 0.38358543919220306}, 
 {{0.27, 22.4, 0.9440266199999999, 1.1602179014285714}, 0.3863676146843545}, 
 {{0.27, 22.4, 0.9239195399999999, 1.1670485714285714}, 0.36610524348834766}, 
 {{0.27, 22.4, 0.9239195399999999, 1.1699806814285714}, 0.3653588172652541}, 
 {{0.27, 22.4, 0.9239195399999999, 1.1602179014285714}, 0.36786079692544416}, 
 {{0.27, 23., 0.93684, 1.1670485714285714}, 0.3772411222331019}, 
 {{0.27, 23., 0.93684, 1.1699806814285714}, 0.3764350597680564}, 
 {{0.27, 23., 0.93684, 1.1602179014285714}, 0.3791368362428884}, 
 {{0.27, 23., 0.9440266199999999, 1.1670485714285714}, 0.38398330460345903}, 
 {{0.27, 23., 0.9440266199999999, 1.1699806814285714}, 0.38314642039081437}, 
 {{0.27, 23., 0.9440266199999999, 1.1602179014285714}, 0.3859513408765115}, 
 {{0.27, 23., 0.9239195399999999, 1.1670485714285714}, 0.3655915930756566}, 
 {{0.27, 23., 0.9239195399999999, 1.1699806814285714}, 0.36483924144033897}, 
 {{0.27, 23., 0.9239195399999999, 1.1602179014285714}, 0.3673612502830777}, 
 {{0.27, 23.599999999999998, 0.93684, 1.1670485714285714}, 
  0.37677282789965644}, {{0.27, 23.599999999999998, 0.93684, 
   1.1699806814285714}, 0.37596021710517374}, 
 {{0.27, 23.599999999999998, 0.93684, 1.1602179014285714}, 
  0.3786832092917177}, {{0.27, 23.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.3835438044706808}, 
 {{0.27, 23.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.3827000866981638}, {{0.27, 23.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.3855271703420763}, 
 {{0.27, 23.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.36507379322236083}, {{0.27, 23.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.36431539668624907}, 
 {{0.27, 23.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.36685694677762}, {{0.27, 24.2, 0.93684, 1.1670485714285714}, 
  0.3762990573334252}, {{0.27, 24.2, 0.93684, 1.1699806814285714}, 
  0.37548078769023385}, {{0.27, 24.2, 0.93684, 1.1602179014285714}, 
  0.3782237707948538}, {{0.27, 24.2, 0.9440266199999999, 1.1670485714285714}, 
  0.3830977760025325}, {{0.27, 24.2, 0.9440266199999999, 1.1699806814285714}, 
  0.3822481307412974}, {{0.27, 24.2, 0.9440266199999999, 1.1602179014285714}, 
  0.3850961172396135}, {{0.27, 24.2, 0.9239195399999999, 1.1670485714285714}, 
  0.36455231897819546}, {{0.27, 24.2, 0.9239195399999999, 
   1.1699806814285714}, 0.36378873459641603}, 
 {{0.27, 24.2, 0.9239195399999999, 1.1602179014285714}, 0.36634867631846585}, 
 {{0.27, 24.799999999999997, 0.93684, 1.1670485714285714}, 
  0.37582190567309465}, {{0.27, 24.799999999999997, 0.93684, 
   1.1699806814285714}, 0.3749979177762617}, 
 {{0.27, 24.799999999999997, 0.93684, 1.1602179014285714}, 
  0.3777602212964588}, {{0.27, 24.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.38264739812972165}, 
 {{0.27, 24.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.3817917722336635}, {{0.27, 24.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.3846599600368171}, 
 {{0.27, 24.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.3640291257827566}, {{0.27, 24.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.3632602846478091}, 
 {{0.27, 24.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.36583799616714185}, {{0.27, 25.4, 0.93684, 1.1670485714285714}, 
  0.37534213879793527}, {{0.27, 25.4, 0.93684, 1.1699806814285714}, 
  0.3745126523702073}, {{0.27, 25.4, 0.93684, 1.1602179014285714}, 
  0.37729353373596014}, {{0.27, 25.4, 0.9440266199999999, 
   1.1670485714285714}, 0.3821934976523093}, 
 {{0.27, 25.4, 0.9440266199999999, 1.1699806814285714}, 0.3813321199224468}, 
 {{0.27, 25.4, 0.9440266199999999, 1.1602179014285714}, 0.3842197395415024}, 
 {{0.27, 25.4, 0.9239195399999999, 1.1670485714285714}, 0.36350487175668816}, 
 {{0.27, 25.4, 0.9239195399999999, 1.1699806814285714}, 0.36273097785046243}, 
 {{0.27, 25.4, 0.9239195399999999, 1.1602179014285714}, 0.36532577303739483}, 
 {{0.27, 26., 0.93684, 1.1670485714285714}, 0.374860696439187}, 
 {{0.27, 26., 0.93684, 1.1699806814285714}, 0.37402591204103397}, 
 {{0.27, 26., 0.93684, 1.1602179014285714}, 0.37682468332503577}, 
 {{0.27, 26., 0.9440266199999999, 1.1670485714285714}, 0.3817370747643309}, 
 {{0.27, 26., 0.9440266199999999, 1.1699806814285714}, 0.380870154221167}, 
 {{0.27, 26., 0.9440266199999999, 1.1602179014285714}, 0.38377648735749675}, 
 {{0.27, 26., 0.9239195399999999, 1.1670485714285714}, 0.36298039192372883}, 
 {{0.27, 26., 0.9239195399999999, 1.1699806814285714}, 0.36220163133360406}, 
 {{0.27, 26., 0.9239195399999999, 1.1602179014285714}, 0.3648128699449088}, 
 {{0.27, 26.599999999999998, 0.93684, 1.1670485714285714}, 
  0.37437838813977936}, {{0.27, 26.599999999999998, 0.93684, 
   1.1699806814285714}, 0.37353822667898606}, 
 {{0.27, 26.599999999999998, 0.93684, 1.1602179014285714}, 
  0.37635451792617763}, {{0.27, 26.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.3812789997673577}, 
 {{0.27, 26.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.38040646149252255}, {{0.27, 26.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.3833311101373293}, 
 {{0.27, 26.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.36245640459562206}, {{0.27, 26.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.3616726907060921}, 
 {{0.27, 26.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.36430003966169694}, {{0.27, 27.2, 0.93684, 1.1670485714285714}, 
  0.3738953554750466}, {{0.27, 27.2, 0.93684, 1.1699806814285714}, 
  0.37305043008136735}, {{0.27, 27.2, 0.93684, 1.1602179014285714}, 
  0.37588346039702364}, {{0.27, 27.2, 0.9440266199999999, 
   1.1670485714285714}, 0.38081945706524606}, 
 {{0.27, 27.2, 0.9440266199999999, 1.1699806814285714}, 0.3799419296731248}, 
 {{0.27, 27.2, 0.9440266199999999, 1.1602179014285714}, 0.3828840813529084}, 
 {{0.27, 27.2, 0.9239195399999999, 1.1670485714285714}, 0.36193296000664443}, 
 {{0.27, 27.2, 0.9239195399999999, 1.1699806814285714}, 0.3611448762646172}, 
 {{0.27, 27.2, 0.9239195399999999, 1.1602179014285714}, 0.36378762042709656}, 
 {{0.27, 27.799999999999997, 0.93684, 1.1670485714285714}, 
  0.3734129305903812}, {{0.27, 27.799999999999997, 0.93684, 
   1.1699806814285714}, 0.3725632239739981}, 
 {{0.27, 27.799999999999997, 0.93684, 1.1602179014285714}, 
  0.3754124143230378}, {{0.27, 27.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.380359833693806}, 
 {{0.27, 27.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.37947730315933503}, {{0.27, 27.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.3824363599851758}, 
 {{0.27, 27.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.36141129884741185}, {{0.27, 27.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.3606188243180262}, 
 {{0.27, 27.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.3632764167226091}, {{0.27, 28.4, 0.93684, 1.1670485714285714}, 
  0.37293149558260796}, {{0.27, 28.4, 0.93684, 1.1699806814285714}, 
  0.3720771668063144}, {{0.27, 28.4, 0.93684, 1.1602179014285714}, 
  0.3749419821568771}, {{0.27, 28.4, 0.9440266199999999, 1.1670485714285714}, 
  0.37990055041417825}, {{0.27, 28.4, 0.9440266199999999, 
   1.1699806814285714}, 0.37901318260503164}, 
 {{0.27, 28.4, 0.9440266199999999, 1.1602179014285714}, 0.3819885866867287}, 
 {{0.27, 28.4, 0.9239195399999999, 1.1670485714285714}, 0.36089173873500574}, 
 {{0.27, 28.4, 0.9239195399999999, 1.1699806814285714}, 0.36009502052913245}, 
 {{0.27, 28.4, 0.9239195399999999, 1.1602179014285714}, 0.3627669663067364}, 
 {{0.27, 29., 0.93684, 1.1670485714285714}, 0.37245155399683794}, 
 {{0.27, 29., 0.93684, 1.1699806814285714}, 0.3715927540406605}, 
 {{0.27, 29., 0.93684, 1.1602179014285714}, 0.3744726868049456}, 
 {{0.27, 29., 0.9440266199999999, 1.1670485714285714}, 0.37944214980773455}, 
 {{0.27, 29., 0.9440266199999999, 1.1699806814285714}, 0.37855010214058515}, 
 {{0.27, 29., 0.9440266199999999, 1.1602179014285714}, 0.38154132426786497}, 
 {{0.27, 29., 0.9239195399999999, 1.1670485714285714}, 0.3603747158929302}, 
 {{0.27, 29., 0.9239195399999999, 1.1699806814285714}, 0.35957389366937226}, 
 {{0.27, 29., 0.9239195399999999, 1.1602179014285714}, 0.36225972328361}, 
 {{0.27, 29.599999999999998, 0.93684, 1.1670485714285714}, 
  0.3719732753675347}, {{0.27, 29.599999999999998, 0.93684, 
   1.1699806814285714}, 0.3711100639844229}, 
 {{0.27, 29.599999999999998, 0.93684, 1.1602179014285714}, 
  0.37400499287773414}, {{0.27, 29.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.3789848365187645}, 
 {{0.27, 29.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.37808817539869416}, {{0.27, 29.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.38109507395319603}, 
 {{0.27, 29.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.3598603416485963}, {{0.27, 29.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.3590554639289358}, 
 {{0.27, 29.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.36175508914089766}, {{0.27, 30.2, 0.93684, 1.1670485714285714}, 
  0.3714972733552129}, {{0.27, 30.2, 0.93684, 1.1699806814285714}, 
  0.3706298350030403}, {{0.27, 30.2, 0.93684, 1.1602179014285714}, 
  0.3735389346016208}, {{0.27, 30.2, 0.9440266199999999, 1.1670485714285714}, 
  0.3785292624356696}, {{0.27, 30.2, 0.9440266199999999, 1.1699806814285714}, 
  0.37762817785247976}, {{0.27, 30.2, 0.9440266199999999, 
   1.1602179014285714}, 0.3806499049315129}, 
 {{0.27, 30.2, 0.9239195399999999, 1.1670485714285714}, 0.35934916091895575}, 
 {{0.27, 30.2, 0.9239195399999999, 1.1699806814285714}, 0.3585404021030137}, 
 {{0.27, 30.2, 0.9239195399999999, 1.1602179014285714}, 0.3612530407503107}, 
 {{0.27, 30.799999999999997, 0.93684, 1.1670485714285714}, 
  0.37102384057694954}, {{0.27, 30.799999999999997, 0.93684, 
   1.1699806814285714}, 0.3701522981843015}, 
 {{0.27, 30.799999999999997, 0.93684, 1.1602179014285714}, 
  0.3730752703081061}, {{0.27, 30.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.37807574788177967}, 
 {{0.27, 30.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.3771703683253971}, {{0.27, 30.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.3802066090046669}, 
 {{0.27, 30.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.35884141960039934}, {{0.27, 30.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.3580288928178102}, 
 {{0.27, 30.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.3607542749701582}, {{0.27, 31.4, 0.93684, 1.1670485714285714}, 
  0.37055327006096145}, {{0.27, 31.4, 0.93684, 1.1699806814285714}, 
  0.36967774047692986}, {{0.27, 31.4, 0.93684, 1.1602179014285714}, 
  0.37261419172523147}, {{0.27, 31.4, 0.9440266199999999, 
   1.1670485714285714}, 0.37762461418340837}, 
 {{0.27, 31.4, 0.9440266199999999, 1.1699806814285714}, 0.3767150617896684}, 
 {{0.27, 31.4, 0.9440266199999999, 1.1602179014285714}, 0.3797654051470449}, 
 {{0.27, 31.4, 0.9239195399999999, 1.1670485714285714}, 0.3583373620073081}, 
 {{0.27, 31.4, 0.9239195399999999, 1.1699806814285714}, 0.35752117477043}, 
 {{0.27, 31.4, 0.9239195399999999, 1.1602179014285714}, 0.36025893286603056}, 
 {{0.27, 32., 0.93684, 1.1670485714285714}, 0.37008571022301523}, 
 {{0.27, 32., 0.93684, 1.1699806814285714}, 0.36920625747704217}, 
 {{0.27, 32., 0.93684, 1.1602179014285714}, 0.37215596970457887}, 
 {{0.27, 32., 0.9440266199999999, 1.1670485714285714}, 0.3771760349497639}, 
 {{0.27, 32., 0.9440266199999999, 1.1699806814285714}, 0.3762623789240851}, 
 {{0.27, 32., 0.9440266199999999, 1.1602179014285714}, 0.37932659102015287}, 
 {{0.27, 32., 0.9239195399999999, 1.1670485714285714}, 0.3578370946518166}, 
 {{0.27, 32., 0.9239195399999999, 1.1699806814285714}, 0.3570173018941047}, 
 {{0.27, 32., 0.9239195399999999, 1.1602179014285714}, 0.35976724852948594}, 
 {{0.27, 32.6, 0.93684, 1.1670485714285714}, 0.3696214272740331}, 
 {{0.27, 32.6, 0.93684, 1.1699806814285714}, 0.36873818304978967}, 
 {{0.27, 32.6, 0.93684, 1.1602179014285714}, 0.37170068832215175}, 
 {{0.27, 32.6, 0.9440266199999999, 1.1670485714285714}, 0.37673030456654}, 
 {{0.27, 32.6, 0.9440266199999999, 1.1699806814285714}, 0.3758126813012328}, 
 {{0.27, 32.6, 0.9440266199999999, 1.1602179014285714}, 0.37889027338987125}, 
 {{0.27, 32.6, 0.9239195399999999, 1.1670485714285714}, 0.3573408286673616}, 
 {{0.27, 32.6, 0.9239195399999999, 1.1699806814285714}, 0.3565175589150202}, 
 {{0.27, 32.6, 0.9239195399999999, 1.1602179014285714}, 0.3592792612148846}, 
 {{0.27, 33.2, 0.93684, 1.1670485714285714}, 0.36916062029278707}, 
 {{0.27, 33.2, 0.93684, 1.1699806814285714}, 0.3682736811712749}, 
 {{0.27, 33.2, 0.93684, 1.1602179014285714}, 0.3712486743762763}, 
 {{0.27, 33.2, 0.9440266199999999, 1.1670485714285714}, 0.37628764295877953}, 
 {{0.27, 33.2, 0.9440266199999999, 1.1699806814285714}, 0.3753661533359055}, 
 {{0.27, 33.2, 0.9440266199999999, 1.1602179014285714}, 0.3784568072213725}, 
 {{0.27, 33.2, 0.9239195399999999, 1.1670485714285714}, 0.35684873729502564}, 
 {{0.27, 33.2, 0.9239195399999999, 1.1699806814285714}, 0.356022070001361}, 
 {{0.27, 33.2, 0.9239195399999999, 1.1602179014285714}, 0.35879525158839537}, 
 {{0.27, 33.8, 0.93684, 1.1670485714285714}, 0.3687034503408705}, 
 {{0.27, 33.8, 0.93684, 1.1699806814285714}, 0.36781290828509616}, 
 {{0.27, 33.8, 0.93684, 1.1602179014285714}, 0.370800079416099}, 
 {{0.27, 33.8, 0.9440266199999999, 1.1670485714285714}, 0.37584822944339785}, 
 {{0.27, 33.8, 0.9440266199999999, 1.1699806814285714}, 0.3749229726195551}, 
 {{0.27, 33.8, 0.9440266199999999, 1.1602179014285714}, 0.37802636379168336}, 
 {{0.27, 33.8, 0.9239195399999999, 1.1670485714285714}, 0.3563609415846345}, 
 {{0.27, 33.8, 0.9239195399999999, 1.1699806814285714}, 0.35553096499830805}, 
 {{0.27, 33.8, 0.9239195399999999, 1.1602179014285714}, 0.3583153378219849}, 
 {{0.27, 34.4, 0.93684, 1.1670485714285714}, 0.36825005603924926}, 
 {{0.27, 34.4, 0.93684, 1.1699806814285714}, 0.36735599761542087}, 
 {{0.27, 34.4, 0.93684, 1.1602179014285714}, 0.37035505231676813}, 
 {{0.27, 34.4, 0.9440266199999999, 1.1670485714285714}, 0.37541222566715765}, 
 {{0.27, 34.4, 0.9440266199999999, 1.1699806814285714}, 0.3744832881520672}, 
 {{0.27, 34.4, 0.9440266199999999, 1.1602179014285714}, 0.37759910868517377}, 
 {{0.27, 34.4, 0.9239195399999999, 1.1670485714285714}, 0.3558775467326188}, 
 {{0.27, 34.4, 0.9239195399999999, 1.1699806814285714}, 0.3550443402783204}, 
 {{0.27, 34.4, 0.9239195399999999, 1.1602179014285714}, 0.3578396344223167}, 
 {{0.27, 35., 0.93684, 1.1670485714285714}, 0.3678005577224754}, 
 {{0.27, 35., 0.93684, 1.1699806814285714}, 0.3669030774141009}, 
 {{0.27, 35., 0.93684, 1.1602179014285714}, 0.3699137203082002}, 
 {{0.27, 35., 0.9440266199999999, 1.1670485714285714}, 0.3749797703936959}, 
 {{0.27, 35., 0.9440266199999999, 1.1699806814285714}, 0.3740472518376748}, 
 {{0.27, 35., 0.9440266199999999, 1.1602179014285714}, 0.3771751906405127}, 
 {{0.27, 35., 0.9239195399999999, 1.1670485714285714}, 0.35539864096589197}, 
 {{0.27, 35., 0.9239195399999999, 1.1699806814285714}, 0.35456229091325986}, 
 {{0.27, 35., 0.9239195399999999, 1.1602179014285714}, 0.3573682371527937}, 
 {{0.27, 35.6, 0.93684, 1.1670485714285714}, 0.3673547853973599}, 
 {{0.27, 35.6, 0.93684, 1.1699806814285714}, 0.36645388895003556}, 
 {{0.27, 35.6, 0.93684, 1.1602179014285714}, 0.3694762023676863}, 
 {{0.27, 35.6, 0.9440266199999999, 1.1670485714285714}, 0.37455070573111}, 
 {{0.27, 35.6, 0.9440266199999999, 1.1699806814285714}, 0.3736146203045213}, 
 {{0.27, 35.6, 0.9440266199999999, 1.1602179014285714}, 0.37675474554927213}, 
 {{0.27, 35.6, 0.9239195399999999, 1.1670485714285714}, 0.35492402808463686}, 
 {{0.27, 35.6, 0.9239195399999999, 1.1699806814285714}, 0.3540845347485061}, 
 {{0.27, 35.6, 0.9239195399999999, 1.1602179014285714}, 0.3569012327794475}, 
 {{0.27, 36.2, 0.93684, 1.1670485714285714}, 0.3669131801630509}, 
 {{0.27, 36.2, 0.93684, 1.1699806814285714}, 0.3660089893730444}, 
 {{0.27, 36.2, 0.93684, 1.1602179014285714}, 0.36904226921053424}, 
 {{0.27, 36.2, 0.9440266199999999, 1.1670485714285714}, 0.3741254941077678}, 
 {{0.27, 36.2, 0.9440266199999999, 1.1699806814285714}, 0.3731859614993052}, 
 {{0.27, 36.2, 0.9440266199999999, 1.1602179014285714}, 0.3763375627163354}, 
 {{0.27, 36.2, 0.9239195399999999, 1.1670485714285714}, 0.3544541171192343}, 
 {{0.27, 36.2, 0.9239195399999999, 1.1699806814285714}, 0.35361159532618974}, 
 {{0.27, 36.2, 0.9239195399999999, 1.1602179014285714}, 0.3564383700910231}, 
 {{0.27, 36.8, 0.93684, 1.1670485714285714}, 0.36647567191085645}, 
 {{0.27, 36.8, 0.93684, 1.1699806814285714}, 0.3655682568108059}, 
 {{0.27, 36.8, 0.93684, 1.1602179014285714}, 0.36861243126809695}, 
 {{0.27, 36.8, 0.9440266199999999, 1.1670485714285714}, 0.3737040776770228}, 
 {{0.27, 36.8, 0.9440266199999999, 1.1699806814285714}, 0.372761174007678}, 
 {{0.27, 36.8, 0.9440266199999999, 1.1602179014285714}, 0.37592416396701117}, 
 {{0.27, 36.8, 0.9239195399999999, 1.1670485714285714}, 0.3539888148371997}, 
 {{0.27, 36.8, 0.9239195399999999, 1.1699806814285714}, 0.3531433285446329}, 
 {{0.27, 36.8, 0.9239195399999999, 1.1602179014285714}, 0.3559801263865024}, 
 {{0.27, 37.4, 0.93684, 1.1670485714285714}, 0.36604230901580515}, 
 {{0.27, 37.4, 0.93684, 1.1699806814285714}, 0.3651317389952534}, 
 {{0.27, 37.4, 0.93684, 1.1602179014285714}, 0.36818658146006256}, 
 {{0.27, 37.4, 0.9440266199999999, 1.1670485714285714}, 0.3732865207137211}, 
 {{0.27, 37.4, 0.9440266199999999, 1.1699806814285714}, 0.3723403166543437}, 
 {{0.27, 37.4, 0.9440266199999999, 1.1602179014285714}, 0.37551445701045705}, 
 {{0.27, 37.4, 0.9239195399999999, 1.1670485714285714}, 0.3535281481631898}, 
 {{0.27, 37.4, 0.9239195399999999, 1.1699806814285714}, 0.35267975859594575}, 
 {{0.27, 37.4, 0.9239195399999999, 1.1602179014285714}, 0.3555263729295907}, 
 {{0.27, 38., 0.93684, 1.1670485714285714}, 0.36561313374715765}, 
 {{0.27, 38., 0.93684, 1.1699806814285714}, 0.3646994703709026}, 
 {{0.27, 38., 0.93684, 1.1602179014285714}, 0.36776476788567763}, 
 {{0.27, 38., 0.9440266199999999, 1.1670485714285714}, 0.37287287536953045}, 
 {{0.27, 38., 0.9440266199999999, 1.1699806814285714}, 0.37192343871729344}, 
 {{0.27, 38., 0.9440266199999999, 1.1602179014285714}, 0.37510850092682374}, 
 {{0.27, 38., 0.9239195399999999, 1.1670485714285714}, 0.35307213434914514}, 
 {{0.27, 38., 0.9239195399999999, 1.1699806814285714}, 0.35222090023762415}, 
 {{0.27, 38., 0.9239195399999999, 1.1602179014285714}, 0.35507713299313304}, 
 {{0.27, 38.6, 0.93684, 1.1670485714285714}, 0.3651881745552923}, 
 {{0.27, 38.6, 0.93684, 1.1699806814285714}, 0.36427148076003085}, 
 {{0.27, 38.6, 0.93684, 1.1602179014285714}, 0.36734701583468454}, 
 {{0.27, 38.6, 0.9440266199999999, 1.1670485714285714}, 0.3724631829954911}, 
 {{0.27, 38.6, 0.9440266199999999, 1.1699806814285714}, 0.3715105789483564}, 
 {{0.27, 38.6, 0.9440266199999999, 1.1602179014285714}, 0.3747063434213731}, 
 {{0.27, 38.6, 0.9239195399999999, 1.1670485714285714}, 0.3526207821452951}, 
 {{0.27, 38.6, 0.9239195399999999, 1.1699806814285714}, 0.3517667599460741}, 
 {{0.27, 38.6, 0.9239195399999999, 1.1602179014285714}, 0.3546324208278727}, 
 {{0.27, 39.2, 0.93684, 1.1670485714285714}, 0.36476745308222475}, 
 {{0.27, 39.2, 0.93684, 1.1699806814285714}, 0.36384778749154395}, 
 {{0.27, 39.2, 0.93684, 1.1602179014285714}, 0.36693336277782207}, 
 {{0.27, 39.2, 0.9440266199999999, 1.1670485714285714}, 0.37205747542933937}, 
 {{0.27, 39.2, 0.9440266199999999, 1.1699806814285714}, 0.37110176672839085}, 
 {{0.27, 39.2, 0.9440266199999999, 1.1602179014285714}, 0.37430802212991754}, 
 {{0.27, 39.2, 0.9239195399999999, 1.1670485714285714}, 0.35217409283964146}, 
 {{0.27, 39.2, 0.9239195399999999, 1.1699806814285714}, 0.3513173369399551}, 
 {{0.27, 39.2, 0.9239195399999999, 1.1602179014285714}, 0.35419224273989836}, 
 {{0.27, 39.800000000000004, 0.93684, 1.1670485714285714}, 
  0.3643509774802723}, {{0.27, 39.800000000000004, 0.93684, 
   1.1699806814285714}, 0.36342811225761945}, 
 {{0.27, 39.800000000000004, 0.93684, 1.1602179014285714}, 
  0.36652382258004357}, {{0.27, 39.800000000000004, 0.9440266199999999, 
   1.1670485714285714}, 0.37165577599345384}, 
 {{0.27, 39.800000000000004, 0.9440266199999999, 1.1699806814285714}, 
  0.37069673318816115}, {{0.27, 39.800000000000004, 0.9440266199999999, 
   1.1602179014285714}, 0.37391356606812104}, 
 {{0.27, 39.800000000000004, 0.9239195399999999, 1.1670485714285714}, 
  0.3517320611800645}, {{0.27, 39.800000000000004, 0.9239195399999999, 
   1.1699806814285714}, 0.35087233764896714}, 
 {{0.27, 39.800000000000004, 0.9239195399999999, 1.1602179014285714}, 
  0.3537565980478622}, {{0.3, 0.4, 0.93684, 1.1670485714285714}, 
  0.3134696774374836}, {{0.3, 0.4, 0.93684, 1.1699806814285714}, 
  0.31346624940240436}, {{0.3, 0.4, 0.93684, 1.1602179014285714}, 
  0.3134776089658275}, {{0.3, 0.4, 0.9440266199999999, 1.1670485714285714}, 
  0.3140345198595535}, {{0.3, 0.4, 0.9440266199999999, 1.1699806814285714}, 
  0.3140310010129143}, {{0.3, 0.4, 0.9440266199999999, 1.1602179014285714}, 
  0.3140426613926533}, {{0.3, 0.4, 0.9239195399999999, 1.1670485714285714}, 
  0.3124903872737323}, {{0.3, 0.4, 0.9239195399999999, 1.1699806814285714}, 
  0.3124871177450863}, {{0.3, 0.4, 0.9239195399999999, 1.1602179014285714}, 
  0.31249795224945703}, {{0.3, 0.6000000000000001, 0.93684, 
   1.1670485714285714}, 0.3194534636138227}, 
 {{0.3, 0.6000000000000001, 0.93684, 1.1699806814285714}, 
  0.31944448513914203}, {{0.3, 0.6000000000000001, 0.93684, 
   1.1602179014285714}, 0.3194742641532239}, 
 {{0.3, 0.6000000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.3202756973344028}, {{0.3, 0.6000000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.3202664496398826}, 
 {{0.3, 0.6000000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.32029712147087064}, {{0.3, 0.6000000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.3180281609786471}, 
 {{0.3, 0.6000000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.3180196514481}, {{0.3, 0.6000000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.3180478752970264}, 
 {{0.3, 0.8, 0.93684, 1.1670485714285714}, 0.32499334468799973}, 
 {{0.3, 0.8, 0.93684, 1.1699806814285714}, 0.3249768516347525}, 
 {{0.3, 0.8, 0.93684, 1.1602179014285714}, 0.3250315843227639}, 
 {{0.3, 0.8, 0.9440266199999999, 1.1670485714285714}, 0.326057949249961}, 
 {{0.3, 0.8, 0.9440266199999999, 1.1699806814285714}, 0.32604093886646596}, 
 {{0.3, 0.8, 0.9440266199999999, 1.1602179014285714}, 0.32609738818214073}, 
 {{0.3, 0.8, 0.9239195399999999, 1.1670485714285714}, 0.3231481933111662}, 
 {{0.3, 0.8, 0.9239195399999999, 1.1699806814285714}, 0.32313260069814864}, 
 {{0.3, 0.8, 0.9239195399999999, 1.1602179014285714}, 0.32318434550513414}, 
 {{0.3, 1., 0.93684, 1.1670485714285714}, 0.3301265728080451}, 
 {{0.3, 1., 0.93684, 1.1699806814285714}, 0.33010096004449985}, 
 {{0.3, 1., 0.93684, 1.1602179014285714}, 0.3301859939274751}, 
 {{0.3, 1., 0.9440266199999999, 1.1670485714285714}, 0.3314196402694043}, 
 {{0.3, 1., 0.9440266199999999, 1.1699806814285714}, 0.3313932040624527}, 
 {{0.3, 1., 0.9440266199999999, 1.1602179014285714}, 0.33148097153218276}, 
 {{0.3, 1., 0.9239195399999999, 1.1670485714285714}, 0.32788578592795103}, 
 {{0.3, 1., 0.9239195399999999, 1.1699806814285714}, 0.32786160578627216}, 
 {{0.3, 1., 0.9239195399999999, 1.1602179014285714}, 0.32794188378734845}, 
 {{0.3, 1.2000000000000002, 0.93684, 1.1670485714285714}, 
  0.33488671983643964}, {{0.3, 1.2000000000000002, 0.93684, 
   1.1699806814285714}, 0.33485068550908476}, 
 {{0.3, 1.2000000000000002, 0.93684, 1.1602179014285714}, 
  0.33497036450382983}, {{0.3, 1.2000000000000002, 0.9440266199999999, 
   1.1670485714285714}, 0.33639535797716497}, 
 {{0.3, 1.2000000000000002, 0.9440266199999999, 1.1699806814285714}, 
  0.3363581461167439}, {{0.3, 1.2000000000000002, 0.9440266199999999, 
   1.1602179014285714}, 0.33648173563619127}, 
 {{0.3, 1.2000000000000002, 0.9239195399999999, 1.1670485714285714}, 
  0.3322727314366735}, {{0.3, 1.2000000000000002, 0.9239195399999999, 
   1.1699806814285714}, 0.33223874515294977}, 
 {{0.3, 1.2000000000000002, 0.9239195399999999, 1.1602179014285714}, 
  0.3323516226942299}, {{0.3, 1.4, 0.93684, 1.1670485714285714}, 
  0.3393040979293409}, {{0.3, 1.4, 0.93684, 1.1699806814285714}, 
  0.3392565965362942}, {{0.3, 1.4, 0.93684, 1.1602179014285714}, 
  0.3394144153105888}, {{0.3, 1.4, 0.9440266199999999, 1.1670485714285714}, 
  0.3410163429157579}, {{0.3, 1.4, 0.9440266199999999, 1.1699806814285714}, 
  0.34096727051612163}, {{0.3, 1.4, 0.9440266199999999, 1.1602179014285714}, 
  0.3411303082742814}, {{0.3, 1.4, 0.9239195399999999, 1.1670485714285714}, 
  0.336337717027043}, {{0.3, 1.4, 0.9239195399999999, 1.1699806814285714}, 
  0.33629294739949034}, {{0.3, 1.4, 0.9239195399999999, 1.1602179014285714}, 
  0.33644169105752053}, {{0.3, 1.6, 0.93684, 1.1670485714285714}, 
  0.34340612563494}, {{0.3, 1.6, 0.93684, 1.1699806814285714}, 
  0.3433463284334431}, {{0.3, 1.6, 0.93684, 1.1602179014285714}, 
  0.3435450627829111}, {{0.3, 1.6, 0.9440266199999999, 1.1670485714285714}, 
  0.3453108631396241}, {{0.3, 1.6, 0.9440266199999999, 1.1699806814285714}, 
  0.34524906943743466}, {{0.3, 1.6, 0.9440266199999999, 1.1602179014285714}, 
  0.3454544383387726}, {{0.3, 1.6, 0.9239195399999999, 1.1670485714285714}, 
  0.3401066754489617}, {{0.3, 1.6, 0.9239195399999999, 1.1699806814285714}, 
  0.3400503492409821}, {{0.3, 1.6, 0.9239195399999999, 1.1602179014285714}, 
  0.34023754913744303}, {{0.3, 1.8000000000000003, 0.93684, 
   1.1670485714285714}, 0.34721764742316996}, 
 {{0.3, 1.8000000000000003, 0.93684, 1.1699806814285714}, 
  0.34714490896342354}, {{0.3, 1.8000000000000003, 0.93684, 
   1.1602179014285714}, 0.3473867261344231}, 
 {{0.3, 1.8000000000000003, 0.9440266199999999, 1.1670485714285714}, 
  0.34930454131814126}, {{0.3, 1.8000000000000003, 0.9440266199999999, 
   1.1699806814285714}, 0.34922935515124165}, 
 {{0.3, 1.8000000000000003, 0.9440266199999999, 1.1602179014285714}, 
  0.34947930861428966}, {{0.3, 1.8000000000000003, 0.9239195399999999, 
   1.1670485714285714}, 0.3436030910295097}, 
 {{0.3, 1.8000000000000003, 0.9239195399999999, 1.1699806814285714}, 
  0.34353460734351754}, {{0.3, 1.8000000000000003, 0.9239195399999999, 
   1.1602179014285714}, 0.3437622814063621}, 
 {{0.3, 2., 0.93684, 1.1670485714285714}, 0.3507612132267677}, 
 {{0.3, 2., 0.93684, 1.1699806814285714}, 0.35067504301590524}, 
 {{0.3, 2., 0.93684, 1.1602179014285714}, 0.35096159521573883}, 
 {{0.3, 2., 0.9440266199999999, 1.1670485714285714}, 0.3530206410601033}, 
 {{0.3, 2., 0.9440266199999999, 1.1699806814285714}, 0.3529315516252817}, 
 {{0.3, 2., 0.9440266199999999, 1.1602179014285714}, 0.35322781008149645}, 
 {{0.3, 2., 0.9239195399999999, 1.1670485714285714}, 0.34684826713435546}, 
 {{0.3, 2., 0.9239195399999999, 1.1699806814285714}, 0.3467671706547031}, 
 {{0.3, 2., 0.9239195399999999, 1.1602179014285714}, 0.34703685292087116}, 
 {{0.3, 2.2, 0.93684, 1.1670485714285714}, 0.3540573235640642}, 
 {{0.3, 2.2, 0.93684, 1.1699806814285714}, 0.35395736203619754}, 
 {{0.3, 2.2, 0.93684, 1.1602179014285714}, 0.3542898658153245}, 
 {{0.3, 2.2, 0.9440266199999999, 1.1670485714285714}, 0.3564803181153515}, 
 {{0.3, 2.2, 0.9440266199999999, 1.1699806814285714}, 0.356376950159418}, 
 {{0.3, 2.2, 0.9440266199999999, 1.1602179014285714}, 0.35672078300716936}, 
 {{0.3, 2.2, 0.9239195399999999, 1.1670485714285714}, 0.3498615604849106}, 
 {{0.3, 2.2, 0.9239195399999999, 1.1699806814285714}, 0.3497675188040389}, 
 {{0.3, 2.2, 0.9239195399999999, 1.1602179014285714}, 0.35008033432435753}, 
 {{0.3, 2.6, 0.93684, 1.1670485714285714}, 0.35997821843806693}, 
 {{0.3, 2.6, 0.93684, 1.1699806814285714}, 0.35984992079229794}, 
 {{0.3, 2.6, 0.93684, 1.1602179014285714}, 0.3602768886944026}, 
 {{0.3, 2.6, 0.9440266199999999, 1.1670485714285714}, 0.36270378787582286}, 
 {{0.3, 2.6, 0.9440266199999999, 1.1699806814285714}, 0.3625710768047937}, 
 {{0.3, 2.6, 0.9440266199999999, 1.1602179014285714}, 0.3630127295996482}, 
 {{0.3, 2.6, 0.9239195399999999, 1.1670485714285714}, 0.35525945732227526}, 
 {{0.3, 2.6, 0.9239195399999999, 1.1699806814285714}, 0.35513882834961497}, 
 {{0.3, 2.6, 0.9239195399999999, 1.1602179014285714}, 0.3555402799610061}, 
 {{0.3, 3., 0.93684, 1.1670485714285714}, 0.3651119685772406}, 
 {{0.3, 3., 0.93684, 1.1699806814285714}, 0.3649550705416241}, 
 {{0.3, 3., 0.93684, 1.1602179014285714}, 0.3654774569964952}, 
 {{0.3, 3., 0.9440266199999999, 1.1670485714285714}, 0.36811088614803533}, 
 {{0.3, 3., 0.9440266199999999, 1.1699806814285714}, 0.36794854554434203}, 
 {{0.3, 3., 0.9440266199999999, 1.1602179014285714}, 0.36848904887556583}, 
 {{0.3, 3., 0.9239195399999999, 1.1670485714285714}, 0.3599209194487098}, 
 {{0.3, 3., 0.9239195399999999, 1.1699806814285714}, 0.35977347706132445}, 
 {{0.3, 3., 0.9239195399999999, 1.1602179014285714}, 0.36026438793877485}, 
 {{0.3, 3.4000000000000004, 0.93684, 1.1670485714285714}, 
  0.3695682293095197}, {{0.3, 3.4000000000000004, 0.93684, 
   1.1699806814285714}, 0.3693828874019035}, 
 {{0.3, 3.4000000000000004, 0.93684, 1.1602179014285714}, 
  0.37000023453415926}, {{0.3, 3.4000000000000004, 0.9440266199999999, 
   1.1670485714285714}, 0.3728148863500877}, 
 {{0.3, 3.4000000000000004, 0.9440266199999999, 1.1699806814285714}, 
  0.37262306856735666}, {{0.3, 3.4000000000000004, 0.9440266199999999, 
   1.1602179014285714}, 0.37326198050764836}, 
 {{0.3, 3.4000000000000004, 0.9239195399999999, 1.1670485714285714}, 
  0.36394930015388266}, {{0.3, 3.4000000000000004, 0.9239195399999999, 
   1.1699806814285714}, 0.36377520802901087}, 
 {{0.3, 3.4000000000000004, 0.9239195399999999, 1.1602179014285714}, 
  0.3643550928210259}, {{0.3, 3.8000000000000003, 0.93684, 
   1.1670485714285714}, 0.37343874403139554}, 
 {{0.3, 3.8000000000000003, 0.93684, 1.1699806814285714}, 
  0.37322545036134724}, {{0.3, 3.8000000000000003, 0.93684, 
   1.1602179014285714}, 0.37393617373417093}, 
 {{0.3, 3.8000000000000003, 0.9440266199999999, 1.1670485714285714}, 
  0.3769106288948169}, {{0.3, 3.8000000000000003, 0.9440266199999999, 
   1.1699806814285714}, 0.37668983493982194}, 
 {{0.3, 3.8000000000000003, 0.9440266199999999, 1.1602179014285714}, 
  0.3774255432289131}, {{0.3, 3.8000000000000003, 0.9239195399999999, 
   1.1670485714285714}, 0.36743095309992946}, 
 {{0.3, 3.8000000000000003, 0.9239195399999999, 1.1699806814285714}, 
  0.3672306879142698}, {{0.3, 3.8000000000000003, 0.9239195399999999, 
   1.1602179014285714}, 0.3678980104202194}, 
 {{0.3, 4.2, 0.93684, 1.1670485714285714}, 0.37680107408727626}, 
 {{0.3, 4.2, 0.93684, 1.1699806814285714}, 0.376560553283951}, 
 {{0.3, 4.2, 0.93684, 1.1602179014285714}, 0.37736228591943}, 
 {{0.3, 4.2, 0.9440266199999999, 1.1670485714285714}, 0.380478330708946}, 
 {{0.3, 4.2, 0.9440266199999999, 1.1699806814285714}, 0.3802293033948588}, 
 {{0.3, 4.2, 0.9440266199999999, 1.1602179014285714}, 0.3810593820305097}, 
 {{0.3, 4.2, 0.9239195399999999, 1.1670485714285714}, 0.37043882139454765}, 
 {{0.3, 4.2, 0.9239195399999999, 1.1699806814285714}, 0.37021307628272976}, 
 {{0.3, 4.2, 0.9239195399999999, 1.1602179014285714}, 0.37096557172265404}, 
 {{0.3, 4.6000000000000005, 0.93684, 1.1670485714285714}, 
  0.37972169963797525}, {{0.3, 4.6000000000000005, 0.93684, 
   1.1699806814285714}, 0.3794549091333125}, 
 {{0.3, 4.6000000000000005, 0.93684, 1.1602179014285714}, 
  0.3803445061154528}, {{0.3, 4.6000000000000005, 0.9440266199999999, 
   1.1670485714285714}, 0.3835867644349378}, 
 {{0.3, 4.6000000000000005, 0.9440266199999999, 1.1699806814285714}, 
  0.38331048590491384}, {{0.3, 4.6000000000000005, 0.9440266199999999, 
   1.1602179014285714}, 0.3842317090429877}, 
 {{0.3, 4.6000000000000005, 0.9239195399999999, 1.1670485714285714}, 
  0.3730353989147543}, {{0.3, 4.6000000000000005, 0.9239195399999999, 
   1.1699806814285714}, 0.37278508838104985}, 
 {{0.3, 4.6000000000000005, 0.9239195399999999, 1.1602179014285714}, 
  0.3736197523865315}, {{0.3, 5., 0.93684, 1.1670485714285714}, 
  0.3822567258420044}, {{0.3, 5., 0.93684, 1.1699806814285714}, 
  0.3819645690754015}, {{0.3, 5., 0.93684, 1.1602179014285714}, 
  0.3829390821438899}, {{0.3, 5., 0.9440266199999999, 1.1670485714285714}, 
  0.38629398856717695}, {{0.3, 5., 0.9440266199999999, 1.1699806814285714}, 
  0.3859913910236472}, {{0.3, 5., 0.9440266199999999, 1.1602179014285714}, 
  0.3870007164437438}, {{0.3, 5., 0.9239195399999999, 1.1670485714285714}, 
  0.37527339991417596}, {{0.3, 5., 0.9239195399999999, 1.1699806814285714}, 
  0.3749993777365077}, {{0.3, 5., 0.9239195399999999, 1.1602179014285714}, 
  0.37591342414620715}, {{0.3, 5.4, 0.93684, 1.1670485714285714}, 
  0.3844536711319852}, {{0.3, 5.4, 0.93684, 1.1699806814285714}, 
  0.38413717309426304}, {{0.3, 5.4, 0.93684, 1.1602179014285714}, 
  0.385193142462813}, {{0.3, 5.4, 0.9440266199999999, 1.1670485714285714}, 
  0.3886492411771171}, {{0.3, 5.4, 0.9440266199999999, 1.1699806814285714}, 
  0.38832138116801407}, {{0.3, 5.4, 0.9440266199999999, 1.1602179014285714}, 
  0.38941524296285324}, {{0.3, 5.4, 0.9239195399999999, 1.1670485714285714}, 
  0.3771973575512928}, {{0.3, 5.4, 0.9239195399999999, 1.1699806814285714}, 
  0.37690059411153315}, {{0.3, 5.4, 0.9239195399999999, 1.1602179014285714}, 
  0.37789074695356356}, {{0.3, 5.800000000000001, 0.93684, 
   1.1670485714285714}, 0.38635386630941526}, 
 {{0.3, 5.800000000000001, 0.93684, 1.1699806814285714}, 
  0.38601407188919795}, {{0.3, 5.800000000000001, 0.93684, 
   1.1602179014285714}, 0.3871480714499422}, 
 {{0.3, 5.800000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.390695340163301}, {{0.3, 5.800000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.3903432956064884}, 
 {{0.3, 5.800000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.3915181591800145}, {{0.3, 5.800000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.37884602220390096}, 
 {{0.3, 5.800000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.3785275052441102}, {{0.3, 5.800000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.37959052597775134}, 
 {{0.3, 6.2, 0.93684, 1.1670485714285714}, 0.3879929589371824}, 
 {{0.3, 6.2, 0.93684, 1.1699806814285714}, 0.38763084223853594}, 
 {{0.3, 6.2, 0.93684, 1.1602179014285714}, 0.38883947558770676}, 
 {{0.3, 6.2, 0.9440266199999999, 1.1670485714285714}, 0.3924692308666159}, 
 {{0.3, 6.2, 0.9440266199999999, 1.1699806814285714}, 0.39209400815325784}, 
 {{0.3, 6.2, 0.9440266199999999, 1.1602179014285714}, 0.39334636676296564}, 
 {{0.3, 6.2, 0.9239195399999999, 1.1670485714285714}, 0.38025279047687693}, 
 {{0.3, 6.2, 0.9239195399999999, 1.1699806814285714}, 0.3799134384428291}, 
 {{0.3, 6.2, 0.9239195399999999, 1.1602179014285714}, 0.38104612133022725}, 
 {{0.3, 6.8, 0.93684, 1.1670485714285714}, 0.3900281040003745}, 
 {{0.3, 6.8, 0.93684, 1.1699806814285714}, 0.3896345812615625}, 
 {{0.3, 6.8, 0.93684, 1.1602179014285714}, 0.3909486719296055}, 
 {{0.3, 6.8, 0.9440266199999999, 1.1670485714285714}, 0.3946881932044776}, 
 {{0.3, 6.8, 0.9440266199999999, 1.1699806814285714}, 0.3942803469532855}, 
 {{0.3, 6.8, 0.9440266199999999, 1.1602179014285714}, 0.3956422424214397}, 
 {{0.3, 6.8, 0.9239195399999999, 1.1670485714285714}, 0.3819712250523349}, 
 {{0.3, 6.8, 0.9239195399999999, 1.1699806814285714}, 0.38160258258542423}, 
 {{0.3, 6.8, 0.9239195399999999, 1.1602179014285714}, 0.3828336329992309}, 
 {{0.3, 7.4, 0.93684, 1.1670485714285714}, 0.39163136227947454}, 
 {{0.3, 7.4, 0.93684, 1.1699806814285714}, 0.39120844797999693}, 
 {{0.3, 7.4, 0.93684, 1.1602179014285714}, 0.3926208679071124}, 
 {{0.3, 7.4, 0.9440266199999999, 1.1670485714285714}, 0.3964560743201015}, 
 {{0.3, 7.4, 0.9440266199999999, 1.1699806814285714}, 0.3960176889123622}, 
 {{0.3, 7.4, 0.9440266199999999, 1.1602179014285714}, 0.3974817507933561}, 
 {{0.3, 7.4, 0.9239195399999999, 1.1670485714285714}, 0.38329094408407455}, 
 {{0.3, 7.4, 0.9239195399999999, 1.1699806814285714}, 0.38289490541237403}, 
 {{0.3, 7.4, 0.9239195399999999, 1.1602179014285714}, 0.3842176154929669}, 
 {{0.3, 8., 0.93684, 1.1670485714285714}, 0.3928740431277842}, 
 {{0.3, 8., 0.93684, 1.1699806814285714}, 0.3924240433660005}, 
 {{0.3, 8., 0.93684, 1.1602179014285714}, 0.3939276368227737}, 
 {{0.3, 8., 0.9440266199999999, 1.1670485714285714}, 0.3978468901919363}, 
 {{0.3, 8., 0.9440266199999999, 1.1699806814285714}, 0.39738034822472695}, 
 {{0.3, 8., 0.9440266199999999, 1.1602179014285714}, 0.3989391791687431}, 
 {{0.3, 8., 0.9239195399999999, 1.1670485714285714}, 0.3842785731881995}, 
 {{0.3, 8., 0.9239195399999999, 1.1699806814285714}, 0.3838573111417755}, 
 {{0.3, 8., 0.9239195399999999, 1.1602179014285714}, 0.38526494073753137}, 
 {{0.3, 8.6, 0.93684, 1.1670485714285714}, 0.3938149859893034}, 
 {{0.3, 8.6, 0.93684, 1.1699806814285714}, 0.393339740305505}, 
 {{0.3, 8.6, 0.93684, 1.1602179014285714}, 0.39492810517993543}, 
 {{0.3, 8.6, 0.9440266199999999, 1.1670485714285714}, 0.3989217344544632}, 
 {{0.3, 8.6, 0.9440266199999999, 1.1699806814285714}, 0.39842893940661006}, 
 {{0.3, 8.6, 0.9440266199999999, 1.1602179014285714}, 0.40007591740219106}, 
 {{0.3, 8.6, 0.9239195399999999, 1.1670485714285714}, 0.3849890422261334}, 
 {{0.3, 8.6, 0.9239195399999999, 1.1699806814285714}, 0.3845442862162198}, 
 {{0.3, 8.6, 0.9239195399999999, 1.1602179014285714}, 0.3860309304788657}, 
 {{0.3, 9.2, 0.93684, 1.1670485714285714}, 0.3945022339294353}, 
 {{0.3, 9.2, 0.93684, 1.1699806814285714}, 0.3940035592582164}, 
 {{0.3, 9.2, 0.93684, 1.1602179014285714}, 0.39567063832056143}, 
 {{0.3, 9.2, 0.9440266199999999, 1.1670485714285714}, 0.39973053966876126}, 
 {{0.3, 9.2, 0.9440266199999999, 1.1699806814285714}, 0.39921337144294056}, 
 {{0.3, 9.2, 0.9440266199999999, 1.1602179014285714}, 0.4009422291717094}, 
 {{0.3, 9.2, 0.9239195399999999, 1.1670485714285714}, 0.38546712709120273}, 
 {{0.3, 9.2, 0.9239195399999999, 1.1699806814285714}, 0.3850005850133432}, 
 {{0.3, 9.2, 0.9239195399999999, 1.1602179014285714}, 0.3865603189086167}, 
 {{0.3, 9.8, 0.93684, 1.1670485714285714}, 0.39497588799106426}, 
 {{0.3, 9.8, 0.93684, 1.1699806814285714}, 0.394455458047309}, 
 {{0.3, 9.8, 0.93684, 1.1602179014285714}, 0.39619566344334534}, 
 {{0.3, 9.8, 0.9440266199999999, 1.1670485714285714}, 0.4003149960290647}, 
 {{0.3, 9.8, 0.9440266199999999, 1.1699806814285714}, 0.3997751868485265}, 
 {{0.3, 9.8, 0.9440266199999999, 1.1602179014285714}, 0.401580141051551}, 
 {{0.3, 9.8, 0.9239195399999999, 1.1670485714285714}, 0.38575017828767166}, 
 {{0.3, 9.8, 0.9239195399999999, 1.1699806814285714}, 0.385263422547468}, 
 {{0.3, 9.8, 0.9239195399999999, 1.1602179014285714}, 0.38689111229341905}, 
 {{0.3, 10.4, 0.93684, 1.1670485714285714}, 0.3952688085293905}, 
 {{0.3, 10.4, 0.93684, 1.1699806814285714}, 0.3947281030332108}, 
 {{0.3, 10.4, 0.93684, 1.1602179014285714}, 0.3965364739886724}, 
 {{0.3, 10.4, 0.9440266199999999, 1.1670485714285714}, 0.40070930435769714}, 
 {{0.3, 10.4, 0.9440266199999999, 1.1699806814285714}, 0.4001483877999448}, 
 {{0.3, 10.4, 0.9440266199999999, 1.1602179014285714}, 0.40202429758997243}, 
 {{0.3, 10.4, 0.9239195399999999, 1.1670485714285714}, 0.3858687388223746}, 
 {{0.3, 10.4, 0.9239195399999999, 1.1699806814285714}, 0.3853631560168157}, 
 {{0.3, 10.4, 0.9239195399999999, 1.1602179014285714}, 0.3870541522671776}, 
 {{0.3, 11., 0.93684, 1.1670485714285714}, 0.3954091955442496}, 
 {{0.3, 11., 0.93684, 1.1699806814285714}, 0.39484964571721604}, 
 {{0.3, 11., 0.93684, 1.1602179014285714}, 0.3967214060478351}, 
 {{0.3, 11., 0.9440266199999999, 1.1670485714285714}, 0.4009428168328103}, 
 {{0.3, 11., 0.9440266199999999, 1.1699806814285714}, 0.40036227452820444}, 
 {{0.3, 11., 0.9440266199999999, 1.1602179014285714}, 0.40230419524028926}, 
 {{0.3, 11., 0.9239195399999999, 1.1670485714285714}, 0.3858490147585606}, 
 {{0.3, 11., 0.9239195399999999, 1.1699806814285714}, 0.38532594871882725}, 
 {{0.3, 11., 0.9239195399999999, 1.1602179014285714}, 0.3870757673098588}, 
 {{0.3, 11.6, 0.93684, 1.1670485714285714}, 0.39542037518523054}, 
 {{0.3, 11.6, 0.93684, 1.1699806814285714}, 0.39484324434370144}, 
 {{0.3, 11.6, 0.93684, 1.1602179014285714}, 0.3967741195061099}, 
 {{0.3, 11.6, 0.9440266199999999, 1.1670485714285714}, 0.4010398325326909}, 
 {{0.3, 11.6, 0.9440266199999999, 1.1699806814285714}, 0.4004409745385507}, 
 {{0.3, 11.6, 0.9440266199999999, 1.1602179014285714}, 0.402444478085699}, 
 {{0.3, 11.6, 0.9239195399999999, 1.1670485714285714}, 0.38571265095631985}, 
 {{0.3, 11.6, 0.9239195399999999, 1.1699806814285714}, 0.3851732840201833}, 
 {{0.3, 11.6, 0.9239195399999999, 1.1602179014285714}, 0.38697791598544085}, 
 {{0.3, 12.2, 0.93684, 1.1670485714285714}, 0.39532134363868293}, 
 {{0.3, 12.2, 0.93684, 1.1699806814285714}, 0.39472776142329724}, 
 {{0.3, 12.2, 0.93684, 1.1602179014285714}, 0.39671405131959003}, 
 {{0.3, 12.2, 0.9440266199999999, 1.1670485714285714}, 0.4010201885800556}, 
 {{0.3, 12.2, 0.9440266199999999, 1.1699806814285714}, 0.40040418652893167}, 
 {{0.3, 12.2, 0.9440266199999999, 1.1602179014285714}, 0.4024654265462487}, 
 {{0.3, 12.2, 0.9239195399999999, 1.1670485714285714}, 0.3854771913091742}, 
 {{0.3, 12.2, 0.9239195399999999, 1.1699806814285714}, 0.38492258052521194}, 
 {{0.3, 12.2, 0.9239195399999999, 1.1602179014285714}, 0.3867785794552967}, 
 {{0.3, 12.8, 0.93684, 1.1670485714285714}, 0.39512949972305905}, 
 {{0.3, 12.8, 0.93684, 1.1699806814285714}, 0.39452059772500214}, 
 {{0.3, 12.8, 0.93684, 1.1602179014285714}, 0.39655848052694087}, 
 {{0.3, 12.8, 0.9440266199999999, 1.1670485714285714}, 0.4009020125247408}, 
 {{0.3, 12.8, 0.9440266199999999, 1.1699806814285714}, 0.4002700377744244}, 
 {{0.3, 12.8, 0.9440266199999999, 1.1602179014285714}, 0.40238506218484466}, 
 {{0.3, 12.8, 0.9239195399999999, 1.1670485714285714}, 0.3851587730585692}, 
 {{0.3, 12.8, 0.9239195399999999, 1.1699806814285714}, 0.384589980897036}, 
 {{0.3, 12.8, 0.9239195399999999, 1.1602179014285714}, 0.3864937508990944}, 
 {{0.3, 13.399999999999999, 0.93684, 1.1670485714285714}, 
  0.39485863602975974}, {{0.3, 13.399999999999999, 0.93684, 
   1.1699806814285714}, 0.3942353372479563}, 
 {{0.3, 13.399999999999999, 0.93684, 1.1602179014285714}, 
  0.39632169792333843}, {{0.3, 13.399999999999999, 0.9440266199999999, 
   1.1670485714285714}, 0.4006997128429897}, 
 {{0.3, 13.399999999999999, 0.9440266199999999, 1.1699806814285714}, 
  0.4000527243690394}, {{0.3, 13.399999999999999, 0.9440266199999999, 
   1.1602179014285714}, 0.40221829751092636}, 
 {{0.3, 13.399999999999999, 0.9239195399999999, 1.1670485714285714}, 
  0.38477012678387107}, {{0.3, 13.399999999999999, 0.9239195399999999, 
   1.1699806814285714}, 0.3841880140404724}, 
 {{0.3, 13.399999999999999, 0.9239195399999999, 1.1602179014285714}, 
  0.3861366486934772}, {{0.3, 14., 0.93684, 1.1670485714285714}, 
  0.3945211076743146}, {{0.3, 14., 0.93684, 1.1699806814285714}, 
  0.3938843515443571}, {{0.3, 14., 0.93684, 1.1602179014285714}, 
  0.3960160584787305}, {{0.3, 14., 0.9440266199999999, 1.1670485714285714}, 
  0.4004261950210921}, {{0.3, 14., 0.9440266199999999, 1.1699806814285714}, 
  0.3997651660277202}, {{0.3, 14., 0.9440266199999999, 1.1602179014285714}, 
  0.40197804325031755}, {{0.3, 14., 0.9239195399999999, 1.1670485714285714}, 
  0.38432265516173447}, {{0.3, 14., 0.9239195399999999, 1.1699806814285714}, 
  0.3837281025494546}, {{0.3, 14., 0.9239195399999999, 1.1602179014285714}, 
  0.38571866673038246}, {{0.3, 14.600000000000001, 0.93684, 
   1.1670485714285714}, 0.3941272614323758}, 
 {{0.3, 14.600000000000001, 0.93684, 1.1699806814285714}, 
  0.3934778829825544}, {{0.3, 14.600000000000001, 0.93684, 
   1.1602179014285714}, 0.39565213924880943}, 
 {{0.3, 14.600000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.4000922750322396}, {{0.3, 14.600000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.3994180714526099}, 
 {{0.3, 14.600000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.401675352260677}, {{0.3, 14.600000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.38382589481447515}, 
 {{0.3, 14.600000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.38321968368357523}, {{0.3, 14.600000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.38524956032122853}, 
 {{0.3, 15.2, 0.93684, 1.1670485714285714}, 0.3936853693928906}, 
 {{0.3, 15.2, 0.93684, 1.1699806814285714}, 0.3930240314210903}, 
 {{0.3, 15.2, 0.93684, 1.1602179014285714}, 0.3952385798935137}, 
 {{0.3, 15.2, 0.9440266199999999, 1.1670485714285714}, 0.3997066319892527}, 
 {{0.3, 15.2, 0.9440266199999999, 1.1699806814285714}, 0.3990199447950911}, 
 {{0.3, 15.2, 0.9440266199999999, 1.1602179014285714}, 0.40131927746522916}, 
 {{0.3, 15.2, 0.9239195399999999, 1.1670485714285714}, 0.3832874174931124}, 
 {{0.3, 15.2, 0.9239195399999999, 1.1699806814285714}, 0.38267016203796306}, 
 {{0.3, 15.2, 0.9239195399999999, 1.1602179014285714}, 0.38473725729335445}, 
 {{0.3, 15.8, 0.93684, 1.1670485714285714}, 0.39320350037702606}, 
 {{0.3, 15.8, 0.93684, 1.1699806814285714}, 0.3925309514877997}, 
 {{0.3, 15.8, 0.93684, 1.1602179014285714}, 0.39478330489699437}, 
 {{0.3, 15.8, 0.9440266199999999, 1.1670485714285714}, 0.3992777073881417}, 
 {{0.3, 15.8, 0.9440266199999999, 1.1699806814285714}, 0.3985793118718367}, 
 {{0.3, 15.8, 0.9440266199999999, 1.1602179014285714}, 0.40091811976865765}, 
 {{0.3, 15.8, 0.9239195399999999, 1.1670485714285714}, 0.3827146456974175}, 
 {{0.3, 15.8, 0.9239195399999999, 1.1699806814285714}, 0.3820870479639706}, 
 {{0.3, 15.8, 0.9239195399999999, 1.1602179014285714}, 0.3841890303776731}, 
 {{0.3, 16.4, 0.93684, 1.1670485714285714}, 0.3926880983678436}, 
 {{0.3, 16.4, 0.93684, 1.1699806814285714}, 0.39200497941429885}, 
 {{0.3, 16.4, 0.93684, 1.1602179014285714}, 0.3942929884871995}, 
 {{0.3, 16.4, 0.9440266199999999, 1.1670485714285714}, 0.39881225884508903}, 
 {{0.3, 16.4, 0.9440266199999999, 1.1699806814285714}, 0.3981028202532532}, 
 {{0.3, 16.4, 0.9440266199999999, 1.1602179014285714}, 0.40047887229548534}, 
 {{0.3, 16.4, 0.9239195399999999, 1.1670485714285714}, 0.3821134827697934}, 
 {{0.3, 16.4, 0.9239195399999999, 1.1699806814285714}, 0.38147614120252804}, 
 {{0.3, 16.4, 0.9239195399999999, 1.1602179014285714}, 0.3836110037077767}, 
 {{0.3, 17., 0.93684, 1.1670485714285714}, 0.392144529489283}, 
 {{0.3, 17., 0.93684, 1.1699806814285714}, 0.39145135536128955}, 
 {{0.3, 17., 0.93684, 1.1602179014285714}, 0.3937734101322328}, 
 {{0.3, 17., 0.9440266199999999, 1.1670485714285714}, 0.3983159278703933}, 
 {{0.3, 17., 0.9440266199999999, 1.1699806814285714}, 0.3975959834765935}, 
 {{0.3, 17., 0.9440266199999999, 1.1602179014285714}, 0.4000075989731181}, 
 {{0.3, 17., 0.9239195399999999, 1.1670485714285714}, 0.38148882113848637}, 
 {{0.3, 17., 0.9239195399999999, 1.1699806814285714}, 0.38084221197650964}, 
 {{0.3, 17., 0.9239195399999999, 1.1602179014285714}, 0.3830084656336357}, 
 {{0.3, 17.6, 0.93684, 1.1670485714285714}, 0.3915776923266353}, 
 {{0.3, 17.6, 0.93684, 1.1699806814285714}, 0.3908750347479208}, 
 {{0.3, 17.6, 0.93684, 1.1602179014285714}, 0.393228939420683}, 
 {{0.3, 17.6, 0.9440266199999999, 1.1670485714285714}, 0.39779387133835903}, 
 {{0.3, 17.6, 0.9440266199999999, 1.1699806814285714}, 0.3970640140410904}, 
 {{0.3, 17.6, 0.9440266199999999, 1.1602179014285714}, 0.3995089173312428}, 
 {{0.3, 17.6, 0.9239195399999999, 1.1670485714285714}, 0.38084511219125267}, 
 {{0.3, 17.6, 0.9239195399999999, 1.1699806814285714}, 0.38018977019193406}, 
 {{0.3, 17.6, 0.9239195399999999, 1.1602179014285714}, 0.38238536076163626}, 
 {{0.3, 18.2, 0.93684, 1.1670485714285714}, 0.39099244613521655}, 
 {{0.3, 18.2, 0.93684, 1.1699806814285714}, 0.3902808245241451}, 
 {{0.3, 18.2, 0.93684, 1.1602179014285714}, 0.3926643911508807}, 
 {{0.3, 18.2, 0.9440266199999999, 1.1670485714285714}, 0.3972511563793133}, 
 {{0.3, 18.2, 0.9440266199999999, 1.1699806814285714}, 0.3965119250993824}, 
 {{0.3, 18.2, 0.9440266199999999, 1.1602179014285714}, 0.3989878742515023}, 
 {{0.3, 18.2, 0.9239195399999999, 1.1670485714285714}, 0.38018685333055147}, 
 {{0.3, 18.2, 0.9239195399999999, 1.1699806814285714}, 0.3795232638949092}, 
 {{0.3, 18.2, 0.9239195399999999, 1.1602179014285714}, 0.3817461004465455}, 
 {{0.3, 18.8, 0.93684, 1.1670485714285714}, 0.39039134156468863}, 
 {{0.3, 18.8, 0.93684, 1.1699806814285714}, 0.38967106353792835}, 
 {{0.3, 18.8, 0.93684, 1.1602179014285714}, 0.3920841420156213}, 
 {{0.3, 18.8, 0.9440266199999999, 1.1670485714285714}, 0.396690542969124}, 
 {{0.3, 18.8, 0.9440266199999999, 1.1699806814285714}, 0.39594226033572677}, 
 {{0.3, 18.8, 0.9440266199999999, 1.1602179014285714}, 0.39844903358926487}, 
 {{0.3, 18.8, 0.9239195399999999, 1.1670485714285714}, 0.3795162407382517}, 
 {{0.3, 18.8, 0.9239195399999999, 1.1699806814285714}, 0.3788448089521479}, 
 {{0.3, 18.8, 0.9239195399999999, 1.1602179014285714}, 0.38109473446431746}, 
 {{0.3, 19.4, 0.93684, 1.1670485714285714}, 0.38977761139728545}, 
 {{0.3, 19.4, 0.93684, 1.1699806814285714}, 0.3890492780260036}, 
 {{0.3, 19.4, 0.93684, 1.1602179014285714}, 0.39148983338442406}, 
 {{0.3, 19.4, 0.9440266199999999, 1.1670485714285714}, 0.3961154300670166}, 
 {{0.3, 19.4, 0.9440266199999999, 1.1699806814285714}, 0.3953587202142685}, 
 {{0.3, 19.4, 0.9440266199999999, 1.1602179014285714}, 0.3978942268058366}, 
 {{0.3, 19.4, 0.9239195399999999, 1.1670485714285714}, 0.3788362196019606}, 
 {{0.3, 19.4, 0.9239195399999999, 1.1699806814285714}, 0.3781572596003917}, 
 {{0.3, 19.4, 0.9239195399999999, 1.1602179014285714}, 0.3804325863784359}, 
 {{0.3, 20., 0.93684, 1.1670485714285714}, 0.3891543339160236}, 
 {{0.3, 20., 0.93684, 1.1699806814285714}, 0.388418252226277}, 
 {{0.3, 20., 0.93684, 1.1602179014285714}, 0.3908849706314723}, 
 {{0.3, 20., 0.9440266199999999, 1.1670485714285714}, 0.39552905824614304}, 
 {{0.3, 20., 0.9440266199999999, 1.1699806814285714}, 0.3947642408539019}, 
 {{0.3, 20., 0.9440266199999999, 1.1602179014285714}, 0.39732711715835806}, 
 {{0.3, 20., 0.9239195399999999, 1.1670485714285714}, 0.3781495857962131}, 
 {{0.3, 20., 0.9239195399999999, 1.1699806814285714}, 0.3774635058759637}, 
 {{0.3, 20., 0.9239195399999999, 1.1602179014285714}, 0.3797628839682951}, 
 {{0.3, 20.599999999999998, 0.93684, 1.1670485714285714}, 
  0.38852380431782746}, {{0.3, 20.599999999999998, 0.93684, 
   1.1699806814285714}, 0.3877803372649892}, 
 {{0.3, 20.599999999999998, 0.93684, 1.1602179014285714}, 
  0.39027200386676997}, {{0.3, 20.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.3949338590805957}, 
 {{0.3, 20.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.39416131215379063}, {{0.3, 20.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.39675029382626076}, 
 {{0.3, 20.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.37745840038139816}, {{0.3, 20.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.37676553717240313}, 
 {{0.3, 20.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.37908783812073393}, {{0.3, 21.2, 0.93684, 1.1670485714285714}, 
  0.3878877516754166}, {{0.3, 21.2, 0.93684, 1.1699806814285714}, 
  0.3871371665099059}, {{0.3, 21.2, 0.93684, 1.1602179014285714}, 
  0.38965308253505965}, {{0.3, 21.2, 0.9440266199999999, 1.1670485714285714}, 
  0.39433168540175234}, {{0.3, 21.2, 0.9440266199999999, 1.1699806814285714}, 
  0.39355168899052995}, {{0.3, 21.2, 0.9440266199999999, 1.1602179014285714}, 
  0.3961660312819689}, {{0.3, 21.2, 0.9239195399999999, 1.1670485714285714}, 
  0.37676418081862845}, {{0.3, 21.2, 0.9239195399999999, 1.1699806814285714}, 
  0.37606477955984535}, {{0.3, 21.2, 0.9239195399999999, 1.1602179014285714}, 
  0.3784093765924306}, {{0.3, 21.8, 0.93684, 1.1670485714285714}, 
  0.38724828607938355}, {{0.3, 21.8, 0.93684, 1.1699806814285714}, 
  0.3864909297661947}, {{0.3, 21.8, 0.93684, 1.1602179014285714}, 
  0.3890294833127913}, {{0.3, 21.8, 0.9440266199999999, 1.1670485714285714}, 
  0.39372475995785405}, {{0.3, 21.8, 0.9440266199999999, 1.1699806814285714}, 
  0.39293767491630255}, {{0.3, 21.8, 0.9440266199999999, 1.1602179014285714}, 
  0.39557572189786644}, {{0.3, 21.8, 0.9239195399999999, 1.1670485714285714}, 
  0.37606883413195086}, {{0.3, 21.8, 0.9239195399999999, 1.1699806814285714}, 
  0.37536321837145903}, {{0.3, 21.8, 0.9239195399999999, 1.1602179014285714}, 
  0.3777285880538602}, {{0.3, 22.4, 0.93684, 1.1670485714285714}, 
  0.3866068634457826}, {{0.3, 22.4, 0.93684, 1.1699806814285714}, 
  0.38584302254131675}, {{0.3, 22.4, 0.93684, 1.1602179014285714}, 
  0.3884034842675441}, {{0.3, 22.4, 0.9440266199999999, 1.1670485714285714}, 
  0.39311464380490113}, {{0.3, 22.4, 0.9440266199999999, 1.1699806814285714}, 
  0.3923207683806107}, {{0.3, 22.4, 0.9440266199999999, 1.1602179014285714}, 
  0.394981750694501}, {{0.3, 22.4, 0.9239195399999999, 1.1670485714285714}, 
  0.37537364561020015}, {{0.3, 22.4, 0.9239195399999999, 1.1699806814285714}, 
  0.3746620809768865}, {{0.3, 22.4, 0.9239195399999999, 1.1602179014285714}, 
  0.37704755820766533}, {{0.3, 23., 0.93684, 1.1670485714285714}, 
  0.3859648381913338}, {{0.3, 23., 0.93684, 1.1699806814285714}, 
  0.3851947812598785}, {{0.3, 23., 0.93684, 1.1602179014285714}, 
  0.3877762443381834}, {{0.3, 23., 0.9440266199999999, 1.1670485714285714}, 
  0.3925027801134244}, {{0.3, 23., 0.9440266199999999, 1.1699806814285714}, 
  0.3917023942071217}, {{0.3, 23., 0.9440266199999999, 1.1602179014285714}, 
  0.3943853712725935}, {{0.3, 23., 0.9239195399999999, 1.1670485714285714}, 
  0.37467981211675977}, {{0.3, 23., 0.9239195399999999, 1.1699806814285714}, 
  0.3739625475801889}, {{0.3, 23., 0.9239195399999999, 1.1602179014285714}, 
  0.37636729564888305}, {{0.3, 23.599999999999998, 0.93684, 
   1.1670485714285714}, 0.385323389403244}, 
 {{0.3, 23.599999999999998, 0.93684, 1.1699806814285714}, 
  0.3845470238532782}, {{0.3, 23.599999999999998, 0.93684, 
   1.1602179014285714}, 0.3871489916531717}, 
 {{0.3, 23.599999999999998, 0.9440266199999999, 1.1670485714285714}, 
  0.3918904348015101}, {{0.3, 23.599999999999998, 0.9440266199999999, 
   1.1699806814285714}, 0.3910834527479045}, 
 {{0.3, 23.599999999999998, 0.9440266199999999, 1.1602179014285714}, 
  0.3937878894686314}, {{0.3, 23.599999999999998, 0.9239195399999999, 
   1.1670485714285714}, 0.37398837509090693}, 
 {{0.3, 23.599999999999998, 0.9239195399999999, 1.1699806814285714}, 
  0.3732653065376304}, {{0.3, 23.599999999999998, 0.9239195399999999, 
   1.1602179014285714}, 0.37568887723491945}, 
 {{0.3, 24.2, 0.93684, 1.1670485714285714}, 0.384682853965124}, 
 {{0.3, 24.2, 0.93684, 1.1699806814285714}, 0.38390097970256104}, 
 {{0.3, 24.2, 0.93684, 1.1602179014285714}, 0.3865223455486896}, 
 {{0.3, 24.2, 0.9440266199999999, 1.1670485714285714}, 0.3912780121669137}, 
 {{0.3, 24.2, 0.9440266199999999, 1.1699806814285714}, 0.39046525056900383}, 
 {{0.3, 24.2, 0.9440266199999999, 1.1602179014285714}, 0.3931900021477258}, 
 {{0.3, 24.2, 0.9239195399999999, 1.1670485714285714}, 0.3732995407885386}, 
 {{0.3, 24.2, 0.9239195399999999, 1.1699806814285714}, 0.3725714359927645}, 
 {{0.3, 24.2, 0.9239195399999999, 1.1602179014285714}, 0.37501279891276545}, 
 {{0.3, 24.799999999999997, 0.93684, 1.1670485714285714}, 
  0.38404490937081975}, {{0.3, 24.799999999999997, 0.93684, 
   1.1699806814285714}, 0.3832574774136253}, 
 {{0.3, 24.799999999999997, 0.93684, 1.1602179014285714}, 
  0.38589762373656195}, {{0.3, 24.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.39066726586053035}, 
 {{0.3, 24.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.38984868202086165}, {{0.3, 24.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.392593102805941}, 
 {{0.3, 24.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.3726148577697632}, {{0.3, 24.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.37188165878732443}, 
 {{0.3, 24.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.3743402442338758}, {{0.3, 25.4, 0.93684, 1.1670485714285714}, 
  0.3834100484678609}, {{0.3, 25.4, 0.93684, 1.1699806814285714}, 
  0.382617258892267}, {{0.3, 25.4, 0.93684, 1.1602179014285714}, 
  0.3852755123684114}, {{0.3, 25.4, 0.9440266199999999, 1.1670485714285714}, 
  0.39005874749527064}, {{0.3, 25.4, 0.9440266199999999, 1.1699806814285714}, 
  0.38923455034779514}, {{0.3, 25.4, 0.9440266199999999, 1.1602179014285714}, 
  0.39199793726092536}, {{0.3, 25.4, 0.9239195399999999, 1.1670485714285714}, 
  0.3719347198467069}, {{0.3, 25.4, 0.9239195399999999, 1.1699806814285714}, 
  0.37119661126024595}, {{0.3, 25.4, 0.9239195399999999, 1.1602179014285714}, 
  0.37367179797684746}, {{0.3, 26., 0.93684, 1.1670485714285714}, 
  0.3827789262030832}, {{0.3, 26., 0.93684, 1.1699806814285714}, 
  0.38198096070369836}, {{0.3, 26., 0.93684, 1.1602179014285714}, 
  0.38465669406958536}, {{0.3, 26., 0.9440266199999999, 1.1670485714285714}, 
  0.3894531682894347}, {{0.3, 26., 0.9440266199999999, 1.1699806814285714}, 
  0.388623547784314}, {{0.3, 26., 0.9440266199999999, 1.1602179014285714}, 
  0.39140524560762635}, {{0.3, 26., 0.9239195399999999, 1.1670485714285714}, 
  0.37125968514548413}, {{0.3, 26., 0.9239195399999999, 1.1699806814285714}, 
  0.37051683430485166}, {{0.3, 26., 0.9239195399999999, 1.1602179014285714}, 
  0.373008043910302}, {{0.3, 26.599999999999998, 0.93684, 
   1.1670485714285714}, 0.38215208960563796}, 
 {{0.3, 26.599999999999998, 0.93684, 1.1699806814285714}, 
  0.3813488891378299}, {{0.3, 26.599999999999998, 0.93684, 
   1.1602179014285714}, 0.3840417497001365}, 
 {{0.3, 26.599999999999998, 0.9440266199999999, 1.1670485714285714}, 
  0.3888511270418319}, {{0.3, 26.599999999999998, 0.9440266199999999, 
   1.1699806814285714}, 0.38801602893539316}, 
 {{0.3, 26.599999999999998, 0.9440266199999999, 1.1602179014285714}, 
  0.3908156611763189}, {{0.3, 26.599999999999998, 0.9239195399999999, 
   1.1670485714285714}, 0.37059021171230716}, 
 {{0.3, 26.599999999999998, 0.9239195399999999, 1.1699806814285714}, 
  0.3698425532358904}, {{0.3, 26.599999999999998, 0.9239195399999999, 
   1.1602179014285714}, 0.37234947278701463}, 
 {{0.3, 27.2, 0.93684, 1.1670485714285714}, 0.3815294953230374}, 
 {{0.3, 27.2, 0.93684, 1.1699806814285714}, 0.38072159261239436}, 
 {{0.3, 27.2, 0.93684, 1.1602179014285714}, 0.3834308959091342}, 
 {{0.3, 27.2, 0.9440266199999999, 1.1670485714285714}, 0.3882526265948461}, 
 {{0.3, 27.2, 0.9440266199999999, 1.1699806814285714}, 0.3874125983557569}, 
 {{0.3, 27.2, 0.9440266199999999, 1.1602179014285714}, 0.3902294470620138}, 
 {{0.3, 27.2, 0.9239195399999999, 1.1670485714285714}, 0.3699261806276982}, 
 {{0.3, 27.2, 0.9239195399999999, 1.1699806814285714}, 0.3691742174672772}, 
 {{0.3, 27.2, 0.9239195399999999, 1.1602179014285714}, 0.37169621845495965}, 
 {{0.3, 27.799999999999997, 0.93684, 1.1670485714285714}, 
  0.38091215383723215}, {{0.3, 27.799999999999997, 0.93684, 
   1.1699806814285714}, 0.3800995448691717}, 
 {{0.3, 27.799999999999997, 0.93684, 1.1602179014285714}, 
  0.38282475487828693}, {{0.3, 27.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.3876587261107389}, 
 {{0.3, 27.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.3868137669583995}, {{0.3, 27.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.38964727710323227}, 
 {{0.3, 27.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.36926850861567084}, {{0.3, 27.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.3685122376175066}, 
 {{0.3, 27.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.3710488197781231}, {{0.3, 28.4, 0.93684, 1.1670485714285714}, 
  0.38030025649682203}, {{0.3, 28.4, 0.93684, 1.1699806814285714}, 
  0.3794830856979951}, {{0.3, 28.4, 0.93684, 1.1602179014285714}, 
  0.3822237162704783}, {{0.3, 28.4, 0.9440266199999999, 1.1670485714285714}, 
  0.38706965250203523}, {{0.3, 28.4, 0.9440266199999999, 1.1699806814285714}, 
  0.38621991359351415}, {{0.3, 28.4, 0.9440266199999999, 1.1602179014285714}, 
  0.3890695764519944}, {{0.3, 28.4, 0.9239195399999999, 1.1670485714285714}, 
  0.3686173354811095}, {{0.3, 28.4, 0.9239195399999999, 1.1699806814285714}, 
  0.3678568810652175}, {{0.3, 28.4, 0.9239195399999999, 1.1602179014285714}, 
  0.3704076027330479}, {{0.3, 29., 0.93684, 1.1670485714285714}, 
  0.3796941003737251}, {{0.3, 29., 0.93684, 1.1699806814285714}, 
  0.37887250483505425}, {{0.3, 29., 0.93684, 1.1602179014285714}, 
  0.38162809474908366}, {{0.3, 29., 0.9440266199999999, 1.1670485714285714}, 
  0.3864857389948827}, {{0.3, 29., 0.9440266199999999, 1.1699806814285714}, 
  0.3856313637869095}, {{0.3, 29., 0.9440266199999999, 1.1602179014285714}, 
  0.3884966971663442}, {{0.3, 29., 0.9239195399999999, 1.1670485714285714}, 
  0.367972892880393}, {{0.3, 29., 0.9239195399999999, 1.1699806814285714}, 
  0.3672083847684692}, {{0.3, 29., 0.9239195399999999, 1.1602179014285714}, 
  0.3697728184414304}, {{0.3, 29.599999999999998, 0.93684, 
   1.1670485714285714}, 0.3790937038566473}, 
 {{0.3, 29.599999999999998, 0.93684, 1.1699806814285714}, 
  0.37826773992512247}, {{0.3, 29.599999999999998, 0.93684, 
   1.1602179014285714}, 0.3810381588335366}, 
 {{0.3, 29.599999999999998, 0.9440266199999999, 1.1670485714285714}, 
  0.3859070364282486}, {{0.3, 29.599999999999998, 0.9440266199999999, 
   1.1699806814285714}, 0.3850480875287631}, 
 {{0.3, 29.599999999999998, 0.9440266199999999, 1.1602179014285714}, 
  0.38792894190099153}, {{0.3, 29.599999999999998, 0.9239195399999999, 
   1.1670485714285714}, 0.36733514607081347}, 
 {{0.3, 29.599999999999998, 0.9239195399999999, 1.1699806814285714}, 
  0.36656662977399246}, {{0.3, 29.599999999999998, 0.9239195399999999, 
   1.1602179014285714}, 0.3691446771441484}, 
 {{0.3, 30.2, 0.93684, 1.1670485714285714}, 0.37849945200395846}, 
 {{0.3, 30.2, 0.93684, 1.1699806814285714}, 0.3776692851018784}, 
 {{0.3, 30.2, 0.93684, 1.1602179014285714}, 0.3804538154745684}, 
 {{0.3, 30.2, 0.9440266199999999, 1.1670485714285714}, 0.38533396550847254}, 
 {{0.3, 30.2, 0.9440266199999999, 1.1699806814285714}, 0.38447061371690777}, 
 {{0.3, 30.2, 0.9440266199999999, 1.1602179014285714}, 0.3873662456482073}, 
 {{0.3, 30.2, 0.9239195399999999, 1.1670485714285714}, 0.3667044166089448}, 
 {{0.3, 30.2, 0.9239195399999999, 1.1699806814285714}, 0.3659320474625968}, 
 {{0.3, 30.2, 0.9239195399999999, 1.1602179014285714}, 0.3685230337378784}, 
 {{0.3, 30.799999999999997, 0.93684, 1.1670485714285714}, 
  0.3779114787123862}, {{0.3, 30.799999999999997, 0.93684, 
   1.1699806814285714}, 0.37707722042148545}, 
 {{0.3, 30.799999999999997, 0.93684, 1.1602179014285714}, 
  0.3798755788000626}, {{0.3, 30.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.38476668299024824}, 
 {{0.3, 30.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.38389904644786416}, {{0.3, 30.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.3868091597966683}, 
 {{0.3, 30.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.36608079524629433}, {{0.3, 30.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.36530467516444776}, 
 {{0.3, 30.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.36790834478362183}, {{0.3, 31.4, 0.93684, 1.1670485714285714}, 
  0.37732991536487187}, {{0.3, 31.4, 0.93684, 1.1699806814285714}, 
  0.376491671761513}, {{0.3, 31.4, 0.93684, 1.1602179014285714}, 
  0.37930350077775465}, {{0.3, 31.4, 0.9440266199999999, 1.1670485714285714}, 
  0.38420535039584064}, {{0.3, 31.4, 0.9440266199999999, 1.1699806814285714}, 
  0.3833335394756107}, {{0.3, 31.4, 0.9440266199999999, 1.1602179014285714}, 
  0.3862577558600348}, {{0.3, 31.4, 0.9239195399999999, 1.1670485714285714}, 
  0.3654643684999989}, {{0.3, 31.4, 0.9239195399999999, 1.1699806814285714}, 
  0.36468459436720674}, {{0.3, 31.4, 0.9239195399999999, 1.1602179014285714}, 
  0.367300620781603}, {{0.3, 32., 0.93684, 1.1670485714285714}, 
  0.3767547826517486}, {{0.3, 32., 0.93684, 1.1699806814285714}, 
  0.3759126147663034}, {{0.3, 32., 0.93684, 1.1602179014285714}, 
  0.37873769856751716}, {{0.3, 32., 0.9440266199999999, 1.1670485714285714}, 
  0.38365001322192654}, {{0.3, 32., 0.9440266199999999, 1.1699806814285714}, 
  0.3827740915531438}, {{0.3, 32., 0.9440266199999999, 1.1602179014285714}, 
  0.38571217895334287}, {{0.3, 32., 0.9239195399999999, 1.1670485714285714}, 
  0.3648551183875739}, {{0.3, 32., 0.9239195399999999, 1.1699806814285714}, 
  0.3640717424927923}, {{0.3, 32., 0.9239195399999999, 1.1602179014285714}, 
  0.3666999361825362}, {{0.3, 32.6, 0.93684, 1.1670485714285714}, 
  0.3761861813446971}, {{0.3, 32.6, 0.93684, 1.1699806814285714}, 
  0.37534020629184484}, {{0.3, 32.6, 0.93684, 1.1602179014285714}, 
  0.3781781415979854}, {{0.3, 32.6, 0.9440266199999999, 1.1670485714285714}, 
  0.3831007855193028}, {{0.3, 32.6, 0.9440266199999999, 1.1699806814285714}, 
  0.38222088156152045}, {{0.3, 32.6, 0.9440266199999999, 1.1602179014285714}, 
  0.3851724221258674}, {{0.3, 32.6, 0.9239195399999999, 1.1670485714285714}, 
  0.36425310032401254}, {{0.3, 32.6, 0.9239195399999999, 1.1699806814285714}, 
  0.3634662314237366}, {{0.3, 32.6, 0.9239195399999999, 1.1602179014285714}, 
  0.3661062255910089}, {{0.3, 33.2, 0.93684, 1.1670485714285714}, 
  0.3756241785182981}, {{0.3, 33.2, 0.93684, 1.1699806814285714}, 
  0.3747744846858518}, {{0.3, 33.2, 0.93684, 1.1602179014285714}, 
  0.37762498645871995}, {{0.3, 33.2, 0.9440266199999999, 1.1670485714285714}, 
  0.3825577672519944}, {{0.3, 33.2, 0.9440266199999999, 1.1699806814285714}, 
  0.38167397001038367}, {{0.3, 33.2, 0.9440266199999999, 1.1602179014285714}, 
  0.38463866251161416}, {{0.3, 33.2, 0.9239195399999999, 1.1670485714285714}, 
  0.363658349510725}, {{0.3, 33.2, 0.9239195399999999, 1.1699806814285714}, 
  0.36286806737754634}, {{0.3, 33.2, 0.9239195399999999, 1.1602179014285714}, 
  0.36551960006116047}, {{0.3, 33.8, 0.93684, 1.1670485714285714}, 
  0.37506880628258876}, {{0.3, 33.8, 0.93684, 1.1699806814285714}, 
  0.3742154769921446}, {{0.3, 33.8, 0.93684, 1.1602179014285714}, 
  0.377078265606107}, {{0.3, 33.8, 0.9440266199999999, 1.1670485714285714}, 
  0.38202100601263533}, {{0.3, 33.8, 0.9440266199999999, 1.1699806814285714}, 
  0.38113340358861403}, {{0.3, 33.8, 0.9440266199999999, 1.1602179014285714}, 
  0.38411095080748403}, {{0.3, 33.8, 0.9239195399999999, 1.1670485714285714}, 
  0.36307086581453485}, {{0.3, 33.8, 0.9239195399999999, 1.1699806814285714}, 
  0.3622772464257721}, {{0.3, 33.8, 0.9239195399999999, 1.1602179014285714}, 
  0.36494006113595556}, {{0.3, 34.4, 0.93684, 1.1670485714285714}, 
  0.37452008406229337}, {{0.3, 34.4, 0.93684, 1.1699806814285714}, 
  0.37366319755192773}, {{0.3, 34.4, 0.93684, 1.1602179014285714}, 
  0.3765380008244797}, {{0.3, 34.4, 0.9440266199999999, 1.1670485714285714}, 
  0.3814905369712226}, {{0.3, 34.4, 0.9440266199999999, 1.1699806814285714}, 
  0.38059921188904267}, {{0.3, 34.4, 0.9440266199999999, 1.1602179014285714}, 
  0.38358933161075437}, {{0.3, 34.4, 0.9239195399999999, 1.1670485714285714}, 
  0.36249063582798724}, {{0.3, 34.4, 0.9239195399999999, 1.1699806814285714}, 
  0.36169375061659165}, {{0.3, 34.4, 0.9239195399999999, 1.1602179014285714}, 
  0.3643676036978625}, {{0.3, 35., 0.93684, 1.1670485714285714}, 
  0.37397801288380955}, {{0.3, 35., 0.93684, 1.1699806814285714}, 
  0.3731176512439261}, {{0.3, 35., 0.93684, 1.1602179014285714}, 
  0.3760042080201446}, {{0.3, 35., 0.9440266199999999, 1.1670485714285714}, 
  0.38096637741061157}, {{0.3, 35., 0.9440266199999999, 1.1699806814285714}, 
  0.380071417863232}, {{0.3, 35., 0.9440266199999999, 1.1602179014285714}, 
  0.38307383297083797}, {{0.3, 35., 0.9239195399999999, 1.1670485714285714}, 
  0.3619176307329269}, {{0.3, 35., 0.9239195399999999, 1.1699806814285714}, 
  0.36111755485053443}, {{0.3, 35., 0.9239195399999999, 1.1602179014285714}, 
  0.3638022100295498}, {{0.3, 35.6, 0.93684, 1.1670485714285714}, 
  0.3734423829426912}, {{0.3, 35.6, 0.93684, 1.1699806814285714}, 
  0.3725785695352578}, {{0.3, 35.6, 0.93684, 1.1602179014285714}, 
  0.3754768863329603}, {{0.3, 35.6, 0.9440266199999999, 1.1670485714285714}, 
  0.38044833910555176}, {{0.3, 35.6, 0.9440266199999999, 1.1699806814285714}, 
  0.37954976496927556}, {{0.3, 35.6, 0.9440266199999999, 1.1602179014285714}, 
  0.38256447256683385}, {{0.3, 35.6, 0.9239195399999999, 1.1670485714285714}, 
  0.3613516229351944}, {{0.3, 35.6, 0.9239195399999999, 1.1699806814285714}, 
  0.36054836758690556}, {{0.3, 35.6, 0.9239195399999999, 1.1602179014285714}, 
  0.3632438515852451}, {{0.3, 36.2, 0.93684, 1.1670485714285714}, 
  0.3729134362768949}, {{0.3, 36.2, 0.93684, 1.1699806814285714}, 
  0.3720462666961703}, {{0.3, 36.2, 0.93684, 1.1602179014285714}, 
  0.374955798254779}, {{0.3, 36.2, 0.9440266199999999, 1.1670485714285714}, 
  0.37993667268886483}, {{0.3, 36.2, 0.9440266199999999, 1.1699806814285714}, 
  0.3790345918199652}, {{0.3, 36.2, 0.9440266199999999, 1.1602179014285714}, 
  0.3820610277126704}, {{0.3, 36.2, 0.9239195399999999, 1.1670485714285714}, 
  0.36079281830848525}, {{0.3, 36.2, 0.9239195399999999, 1.1699806814285714}, 
  0.3599864803184648}, {{0.3, 36.2, 0.9239195399999999, 1.1602179014285714}, 
  0.36269226876721394}, {{0.3, 36.8, 0.93684, 1.1670485714285714}, 
  0.37239104175528487}, {{0.3, 36.8, 0.93684, 1.1699806814285714}, 
  0.3715205834976608}, {{0.3, 36.8, 0.93684, 1.1602179014285714}, 
  0.37444122439999106}, {{0.3, 36.8, 0.9440266199999999, 1.1670485714285714}, 
  0.379431262379691}, {{0.3, 36.8, 0.9440266199999999, 1.1699806814285714}, 
  0.378525742652305}, {{0.3, 36.8, 0.9440266199999999, 1.1602179014285714}, 
  0.3815637930054655}, {{0.3, 36.8, 0.9239195399999999, 1.1670485714285714}, 
  0.3602410670565875}, {{0.3, 36.8, 0.9239195399999999, 1.1699806814285714}, 
  0.35943170442545136}, {{0.3, 36.8, 0.9239195399999999, 1.1602179014285714}, 
  0.36214771464446965}, {{0.3, 37.4, 0.93684, 1.1670485714285714}, 
  0.3718751573834197}, {{0.3, 37.4, 0.93684, 1.1699806814285714}, 
  0.37100147208716994}, {{0.3, 37.4, 0.93684, 1.1602179014285714}, 
  0.3739330141918191}, {{0.3, 37.4, 0.9440266199999999, 1.1670485714285714}, 
  0.37893207929429196}, {{0.3, 37.4, 0.9440266199999999, 1.1699806814285714}, 
  0.37802318535324536}, {{0.3, 37.4, 0.9440266199999999, 1.1602179014285714}, 
  0.38107262905867584}, {{0.3, 37.4, 0.9239195399999999, 1.1670485714285714}, 
  0.35969630555167}, {{0.3, 37.4, 0.9239195399999999, 1.1699806814285714}, 
  0.3588839738748878}, {{0.3, 37.4, 0.9239195399999999, 1.1602179014285714}, 
  0.361610018073674}, {{0.3, 38., 0.93684, 1.1670485714285714}, 
  0.37136573454802885}, {{0.3, 38., 0.93684, 1.1699806814285714}, 
  0.3704888814312436}, {{0.3, 38., 0.93684, 1.1602179014285714}, 
  0.3734311248705915}, {{0.3, 38., 0.9440266199999999, 1.1670485714285714}, 
  0.37843908624508193}, {{0.3, 38., 0.9440266199999999, 1.1699806814285714}, 
  0.3775268811003471}, {{0.3, 38., 0.9440266199999999, 1.1602179014285714}, 
  0.38058750681744524}, {{0.3, 38., 0.9239195399999999, 1.1670485714285714}, 
  0.3591584650042636}, {{0.3, 38., 0.9239195399999999, 1.1699806814285714}, 
  0.35834321765018395}, {{0.3, 38., 0.9239195399999999, 1.1602179014285714}, 
  0.36107911558980754}, {{0.3, 38.6, 0.93684, 1.1670485714285714}, 
  0.3708627190101421}, {{0.3, 38.6, 0.93684, 1.1699806814285714}, 
  0.36998275510961326}, {{0.3, 38.6, 0.93684, 1.1602179014285714}, 
  0.3729355075411139}, {{0.3, 38.6, 0.9440266199999999, 1.1670485714285714}, 
  0.3779522387230269}, {{0.3, 38.6, 0.9440266199999999, 1.1699806814285714}, 
  0.3770367837602835}, {{0.3, 38.6, 0.9440266199999999, 1.1602179014285714}, 
  0.3801083961471783}, {{0.3, 38.6, 0.9239195399999999, 1.1670485714285714}, 
  0.3586274722585563}, {{0.3, 38.6, 0.9239195399999999, 1.1699806814285714}, 
  0.3578093606788852}, {{0.3, 38.6, 0.9239195399999999, 1.1602179014285714}, 
  0.3605549389682214}, {{0.3, 39.2, 0.93684, 1.1670485714285714}, 
  0.37036605185967086}, {{0.3, 39.2, 0.93684, 1.1699806814285714}, 
  0.36948303216910744}, {{0.3, 39.2, 0.93684, 1.1602179014285714}, 
  0.37244610814439744}, {{0.3, 39.2, 0.9440266199999999, 1.1670485714285714}, 
  0.37747148985285395}, {{0.3, 39.2, 0.9440266199999999, 1.1699806814285714}, 
  0.3765528421813409}, {{0.3, 39.2, 0.9440266199999999, 1.1602179014285714}, 
  0.3796352315665116}, {{0.3, 39.2, 0.9239195399999999, 1.1670485714285714}, 
  0.35810325074008525}, {{0.3, 39.2, 0.9239195399999999, 1.1699806814285714}, 
  0.35728232451494046}, {{0.3, 39.2, 0.9239195399999999, 1.1602179014285714}, 
  0.36003741480851753}, {{0.3, 39.800000000000004, 0.93684, 
   1.1670485714285714}, 0.36987567024585183}, 
 {{0.3, 39.800000000000004, 0.93684, 1.1699806814285714}, 
  0.36898946218014905}, {{0.3, 39.800000000000004, 0.93684, 
   1.1602179014285714}, 0.37196286852373267}, 
 {{0.3, 39.800000000000004, 0.9440266199999999, 1.1670485714285714}, 
  0.3769967918478507}, {{0.3, 39.800000000000004, 0.9440266199999999, 
   1.1699806814285714}, 0.37607481450728686}, 
 {{0.3, 39.800000000000004, 0.9440266199999999, 1.1602179014285714}, 
  0.37916798626129566}, {{0.3, 39.800000000000004, 0.9239195399999999, 
   1.1670485714285714}, 0.3575857210768239}, 
 {{0.3, 39.800000000000004, 0.9239195399999999, 1.1699806814285714}, 
  0.3567618463221896}, {{0.3, 39.800000000000004, 0.9239195399999999, 
   1.1602179014285714}, 0.35952646932066246}, 
 {{0.36, 0.4, 0.93684, 1.1670485714285714}, 0.37130034736743545}, 
 {{0.36, 0.4, 0.93684, 1.1699806814285714}, 0.3712967384522813}, 
 {{0.36, 0.4, 0.93684, 1.1602179014285714}, 0.37130869896687896}, 
 {{0.36, 0.4, 0.9440266199999999, 1.1670485714285714}, 0.37184006124303826}, 
 {{0.36, 0.4, 0.9440266199999999, 1.1699806814285714}, 0.37183635937359144}, 
 {{0.36, 0.4, 0.9440266199999999, 1.1602179014285714}, 0.37184862782361144}, 
 {{0.36, 0.4, 0.9239195399999999, 1.1670485714285714}, 0.3703657296983476}, 
 {{0.36, 0.4, 0.9239195399999999, 1.1699806814285714}, 0.3703622831488097}, 
 {{0.36, 0.4, 0.9239195399999999, 1.1602179014285714}, 0.3703737057824472}, 
 {{0.36, 0.6000000000000001, 0.93684, 1.1670485714285714}, 
  0.3762415042522293}, {{0.36, 0.6000000000000001, 0.93684, 
   1.1699806814285714}, 0.37623247159502476}, 
 {{0.36, 0.6000000000000001, 0.93684, 1.1602179014285714}, 
  0.37626243185531577}, {{0.36, 0.6000000000000001, 0.9440266199999999, 
   1.1670485714285714}, 0.3770263508403795}, 
 {{0.36, 0.6000000000000001, 0.9440266199999999, 1.1699806814285714}, 
  0.3770170492882985}, {{0.36, 0.6000000000000001, 0.9440266199999999, 
   1.1602179014285714}, 0.3770479013047407}, 
 {{0.36, 0.6000000000000001, 0.9239195399999999, 1.1670485714285714}, 
  0.37488264564642576}, {{0.36, 0.6000000000000001, 0.9239195399999999, 
   1.1699806814285714}, 0.3748740814395973}, 
 {{0.36, 0.6000000000000001, 0.9239195399999999, 1.1602179014285714}, 
  0.3749024881415489}, {{0.36, 0.8, 0.93684, 1.1670485714285714}, 
  0.3807662489264437}, {{0.36, 0.8, 0.93684, 1.1699806814285714}, 
  0.38074995640289233}, {{0.36, 0.8, 0.93684, 1.1602179014285714}, 
  0.3808040255800525}, {{0.36, 0.8, 0.9440266199999999, 1.1670485714285714}, 
  0.38178144987931145}, {{0.36, 0.8, 0.9440266199999999, 1.1699806814285714}, 
  0.38176464503915897}, {{0.36, 0.8, 0.9440266199999999, 1.1602179014285714}, 
  0.3818204142279646}, {{0.36, 0.8, 0.9239195399999999, 1.1670485714285714}, 
  0.37900887223506136}, {{0.36, 0.8, 0.9239195399999999, 1.1699806814285714}, 
  0.37899347136998035}, {{0.36, 0.8, 0.9239195399999999, 1.1602179014285714}, 
  0.3790445817690532}, {{0.36, 1., 0.93684, 1.1670485714285714}, 
  0.38491132523562416}, {{0.36, 1., 0.93684, 1.1699806814285714}, 
  0.38488628361543054}, {{0.36, 1., 0.93684, 1.1602179014285714}, 
  0.38496942408513907}, {{0.36, 1., 0.9440266199999999, 1.1670485714285714}, 
  0.38614323561988745}, {{0.36, 1., 0.9440266199999999, 1.1699806814285714}, 
  0.38611738233841014}, {{0.36, 1., 0.9440266199999999, 1.1602179014285714}, 
  0.38620321731142926}, {{0.36, 1., 0.9239195399999999, 1.1670485714285714}, 
  0.38277916796226374}, {{0.36, 1., 0.9239195399999999, 1.1699806814285714}, 
  0.3827555382121037}, {{0.36, 1., 0.9239195399999999, 1.1602179014285714}, 
  0.3828339916362424}, {{0.36, 1.2000000000000002, 0.93684, 
   1.1670485714285714}, 0.3887097344656336}, 
 {{0.36, 1.2000000000000002, 0.93684, 1.1699806814285714}, 
  0.38867474622507475}, {{0.36, 1.2000000000000002, 0.93684, 
   1.1602179014285714}, 0.3887909549270964}, 
 {{0.36, 1.2000000000000002, 0.9440266199999999, 1.1670485714285714}, 
  0.39014574092599924}, {{0.36, 1.2000000000000002, 0.9440266199999999, 
   1.1699806814285714}, 0.3901095956250123}, 
 {{0.36, 1.2000000000000002, 0.9440266199999999, 1.1602179014285714}, 
  0.39022964690781875}, {{0.36, 1.2000000000000002, 0.9239195399999999, 
   1.1670485714285714}, 0.3862247286408413}, 
 {{0.36, 1.2000000000000002, 0.9239195399999999, 1.1699806814285714}, 
  0.38619175232041725}, {{0.36, 1.2000000000000002, 0.9239195399999999, 
   1.1602179014285714}, 0.38630127945296244}, 
 {{0.36, 1.4, 0.93684, 1.1670485714285714}, 0.3921911725859693}, 
 {{0.36, 1.4, 0.93684, 1.1699806814285714}, 0.3921452856115615}, 
 {{0.36, 1.4, 0.93684, 1.1602179014285714}, 0.3922977463661314}, 
 {{0.36, 1.4, 0.9440266199999999, 1.1670485714285714}, 0.39381960178029896}, 
 {{0.36, 1.4, 0.9440266199999999, 1.1699806814285714}, 0.39377217471813974}, 
 {{0.36, 1.4, 0.9440266199999999, 1.1602179014285714}, 0.3939297518077429}, 
 {{0.36, 1.4, 0.9239195399999999, 1.1670485714285714}, 0.38937360628487455}, 
 {{0.36, 1.4, 0.9239195399999999, 1.1699806814285714}, 0.3893303964735876}, 
 {{0.36, 1.4, 0.9239195399999999, 1.1602179014285714}, 0.38947396338703205}, 
 {{0.36, 1.6, 0.93684, 1.1670485714285714}, 0.3953824099089184}, 
 {{0.36, 1.6, 0.93684, 1.1699806814285714}, 0.3953248785840204}, 
 {{0.36, 1.6, 0.93684, 1.1602179014285714}, 0.39551609026133544}, 
 {{0.36, 1.6, 0.9440266199999999, 1.1670485714285714}, 0.39719244609766746}, 
 {{0.36, 1.6, 0.9440266199999999, 1.1699806814285714}, 0.397132961223713}, 
 {{0.36, 1.6, 0.9440266199999999, 1.1602179014285714}, 0.39733066481328577}, 
 {{0.36, 1.6, 0.9239195399999999, 1.1670485714285714}, 0.3922510724442442}, 
 {{0.36, 1.6, 0.9239195399999999, 1.1699806814285714}, 0.3921969362226573}, 
 {{0.36, 1.6, 0.9239195399999999, 1.1602179014285714}, 0.3923768654715045}, 
 {{0.36, 1.8000000000000003, 0.93684, 1.1670485714285714}, 
  0.3983076215719436}, {{0.36, 1.8000000000000003, 0.93684, 
   1.1699806814285714}, 0.3982378740098507}, 
 {{0.36, 1.8000000000000003, 0.93684, 1.1602179014285714}, 
  0.3984697585723978}, {{0.36, 1.8000000000000003, 0.9440266199999999, 
   1.1670485714285714}, 0.40028923236907804}, 
 {{0.36, 1.8000000000000003, 0.9440266199999999, 1.1699806814285714}, 
  0.4002170935033328}, {{0.36, 1.8000000000000003, 0.9440266199999999, 
   1.1602179014285714}, 0.4004569269959192}, 
 {{0.36, 1.8000000000000003, 0.9239195399999999, 1.1670485714285714}, 
  0.3948799341614268}, {{0.36, 1.8000000000000003, 0.9239195399999999, 
   1.1699806814285714}, 0.3948143416809473}, 
 {{0.36, 1.8000000000000003, 0.9239195399999999, 1.1602179014285714}, 
  0.39503241429212277}, {{0.36, 2., 0.93684, 1.1670485714285714}, 
  0.4009886759093323}, {{0.36, 2., 0.93684, 1.1699806814285714}, 
  0.4009062863161502}, {{0.36, 2., 0.93684, 1.1602179014285714}, 
  0.40118028004359024}, {{0.36, 2., 0.9440266199999999, 1.1670485714285714}, 
  0.4031325453135129}, {{0.36, 2., 0.9440266199999999, 1.1699806814285714}, 
  0.40304730760788343}, {{0.36, 2., 0.9440266199999999, 1.1602179014285714}, 
  0.40333077131536343}, {{0.36, 2., 0.9239195399999999, 1.1670485714285714}, 
  0.3972808094090158}, {{0.36, 2., 0.9239195399999999, 1.1699806814285714}, 
  0.39720336782514043}, {{0.36, 2., 0.9239195399999999, 1.1602179014285714}, 
  0.3974609093425652}, {{0.36, 2.2, 0.93684, 1.1670485714285714}, 
  0.4034453866687725}, {{0.36, 2.2, 0.93684, 1.1699806814285714}, 
  0.4033500519976505}, {{0.36, 2.2, 0.93684, 1.1602179014285714}, 
  0.403667182627074}, {{0.36, 2.2, 0.9440266199999999, 1.1670485714285714}, 
  0.4057428545931885}, {{0.36, 2.2, 0.9440266199999999, 1.1699806814285714}, 
  0.4056442004134778}, {{0.36, 2.2, 0.9440266199999999, 1.1602179014285714}, 
  0.4059723712469084}, {{0.36, 2.2, 0.9239195399999999, 1.1670485714285714}, 
  0.3994723677795763}, {{0.36, 2.2, 0.9239195399999999, 1.1699806814285714}, 
  0.3993827992500811}, {{0.36, 2.2, 0.9239195399999999, 1.1602179014285714}, 
  0.3996807524368098}, {{0.36, 2.6, 0.93684, 1.1670485714285714}, 
  0.4077540678447713}, {{0.36, 2.6, 0.93684, 1.1699806814285714}, 
  0.40763222936003}, {{0.36, 2.6, 0.93684, 1.1602179014285714}, 
  0.4080377270869675}, {{0.36, 2.6, 0.9440266199999999, 1.1670485714285714}, 
  0.41033508692027193}, {{0.36, 2.6, 0.9440266199999999, 1.1699806814285714}, 
  0.41020895614286634}, {{0.36, 2.6, 0.9440266199999999, 1.1602179014285714}, 
  0.41062873604065386}, {{0.36, 2.6, 0.9239195399999999, 1.1670485714285714}, 
  0.4032917600040198}, {{0.36, 2.6, 0.9239195399999999, 1.1699806814285714}, 
  0.4031773758849434}, {{0.36, 2.6, 0.9239195399999999, 1.1602179014285714}, 
  0.4035580698149757}, {{0.36, 3., 0.93684, 1.1670485714285714}, 
  0.4113598704986177}, {{0.36, 3., 0.93684, 1.1699806814285714}, 
  0.4112114078755599}, {{0.36, 3., 0.93684, 1.1602179014285714}, 
  0.41170574441855556}, {{0.36, 3., 0.9440266199999999, 1.1670485714285714}, 
  0.4141964124890248}, {{0.36, 3., 0.9440266199999999, 1.1699806814285714}, 
  0.4140426654952629}, {{0.36, 3., 0.9440266199999999, 1.1602179014285714}, 
  0.4145545927760248}, {{0.36, 3., 0.9239195399999999, 1.1670485714285714}, 
  0.40645686013278653}, {{0.36, 3., 0.9239195399999999, 1.1699806814285714}, 
  0.406317573152502}, {{0.36, 3., 0.9239195399999999, 1.1602179014285714}, 
  0.40678136537225523}, {{0.36, 3.4000000000000004, 0.93684, 
   1.1670485714285714}, 0.4143672197088694}, 
 {{0.36, 3.4000000000000004, 0.93684, 1.1699806814285714}, 
  0.4141923890206077}, {{0.36, 3.4000000000000004, 0.93684, 
   1.1602179014285714}, 0.41477477159546033}, 
 {{0.36, 3.4000000000000004, 0.9440266199999999, 1.1670485714285714}, 
  0.4174348377038974}, {{0.36, 3.4000000000000004, 0.9440266199999999, 
   1.1699806814285714}, 0.4172537282114166}, 
 {{0.36, 3.4000000000000004, 0.9440266199999999, 1.1602179014285714}, 
  0.4178570199607351}, {{0.36, 3.4000000000000004, 0.9239195399999999, 
   1.1670485714285714}, 0.40906585939195245}, 
 {{0.36, 3.4000000000000004, 0.9239195399999999, 1.1699806814285714}, 
  0.4089019295078299}, {{0.36, 3.4000000000000004, 0.9239195399999999, 
   1.1602179014285714}, 0.4094480107628884}, 
 {{0.36, 3.8000000000000003, 0.93684, 1.1670485714285714}, 
  0.4168628591604991}, {{0.36, 3.8000000000000003, 0.93684, 
   1.1699806814285714}, 0.4166622158993772}, 
 {{0.36, 3.8000000000000003, 0.93684, 1.1602179014285714}, 
  0.41733084567540607}, {{0.36, 3.8000000000000003, 0.9440266199999999, 
   1.1670485714285714}, 0.4201401563464924}, 
 {{0.36, 3.8000000000000003, 0.9440266199999999, 1.1699806814285714}, 
  0.4199322497759165}, {{0.36, 3.8000000000000003, 0.9440266199999999, 
   1.1602179014285714}, 0.42062507585558334}, 
 {{0.36, 3.8000000000000003, 0.9239195399999999, 1.1670485714285714}, 
  0.4112001969085913}, {{0.36, 3.8000000000000003, 0.9239195399999999, 
   1.1699806814285714}, 0.41101216226724036}, 
 {{0.36, 3.8000000000000003, 0.9239195399999999, 1.1602179014285714}, 
  0.4116387884252004}, {{0.36, 4.2, 0.93684, 1.1670485714285714}, 
  0.418919619338551}, {{0.36, 4.2, 0.93684, 1.1699806814285714}, 
  0.41869392182548615}, {{0.36, 4.2, 0.93684, 1.1602179014285714}, 
  0.41944631647116953}, {{0.36, 4.2, 0.9440266199999999, 1.1670485714285714}, 
  0.4223878021038993}, {{0.36, 4.2, 0.9440266199999999, 1.1699806814285714}, 
  0.42215387535026444}, {{0.36, 4.2, 0.9440266199999999, 1.1602179014285714}, 
  0.42293369306218165}, {{0.36, 4.2, 0.9239195399999999, 1.1670485714285714}, 
  0.4129281790120052}, {{0.36, 4.2, 0.9239195399999999, 1.1699806814285714}, 
  0.41271676565063636}, {{0.36, 4.2, 0.9239195399999999, 1.1602179014285714}, 
  0.4134215592857752}, {{0.36, 4.6000000000000005, 0.93684, 
   1.1670485714285714}, 0.4205995421315457}, 
 {{0.36, 4.6000000000000005, 0.93684, 1.1699806814285714}, 
  0.42034975856861667}, {{0.36, 4.6000000000000005, 0.93684, 
   1.1602179014285714}, 0.4211827344010414}, 
 {{0.36, 4.6000000000000005, 0.9440266199999999, 1.1670485714285714}, 
  0.424242055198277}, {{0.36, 4.6000000000000005, 0.9440266199999999, 
   1.1699806814285714}, 0.42398310112829807}, 
 {{0.36, 4.6000000000000005, 0.9440266199999999, 1.1602179014285714}, 
  0.42484664598454974}, {{0.36, 4.6000000000000005, 0.9239195399999999, 
   1.1670485714285714}, 0.4143079580017551}, 
 {{0.36, 4.6000000000000005, 0.9239195399999999, 1.1699806814285714}, 
  0.4140740911705262}, {{0.36, 4.6000000000000005, 0.9239195399999999, 
   1.1602179014285714}, 0.41485400928960964}, 
 {{0.36, 5., 0.93684, 1.1670485714285714}, 0.4219545887080796}, 
 {{0.36, 5., 0.93684, 1.1699806814285714}, 0.4216816124613804}, 
 {{0.36, 5., 0.93684, 1.1602179014285714}, 0.4225922506671154}, 
 {{0.36, 5., 0.9440266199999999, 1.1670485714285714}, 0.4257567738112709}, 
 {{0.36, 5., 0.9440266199999999, 1.1699806814285714}, 0.42547371394291383}, 
 {{0.36, 5., 0.9440266199999999, 1.1602179014285714}, 0.4264179751714395}, 
 {{0.36, 5., 0.9239195399999999, 1.1670485714285714}, 0.4153882040827059}, 
 {{0.36, 5., 0.9239195399999999, 1.1699806814285714}, 0.415132728458214}, 
 {{0.36, 5., 0.9239195399999999, 1.1602179014285714}, 0.4159850111775847}, 
 {{0.36, 5.4, 0.93684, 1.1670485714285714}, 0.423028391010416}, 
 {{0.36, 5.4, 0.93684, 1.1699806814285714}, 0.422733222542222}, 
 {{0.36, 5.4, 0.93684, 1.1602179014285714}, 0.4237181468646738}, 
 {{0.36, 5.4, 0.9440266199999999, 1.1670485714285714}, 0.4269772535147807}, 
 {{0.36, 5.4, 0.9440266199999999, 1.1699806814285714}, 0.42667111857590223}, 
 {{0.36, 5.4, 0.9440266199999999, 1.1602179014285714}, 0.42769261710448375}, 
 {{0.36, 5.4, 0.9239195399999999, 1.1670485714285714}, 0.4162096634262128}, 
 {{0.36, 5.4, 0.9239195399999999, 1.1699806814285714}, 0.41593352585304805}, 
 {{0.36, 5.4, 0.9239195399999999, 1.1602179014285714}, 0.4168549764443723}, 
 {{0.36, 5.800000000000001, 0.93684, 1.1670485714285714}, 
  0.42385867315529724}, {{0.36, 5.800000000000001, 0.93684, 
   1.1699806814285714}, 0.4235423194752429}, 
 {{0.36, 5.800000000000001, 0.93684, 1.1602179014285714}, 
  0.42459822444926865}, {{0.36, 5.800000000000001, 0.9440266199999999, 
   1.1670485714285714}, 0.4279426515981521}, 
 {{0.36, 5.800000000000001, 0.9440266199999999, 1.1699806814285714}, 
  0.42761448135804236}, {{0.36, 5.800000000000001, 0.9440266199999999, 
   1.1602179014285714}, 0.42870980609860104}, 
 {{0.36, 5.800000000000001, 0.9239195399999999, 1.1670485714285714}, 
  0.41680757434381616}, {{0.36, 5.800000000000001, 0.9239195399999999, 
   1.1699806814285714}, 0.4165117274151445}, 
 {{0.36, 5.800000000000001, 0.9239195399999999, 1.1602179014285714}, 
  0.4174992209037181}, {{0.36, 6.2, 0.93684, 1.1670485714285714}, 
  0.42447773146047707}, {{0.36, 6.2, 0.93684, 1.1699806814285714}, 
  0.4241411240628098}, {{0.36, 6.2, 0.93684, 1.1602179014285714}, 
  0.4252647625595453}, {{0.36, 6.2, 0.9440266199999999, 1.1670485714285714}, 
  0.428686509937443}, {{0.36, 6.2, 0.9440266199999999, 1.1699806814285714}, 
  0.4283372664419165}, {{0.36, 6.2, 0.9440266199999999, 1.1602179014285714}, 
  0.4295030647050853}, {{0.36, 6.2, 0.9239195399999999, 1.1670485714285714}, 
  0.41721207511152497}, {{0.36, 6.2, 0.9239195399999999, 1.1699806814285714}, 
  0.4168973964327663}, {{0.36, 6.2, 0.9239195399999999, 1.1602179014285714}, 
  0.4179478694768288}, {{0.36, 6.8, 0.93684, 1.1670485714285714}, 
  0.4250696189480272}, {{0.36, 6.8, 0.93684, 1.1699806814285714}, 
  0.4247045982531191}, {{0.36, 6.8, 0.93684, 1.1602179014285714}, 
  0.42592368799853025}, {{0.36, 6.8, 0.9440266199999999, 1.1670485714285714}, 
  0.4294485900721666}, {{0.36, 6.8, 0.9440266199999999, 1.1699806814285714}, 
  0.42906976756003157}, {{0.36, 6.8, 0.9440266199999999, 1.1602179014285714}, 
  0.4303349238752631}, {{0.36, 6.8, 0.9239195399999999, 1.1670485714285714}, 
  0.4175114821294843}, {{0.36, 6.8, 0.9239195399999999, 1.1699806814285714}, 
  0.4171704125625115}, {{0.36, 6.8, 0.9239195399999999, 1.1602179014285714}, 
  0.41830955805145537}, {{0.36, 7.4, 0.93684, 1.1670485714285714}, 
  0.4253253374696768}, {{0.36, 7.4, 0.93684, 1.1699806814285714}, 
  0.4249337894170362}, {{0.36, 7.4, 0.93684, 1.1602179014285714}, 
  0.42624165176931816}, {{0.36, 7.4, 0.9440266199999999, 1.1670485714285714}, 
  0.42985681507466167}, {{0.36, 7.4, 0.9440266199999999, 1.1699806814285714}, 
  0.4294503658180469}, {{0.36, 7.4, 0.9440266199999999, 1.1602179014285714}, 
  0.43080797047019487}, {{0.36, 7.4, 0.9239195399999999, 1.1670485714285714}, 
  0.41750523289992614}, {{0.36, 7.4, 0.9239195399999999, 1.1699806814285714}, 
  0.4171395441331657}, {{0.36, 7.4, 0.9239195399999999, 1.1602179014285714}, 
  0.4183610828116046}, {{0.36, 8., 0.93684, 1.1670485714285714}, 
  0.4253076721864648}, {{0.36, 8., 0.93684, 1.1699806814285714}, 
  0.4248917443620215}, {{0.36, 8., 0.93684, 1.1602179014285714}, 
  0.42628171884860105}, {{0.36, 8., 0.9440266199999999, 1.1670485714285714}, 
  0.42997653052498486}, {{0.36, 8., 0.9440266199999999, 1.1699806814285714}, 
  0.42954467497433835}, {{0.36, 8., 0.9440266199999999, 1.1602179014285714}, 
  0.43098783921339584}, {{0.36, 8., 0.9239195399999999, 1.1670485714285714}, 
  0.4172516810555026}, {{0.36, 8., 0.9239195399999999, 1.1699806814285714}, 
  0.4168633938103818}, {{0.36, 8., 0.9239195399999999, 1.1602179014285714}, 
  0.4181610609519607}, {{0.36, 8.6, 0.93684, 1.1670485714285714}, 
  0.42506781364870516}, {{0.36, 8.6, 0.93684, 1.1699806814285714}, 
  0.4246291998732694}, {{0.36, 8.6, 0.93684, 1.1602179014285714}, 
  0.42609538489559573}, {{0.36, 8.6, 0.9440266199999999, 1.1670485714285714}, 
  0.42986105178009004}, {{0.36, 8.6, 0.9440266199999999, 1.1699806814285714}, 
  0.42940554402391046}, {{0.36, 8.6, 0.9440266199999999, 1.1602179014285714}, 
  0.4309281580360181}, {{0.36, 8.6, 0.9239195399999999, 1.1670485714285714}, 
  0.41679834094937773}, {{0.36, 8.6, 0.9239195399999999, 1.1699806814285714}, 
  0.41638904509919067}, {{0.36, 8.6, 0.9239195399999999, 1.1602179014285714}, 
  0.41775740700341324}, {{0.36, 9.2, 0.93684, 1.1670485714285714}, 
  0.4246469839877449}, {{0.36, 9.2, 0.93684, 1.1699806814285714}, 
  0.4241873470600706}, {{0.36, 9.2, 0.93684, 1.1602179014285714}, 
  0.4257241981596024}, {{0.36, 9.2, 0.9440266199999999, 1.1670485714285714}, 
  0.42955337069025734}, {{0.36, 9.2, 0.9440266199999999, 1.1699806814285714}, 
  0.42907593289765067}, {{0.36, 9.2, 0.9440266199999999, 1.1602179014285714}, 
  0.4306722541848812}, {{0.36, 9.2, 0.9239195399999999, 1.1670485714285714}, 
  0.416183374951387}, {{0.36, 9.2, 0.9239195399999999, 1.1699806814285714}, 
  0.41575463048331784}, {{0.36, 9.2, 0.9239195399999999, 1.1602179014285714}, 
  0.4171882698693925}, {{0.36, 9.8, 0.93684, 1.1670485714285714}, 
  0.424079162097574}, {{0.36, 9.8, 0.93684, 1.1699806814285714}, 
  0.4236000232462497}, {{0.36, 9.8, 0.93684, 1.1602179014285714}, 
  0.4252024604868282}, {{0.36, 9.8, 0.9440266199999999, 1.1670485714285714}, 
  0.429088948059223}, {{0.36, 9.8, 0.9440266199999999, 1.1699806814285714}, 
  0.42859115649728496}, {{0.36, 9.8, 0.9440266199999999, 1.1602179014285714}, 
  0.43025592134514834}, {{0.36, 9.8, 0.9239195399999999, 1.1670485714285714}, 
  0.4154382004041151}, {{0.36, 9.8, 0.9239195399999999, 1.1699806814285714}, 
  0.41499143323496007}, {{0.36, 9.8, 0.9239195399999999, 1.1602179014285714}, 
  0.4164856962361402}, {{0.36, 10.4, 0.93684, 1.1670485714285714}, 
  0.4233917505112819}, {{0.36, 10.4, 0.93684, 1.1699806814285714}, 
  0.4228944437302585}, {{0.36, 10.4, 0.93684, 1.1602179014285714}, 
  0.4245579929479797}, {{0.36, 10.4, 0.9440266199999999, 1.1670485714285714}, 
  0.42849642983105235}, {{0.36, 10.4, 0.9440266199999999, 
   1.1699806814285714}, 0.4279796689959873}, 
 {{0.36, 10.4, 0.9440266199999999, 1.1602179014285714}, 0.42970823436323524}, 
 {{0.36, 10.4, 0.9239195399999999, 1.1670485714285714}, 0.4145880729187904}, 
 {{0.36, 10.4, 0.9239195399999999, 1.1699806814285714}, 0.4141245297264114}, 
 {{0.36, 10.4, 0.9239195399999999, 1.1602179014285714}, 0.415675234166798}, 
 {{0.36, 11., 0.93684, 1.1670485714285714}, 0.42260799308442243}, 
 {{0.36, 11., 0.93684, 1.1699806814285714}, 0.42209380374822325}, 
 {{0.36, 11., 0.93684, 1.1602179014285714}, 0.4238141747132868}, 
 {{0.36, 11., 0.9440266199999999, 1.1670485714285714}, 0.4278001249168372}, 
 {{0.36, 11., 0.9440266199999999, 1.1699806814285714}, 0.42726572747442537}, 
 {{0.36, 11., 0.9440266199999999, 1.1602179014285714}, 0.4290536451100486}, 
 {{0.36, 11., 0.9239195399999999, 1.1670485714285714}, 0.4136543955986495}, 
 {{0.36, 11., 0.9239195399999999, 1.1699806814285714}, 0.4131752797852695}, 
 {{0.36, 11., 0.9239195399999999, 1.1602179014285714}, 0.4147784092867924}, 
 {{0.36, 11.6, 0.93684, 1.1670485714285714}, 0.4217467845970975}, 
 {{0.36, 11.6, 0.93684, 1.1699806814285714}, 0.4212168369713134}, 
 {{0.36, 11.6, 0.93684, 1.1602179014285714}, 0.42299021767423006}, 
 {{0.36, 11.6, 0.9440266199999999, 1.1670485714285714}, 0.42701982261232807}, 
 {{0.36, 11.6, 0.9440266199999999, 1.1699806814285714}, 0.426468956585393}, 
 {{0.36, 11.6, 0.9440266199999999, 1.1602179014285714}, 0.4283122709015373}, 
 {{0.36, 11.6, 0.9239195399999999, 1.1670485714285714}, 0.4126545196731038}, 
 {{0.36, 11.6, 0.9239195399999999, 1.1699806814285714}, 0.412160879727039}, 
 {{0.36, 11.6, 0.9239195399999999, 1.1602179014285714}, 0.4138128705247959}, 
 {{0.36, 12.2, 0.93684, 1.1670485714285714}, 0.42082315409048027}, 
 {{0.36, 12.2, 0.93684, 1.1699806814285714}, 0.4202784495401015}, 
 {{0.36, 12.2, 0.93684, 1.1602179014285714}, 0.42210157147661065}, 
 {{0.36, 12.2, 0.9440266199999999, 1.1670485714285714}, 0.4261713216623885}, 
 {{0.36, 12.2, 0.9440266199999999, 1.1699806814285714}, 0.42560502763580793}, 
 {{0.36, 12.2, 0.9440266199999999, 1.1602179014285714}, 0.4275003332349497}, 
 {{0.36, 12.2, 0.9239195399999999, 1.1670485714285714}, 0.4116021470324942}, 
 {{0.36, 12.2, 0.9239195399999999, 1.1699806814285714}, 0.41109491654849745}, 
 {{0.36, 12.2, 0.9239195399999999, 1.1602179014285714}, 0.41279273746324424}, 
 {{0.36, 12.8, 0.93684, 1.1670485714285714}, 0.4198508402913254}, 
 {{0.36, 12.8, 0.93684, 1.1699806814285714}, 0.41929237980290246}, 
 {{0.36, 12.8, 0.93684, 1.1602179014285714}, 0.42116185521197985}, 
 {{0.36, 12.8, 0.9440266199999999, 1.1670485714285714}, 0.4252690263494483}, 
 {{0.36, 12.8, 0.9440266199999999, 1.1699806814285714}, 0.42468834258058197}, 
 {{0.36, 12.8, 0.9440266199999999, 1.1602179014285714}, 0.426632129798745}, 
 {{0.36, 12.8, 0.9239195399999999, 1.1670485714285714}, 0.4105098660833994}, 
 {{0.36, 12.8, 0.9239195399999999, 1.1699806814285714}, 0.40998998130496506}, 
 {{0.36, 12.8, 0.9239195399999999, 1.1602179014285714}, 0.41173045591157215}, 
 {{0.36, 13.399999999999999, 0.93684, 1.1670485714285714}, 
  0.4188404004773634}, {{0.36, 13.399999999999999, 0.93684, 
   1.1699806814285714}, 0.41826899186384536}, 
 {{0.36, 13.399999999999999, 0.93684, 1.1602179014285714}, 
  0.4201820919773524}, {{0.36, 13.399999999999999, 0.9440266199999999, 
   1.1670485714285714}, 0.4243240526264306}, 
 {{0.36, 13.399999999999999, 0.9440266199999999, 1.1699806814285714}, 
  0.42372982048414204}, {{0.36, 13.399999999999999, 0.9440266199999999, 
   1.1602179014285714}, 0.42571924802835825}, 
 {{0.36, 13.399999999999999, 0.9239195399999999, 1.1670485714285714}, 
  0.40938727250018697}, {{0.36, 13.399999999999999, 0.9239195399999999, 
   1.1699806814285714}, 0.4088554832698329}, 
 {{0.36, 13.399999999999999, 0.9239195399999999, 1.1602179014285714}, 
  0.4106360772419833}, {{0.36, 14., 0.93684, 1.1670485714285714}, 
  0.41780118919568365}, {{0.36, 14., 0.93684, 1.1699806814285714}, 
  0.4172176548441081}, {{0.36, 14., 0.93684, 1.1602179014285714}, 
  0.4191716379508735}, {{0.36, 14., 0.9440266199999999, 1.1670485714285714}, 
  0.42334625376420576}, {{0.36, 14., 0.9440266199999999, 1.1699806814285714}, 
  0.4227393272714292}, {{0.36, 14., 0.9440266199999999, 1.1602179014285714}, 
  0.4247715475677483}, {{0.36, 14., 0.9239195399999999, 1.1670485714285714}, 
  0.408242859471122}, {{0.36, 14., 0.9239195399999999, 1.1699806814285714}, 
  0.40769993321522097}, {{0.36, 14., 0.9239195399999999, 1.1602179014285714}, 
  0.4095180886893349}, {{0.36, 14.600000000000001, 0.93684, 
   1.1670485714285714}, 0.4167408539562387}, 
 {{0.36, 14.600000000000001, 0.93684, 1.1699806814285714}, 
  0.4161459206465437}, {{0.36, 14.600000000000001, 0.93684, 
   1.1602179014285714}, 0.4181383513979095}, 
 {{0.36, 14.600000000000001, 0.9440266199999999, 1.1670485714285714}, 
  0.42234370027474377}, {{0.36, 14.600000000000001, 0.9440266199999999, 
   1.1699806814285714}, 0.421724835135112}, 
 {{0.36, 14.600000000000001, 0.9440266199999999, 1.1602179014285714}, 
  0.42379731592061737}, {{0.36, 14.600000000000001, 0.9239195399999999, 
   1.1670485714285714}, 0.4070835456415534}, 
 {{0.36, 14.600000000000001, 0.9239195399999999, 1.1699806814285714}, 
  0.4065301589586879}, {{0.36, 14.600000000000001, 0.9239195399999999, 
   1.1602179014285714}, 0.40838360870493134}, 
 {{0.36, 15.2, 0.93684, 1.1670485714285714}, 0.4156652716729919}, 
 {{0.36, 15.2, 0.93684, 1.1699806814285714}, 0.4150595096161487}, 
 {{0.36, 15.2, 0.93684, 1.1602179014285714}, 0.4170884429697267}, 
 {{0.36, 15.2, 0.9440266199999999, 1.1670485714285714}, 0.421322633685135}, 
 {{0.36, 15.2, 0.9440266199999999, 1.1699806814285714}, 0.4206924263386841}, 
 {{0.36, 15.2, 0.9440266199999999, 1.1602179014285714}, 0.4228031344682574}, 
 {{0.36, 15.2, 0.9239195399999999, 1.1670485714285714}, 0.40591458203261416}, 
 {{0.36, 15.2, 0.9239195399999999, 1.1699806814285714}, 0.40535125994166626}, 
 {{0.36, 15.2, 0.9239195399999999, 1.1602179014285714}, 0.4072382108097473}, 
 {{0.36, 15.8, 0.93684, 1.1670485714285714}, 0.4145802088363361}, 
 {{0.36, 15.8, 0.93684, 1.1699806814285714}, 0.41396426571835343}, 
 {{0.36, 15.8, 0.93684, 1.1602179014285714}, 0.41602754985726925}, 
 {{0.36, 15.8, 0.9440266199999999, 1.1670485714285714}, 0.420289155253712}, 
 {{0.36, 15.8, 0.9440266199999999, 1.1699806814285714}, 0.4196482784619748}, 
 {{0.36, 15.8, 0.9440266199999999, 1.1602179014285714}, 0.42179497819086115}, 
 {{0.36, 15.8, 0.9239195399999999, 1.1670485714285714}, 0.40474115600658794}, 
 {{0.36, 15.8, 0.9239195399999999, 1.1699806814285714}, 0.4041685025107566}, 
 {{0.36, 15.8, 0.9239195399999999, 1.1602179014285714}, 0.40608694880817825}, 
 {{0.36, 16.4, 0.93684, 1.1670485714285714}, 0.4134900748763086}, 
 {{0.36, 16.4, 0.93684, 1.1699806814285714}, 0.41286450139000685}, 
 {{0.36, 16.4, 0.93684, 1.1602179014285714}, 0.41496028840621435}, 
 {{0.36, 16.4, 0.9440266199999999, 1.1670485714285714}, 0.4192479540459312}, 
 {{0.36, 16.4, 0.9440266199999999, 1.1699806814285714}, 0.4185969813680718}, 
 {{0.36, 16.4, 0.9440266199999999, 1.1602179014285714}, 0.42077774811223184}, 
 {{0.36, 16.4, 0.9239195399999999, 1.1670485714285714}, 0.4035671962454509}, 
 {{0.36, 16.4, 0.9239195399999999, 1.1699806814285714}, 0.40298572233899693}, 
 {{0.36, 16.4, 0.9239195399999999, 1.1602179014285714}, 0.40493394926727994}, 
 {{0.36, 17., 0.93684, 1.1670485714285714}, 0.4123984033149621}, 
 {{0.36, 17., 0.93684, 1.1699806814285714}, 0.4117636381879925}, 
 {{0.36, 17., 0.93684, 1.1602179014285714}, 0.4138905475295979}, 
 {{0.36, 17., 0.9440266199999999, 1.1670485714285714}, 0.4182028080350529}, 
 {{0.36, 17., 0.9440266199999999, 1.1699806814285714}, 0.41754219907535317}, 
 {{0.36, 17., 0.9440266199999999, 1.1602179014285714}, 0.41975558646279304}, 
 {{0.36, 17., 0.9239195399999999, 1.1670485714285714}, 0.4023958170283655}, 
 {{0.36, 17., 0.9239195399999999, 1.1699806814285714}, 0.4018059254291569}, 
 {{0.36, 17., 0.9239195399999999, 1.1602179014285714}, 0.40378266506303145}, 
 {{0.36, 17.6, 0.93684, 1.1670485714285714}, 0.4113083492407322}, 
 {{0.36, 17.6, 0.93684, 1.1699806814285714}, 0.41066488052678457}, 
 {{0.36, 17.6, 0.93684, 1.1602179014285714}, 0.41282105021753784}, 
 {{0.36, 17.6, 0.9440266199999999, 1.1670485714285714}, 0.4171571018014034}, 
 {{0.36, 17.6, 0.9440266199999999, 1.1699806814285714}, 0.4164873645322946}, 
 {{0.36, 17.6, 0.9440266199999999, 1.1602179014285714}, 0.4187314323510276}, 
 {{0.36, 17.6, 0.9239195399999999, 1.1670485714285714}, 0.40122977755809003}, 
 {{0.36, 17.6, 0.9239195399999999, 1.1699806814285714}, 0.40063192157834954}, 
 {{0.36, 17.6, 0.9239195399999999, 1.1602179014285714}, 0.4026354451691378}, 
 {{0.36, 18.2, 0.93684, 1.1670485714285714}, 0.41022329073236685}, 
 {{0.36, 18.2, 0.93684, 1.1699806814285714}, 0.40957156928438176}, 
 {{0.36, 18.2, 0.93684, 1.1602179014285714}, 0.4117549351476219}, 
 {{0.36, 18.2, 0.9440266199999999, 1.1670485714285714}, 0.4161143940397075}, 
 {{0.36, 18.2, 0.9440266199999999, 1.1699806814285714}, 0.415435998057421}, 
 {{0.36, 18.2, 0.9440266199999999, 1.1602179014285714}, 0.417708634476401}, 
 {{0.36, 18.2, 0.9239195399999999, 1.1670485714285714}, 0.4000721350357786}, 
 {{0.36, 18.2, 0.9239195399999999, 1.1699806814285714}, 0.39946673363602425}, 
 {{0.36, 18.2, 0.9239195399999999, 1.1602179014285714}, 0.40149507030710735}, 
 {{0.36, 18.8, 0.93684, 1.1670485714285714}, 0.4091441718149012}, 
 {{0.36, 18.8, 0.93684, 1.1699806814285714}, 0.40848445771739156}, 
 {{0.36, 18.8, 0.93684, 1.1602179014285714}, 0.410695250361006}, 
 {{0.36, 18.8, 0.9440266199999999, 1.1670485714285714}, 0.4150758193476681}, 
 {{0.36, 18.8, 0.9440266199999999, 1.1699806814285714}, 0.41438903605128297}, 
 {{0.36, 18.8, 0.9440266199999999, 1.1602179014285714}, 0.41669040792913403}, 
 {{0.36, 18.8, 0.9239195399999999, 1.1670485714285714}, 0.39892352881282994}, 
 {{0.36, 18.8, 0.9239195399999999, 1.1699806814285714}, 0.39831091235574784}, 
 {{0.36, 18.8, 0.9239195399999999, 1.1602179014285714}, 0.4003643033473432}, 
 {{0.36, 19.4, 0.93684, 1.1670485714285714}, 0.40807301319776357}, 
 {{0.36, 19.4, 0.93684, 1.1699806814285714}, 0.4074057952165253}, 
 {{0.36, 19.4, 0.93684, 1.1602179014285714}, 0.4096421464535809}, 
 {{0.36, 19.4, 0.9440266199999999, 1.1670485714285714}, 0.41404353911213837}, 
 {{0.36, 19.4, 0.9440266199999999, 1.1699806814285714}, 0.4133488838198858}, 
 {{0.36, 19.4, 0.9440266199999999, 1.1602179014285714}, 0.4156770640103667}, 
 {{0.36, 19.4, 0.9239195399999999, 1.1670485714285714}, 0.3977857228107925}, 
 {{0.36, 19.4, 0.9239195399999999, 1.1699806814285714}, 0.39716615276057754}, 
 {{0.36, 19.4, 0.9239195399999999, 1.1602179014285714}, 0.3992430156634838}, 
 {{0.36, 20., 0.93684, 1.1670485714285714}, 0.4070115886333534}, 
 {{0.36, 20., 0.93684, 1.1699806814285714}, 0.40633713400802574}, 
 {{0.36, 20., 0.93684, 1.1602179014285714}, 0.40859792812472995}, 
 {{0.36, 20., 0.9440266199999999, 1.1670485714285714}, 0.4130194715054763}, 
 {{0.36, 20., 0.9440266199999999, 1.1699806814285714}, 0.41231722116704855}, 
 {{0.36, 20., 0.9440266199999999, 1.1602179014285714}, 0.414671048888522}, 
 {{0.36, 20., 0.9239195399999999, 1.1670485714285714}, 0.3966602445219533}, 
 {{0.36, 20., 0.9239195399999999, 1.1699806814285714}, 0.39603406201547503}, 
 {{0.36, 20., 0.9239195399999999, 1.1602179014285714}, 0.3981332690366}, 
 {{0.36, 20.599999999999998, 0.93684, 1.1670485714285714}, 
  0.40596107130532544}, {{0.36, 20.599999999999998, 0.93684, 
   1.1699806814285714}, 0.40527968338914316}, 
 {{0.36, 20.599999999999998, 0.93684, 1.1602179014285714}, 
  0.407563900960379}, {{0.36, 20.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.4120049087330775}, 
 {{0.36, 20.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.411295380939691}, {{0.36, 20.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.4136737898793991}, 
 {{0.36, 20.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.3955480635743776}, {{0.36, 20.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.3949155471591314}, 
 {{0.36, 20.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.3970361604105392}, {{0.36, 21.2, 0.93684, 1.1670485714285714}, 
  0.40492220598431566}, {{0.36, 21.2, 0.93684, 1.1699806814285714}, 
  0.4042341123028068}, {{0.36, 21.2, 0.93684, 1.1602179014285714}, 
  0.40654113981829343}, {{0.36, 21.2, 0.9440266199999999, 
   1.1670485714285714}, 0.41100070320274257}, 
 {{0.36, 21.2, 0.9440266199999999, 1.1699806814285714}, 0.4102841376901347}, 
 {{0.36, 21.2, 0.9440266199999999, 1.1602179014285714}, 0.4126864739122906}, 
 {{0.36, 21.2, 0.9239195399999999, 1.1670485714285714}, 0.3944497383791196}, 
 {{0.36, 21.2, 0.9239195399999999, 1.1699806814285714}, 0.3938110975975871}, 
 {{0.36, 21.2, 0.9239195399999999, 1.1602179014285714}, 0.3959525681490765}, 
 {{0.36, 21.8, 0.93684, 1.1670485714285714}, 0.40389604889818403}, 
 {{0.36, 21.8, 0.93684, 1.1699806814285714}, 0.4032015372359933}, 
 {{0.36, 21.8, 0.93684, 1.1602179014285714}, 0.4055300712162427}, 
 {{0.36, 21.8, 0.9440266199999999, 1.1670485714285714}, 0.4100080129465067}, 
 {{0.36, 21.8, 0.9440266199999999, 1.1699806814285714}, 0.40928471018312235}, 
 {{0.36, 21.8, 0.9440266199999999, 1.1602179014285714}, 0.4117096236283952}, 
 {{0.36, 21.8, 0.9239195399999999, 1.1670485714285714}, 0.3933661532828772}, 
 {{0.36, 21.8, 0.9239195399999999, 1.1699806814285714}, 0.3927216482855887}, 
 {{0.36, 21.8, 0.9239195399999999, 1.1602179014285714}, 0.39488276237403497}, 
 {{0.36, 22.4, 0.93684, 1.1670485714285714}, 0.4028831742624499}, 
 {{0.36, 22.4, 0.93684, 1.1699806814285714}, 0.40218248380223426}, 
 {{0.36, 22.4, 0.93684, 1.1602179014285714}, 0.40453189490866404}, 
 {{0.36, 22.4, 0.9440266199999999, 1.1670485714285714}, 0.4090274985326739}, 
 {{0.36, 22.4, 0.9440266199999999, 1.1699806814285714}, 0.40829770916959607}, 
 {{0.36, 22.4, 0.9440266199999999, 1.1602179014285714}, 0.4107445344631371}, 
 {{0.36, 22.4, 0.9239195399999999, 1.1670485714285714}, 0.3922977330625517}, 
 {{0.36, 22.4, 0.9239195399999999, 1.1699806814285714}, 0.39164758569465125}, 
 {{0.36, 22.4, 0.9239195399999999, 1.1602179014285714}, 0.39382777284657405}, 
 {{0.36, 23., 0.93684, 1.1670485714285714}, 0.40188409355404586}, 
 {{0.36, 23., 0.93684, 1.1699806814285714}, 0.4011774482146656}, 
 {{0.36, 23., 0.93684, 1.1602179014285714}, 0.40354698317444576}, 
 {{0.36, 23., 0.9440266199999999, 1.1670485714285714}, 0.4080597507100729}, 
 {{0.36, 23., 0.9440266199999999, 1.1699806814285714}, 0.4073237094411206}, 
 {{0.36, 23., 0.9440266199999999, 1.1602179014285714}, 0.4097916571178675}, 
 {{0.36, 23., 0.9239195399999999, 1.1670485714285714}, 0.3912448532286336}, 
 {{0.36, 23., 0.9239195399999999, 1.1699806814285714}, 0.3905892686740176}, 
 {{0.36, 23., 0.9239195399999999, 1.1602179014285714}, 0.3927878385414403}, 
 {{0.36, 23.599999999999998, 0.93684, 1.1670485714285714}, 
  0.4008992053341603}, {{0.36, 23.599999999999998, 0.93684, 
   1.1699806814285714}, 0.40018657217783227}, 
 {{0.36, 23.599999999999998, 0.93684, 1.1602179014285714}, 
  0.4025757669351449}, {{0.36, 23.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.4071052394793218}, 
 {{0.36, 23.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.40636292036002997}, {{0.36, 23.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.4088514954664961}, 
 {{0.36, 23.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.3902077898356666}, {{0.36, 23.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.38954672491561376}, 
 {{0.36, 23.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.3917632652705105}, {{0.36, 24.2, 0.93684, 1.1670485714285714}, 
  0.39992829328233354}, {{0.36, 24.2, 0.93684, 1.1699806814285714}, 
  0.39921025331351406}, {{0.36, 24.2, 0.93684, 1.1602179014285714}, 
  0.40161826283851015}, {{0.36, 24.2, 0.9440266199999999, 
   1.1670485714285714}, 0.40616381140368824}, 
 {{0.36, 24.2, 0.9440266199999999, 1.1699806814285714}, 0.40541581132831}, 
 {{0.36, 24.2, 0.9440266199999999, 1.1602179014285714}, 0.40792413021037577}, 
 {{0.36, 24.2, 0.9239195399999999, 1.1670485714285714}, 0.3891862222294324}, 
 {{0.36, 24.2, 0.9239195399999999, 1.1699806814285714}, 0.38852022697370603}, 
 {{0.36, 24.2, 0.9239195399999999, 1.1602179014285714}, 0.39075396232502146}, 
 {{0.36, 24.799999999999997, 0.93684, 1.1670485714285714}, 
  0.39897212129799187}, {{0.36, 24.799999999999997, 0.93684, 
   1.1699806814285714}, 0.398248673887596}, 
 {{0.36, 24.799999999999997, 0.93684, 1.1602179014285714}, 
  0.4006749541887119}, {{0.36, 24.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.4052362951870063}, 
 {{0.36, 24.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.4044826194635272}, {{0.36, 24.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.40701011129740383}, 
 {{0.36, 24.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.38818079890235535}, {{0.36, 24.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.3875098639212733}, 
 {{0.36, 24.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.3897602968810697}, {{0.36, 25.4, 0.93684, 1.1670485714285714}, 
  0.3980306337392192}, {{0.36, 25.4, 0.93684, 1.1699806814285714}, 
  0.39730194494904975}, {{0.36, 25.4, 0.93684, 1.1602179014285714}, 
  0.3997459364464516}, {{0.36, 25.4, 0.9440266199999999, 1.1670485714285714}, 
  0.4043226861404705}, {{0.36, 25.4, 0.9440266199999999, 1.1699806814285714}, 
  0.40356350910630023}, {{0.36, 25.4, 0.9440266199999999, 
   1.1602179014285714}, 0.40610958392006113}, 
 {{0.36, 25.4, 0.9239195399999999, 1.1670485714285714}, 0.38719137981233304}, 
 {{0.36, 25.4, 0.9239195399999999, 1.1699806814285714}, 0.3865156563055204}, 
 {{0.36, 25.4, 0.9239195399999999, 1.1602179014285714}, 0.3887822772380445}, 
 {{0.36, 26., 0.93684, 1.1670485714285714}, 0.39710389097413995}, 
 {{0.36, 26., 0.93684, 1.1699806814285714}, 0.3963701100841034}, 
 {{0.36, 26., 0.93684, 1.1602179014285714}, 0.3988312956675688}, 
 {{0.36, 26., 0.9440266199999999, 1.1670485714285714}, 0.4034230905474581}, 
 {{0.36, 26., 0.9440266199999999, 1.1699806814285714}, 0.40265857222084195}, 
 {{0.36, 26., 0.9440266199999999, 1.1602179014285714}, 0.40522268613426604}, 
 {{0.36, 26., 0.9239195399999999, 1.1670485714285714}, 0.38621794287185107}, 
 {{0.36, 26., 0.9239195399999999, 1.1699806814285714}, 0.3855375658074888}, 
 {{0.36, 26., 0.9239195399999999, 1.1602179014285714}, 0.38781990452731396}, 
 {{0.36, 26.599999999999998, 0.93684, 1.1670485714285714}, 
  0.39619188962228913}, {{0.36, 26.599999999999998, 0.93684, 
   1.1699806814285714}, 0.395453031876842}, 
 {{0.36, 26.599999999999998, 0.93684, 1.1602179014285714}, 
  0.3979310515982462}, {{0.36, 26.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.4025375536852782}, 
 {{0.36, 26.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.40176770881472196}, {{0.36, 26.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.404349479831108}, 
 {{0.36, 26.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.3852604069088708}, {{0.36, 26.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.3845753859062057}, 
 {{0.36, 26.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.3868731205919313}, {{0.36, 27.2, 0.93684, 1.1670485714285714}, 
  0.3952942595377127}, {{0.36, 27.2, 0.93684, 1.1699806814285714}, 
  0.39455065111927856}, {{0.36, 27.2, 0.93684, 1.1602179014285714}, 
  0.3970450272040378}, {{0.36, 27.2, 0.9440266199999999, 1.1670485714285714}, 
  0.40166573900973934}, {{0.36, 27.2, 0.9440266199999999, 
   1.1699806814285714}, 0.4008909113372406}, 
 {{0.36, 27.2, 0.9440266199999999, 1.1602179014285714}, 0.4034898315035274}, 
 {{0.36, 27.2, 0.9239195399999999, 1.1670485714285714}, 0.38431833966313295}, 
 {{0.36, 27.2, 0.9239195399999999, 1.1699806814285714}, 0.38362897374728133}, 
 {{0.36, 27.2, 0.9239195399999999, 1.1602179014285714}, 0.38594168479410573}, 
 {{0.36, 27.799999999999997, 0.93684, 1.1670485714285714}, 
  0.39441127441245827}, {{0.36, 27.799999999999997, 0.93684, 
   1.1699806814285714}, 0.3936629669955297}, 
 {{0.36, 27.799999999999997, 0.93684, 1.1602179014285714}, 
  0.39617322460630955}, {{0.36, 27.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.4008079682996924}, 
 {{0.36, 27.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.40002821018468726}, {{0.36, 27.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.40264378433135006}, 
 {{0.36, 27.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.3833919393450599}, {{0.36, 27.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.38269827326281075}, 
 {{0.36, 27.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.385025518558744}, {{0.36, 28.4, 0.93684, 1.1670485714285714}, 
  0.3935427524695095}, {{0.36, 28.4, 0.93684, 1.1699806814285714}, 
  0.3927898621358174}, {{0.36, 28.4, 0.93684, 1.1602179014285714}, 
  0.39531559903421254}, {{0.36, 28.4, 0.9440266199999999, 
   1.1670485714285714}, 0.39996408659312965}, 
 {{0.36, 28.4, 0.9440266199999999, 1.1699806814285714}, 0.3991795244372531}, 
 {{0.36, 28.4, 0.9440266199999999, 1.1602179014285714}, 0.40181132650441953}, 
 {{0.36, 28.4, 0.9239195399999999, 1.1670485714285714}, 0.38248097084786825}, 
 {{0.36, 28.4, 0.9239195399999999, 1.1699806814285714}, 0.38178311297564876}, 
 {{0.36, 28.4, 0.9239195399999999, 1.1602179014285714}, 0.384124527053099}, 
 {{0.36, 29., 0.93684, 1.1670485714285714}, 0.39268856497671767}, 
 {{0.36, 29., 0.93684, 1.1699806814285714}, 0.391931204841025}, 
 {{0.36, 29., 0.93684, 1.1602179014285714}, 0.3944720349233716}, 
 {{0.36, 29., 0.9440266199999999, 1.1670485714285714}, 0.3991339937256314}, 
 {{0.36, 29., 0.9440266199999999, 1.1699806814285714}, 0.3983447476314606}, 
 {{0.36, 29., 0.9440266199999999, 1.1602179014285714}, 0.4009923730358195}, 
 {{0.36, 29., 0.9239195399999999, 1.1670485714285714}, 0.3815852499566295}, 
 {{0.36, 29., 0.9239195399999999, 1.1699806814285714}, 0.3808833032548676}, 
 {{0.36, 29., 0.9239195399999999, 1.1602179014285714}, 0.3832385391196545}, 
 {{0.36, 29.599999999999998, 0.93684, 1.1670485714285714}, 
  0.3918484403179662}, {{0.36, 29.599999999999998, 0.93684, 
   1.1699806814285714}, 0.39108667615694775}, 
 {{0.36, 29.599999999999998, 0.93684, 1.1602179014285714}, 
  0.39364239424988673}, {{0.36, 29.599999999999998, 0.9440266199999999, 
   1.1670485714285714}, 0.39831745759006143}, 
 {{0.36, 29.599999999999998, 0.9440266199999999, 1.1699806814285714}, 
  0.39752359390149894}, {{0.36, 29.599999999999998, 0.9440266199999999, 
   1.1602179014285714}, 0.40018681533605793}, 
 {{0.36, 29.599999999999998, 0.9239195399999999, 1.1670485714285714}, 
  0.3807044720897036}, {{0.36, 29.599999999999998, 0.9239195399999999, 
   1.1699806814285714}, 0.3799984866386142}, 
 {{0.36, 29.599999999999998, 0.9239195399999999, 1.1602179014285714}, 
  0.3823673673710158}, {{0.36, 30.2, 0.93684, 1.1670485714285714}, 
  0.3910222578262045}, {{0.36, 30.2, 0.93684, 1.1699806814285714}, 
  0.39025621308292785}, {{0.36, 30.2, 0.93684, 1.1602179014285714}, 
  0.39282636748983357}, {{0.36, 30.2, 0.9440266199999999, 
   1.1670485714285714}, 0.3975143745492621}, 
 {{0.36, 30.2, 0.9440266199999999, 1.1699806814285714}, 0.3967160253584465}, 
 {{0.36, 30.2, 0.9440266199999999, 1.1602179014285714}, 0.3993943707388221}, 
 {{0.36, 30.2, 0.9239195399999999, 1.1670485714285714}, 0.3798384507504262}, 
 {{0.36, 30.2, 0.9239195399999999, 1.1699806814285714}, 0.3791285427691852}, 
 {{0.36, 30.2, 0.9239195399999999, 1.1602179014285714}, 0.38151065894066905}, 
 {{0.36, 30.799999999999997, 0.93684, 1.1670485714285714}, 
  0.390209832321368}, {{0.36, 30.799999999999997, 0.93684, 
   1.1699806814285714}, 0.3894396000115291}, 
 {{0.36, 30.799999999999997, 0.93684, 1.1602179014285714}, 
  0.39202389812224103}, {{0.36, 30.799999999999997, 0.9440266199999999, 
   1.1670485714285714}, 0.3967245864489699}, 
 {{0.36, 30.799999999999997, 0.9440266199999999, 1.1699806814285714}, 
  0.39592185089468845}, {{0.36, 30.799999999999997, 0.9440266199999999, 
   1.1602179014285714}, 0.39861501007478456}, 
 {{0.36, 30.799999999999997, 0.9239195399999999, 1.1670485714285714}, 
  0.378986967677827}, {{0.36, 30.799999999999997, 0.9239195399999999, 
   1.1699806814285714}, 0.3782732206147694}, 
 {{0.36, 30.799999999999997, 0.9239195399999999, 1.1602179014285714}, 
  0.38066830831267845}, {{0.36, 31.4, 0.93684, 1.1670485714285714}, 
  0.3894109604283872}, {{0.36, 31.4, 0.93684, 1.1699806814285714}, 
  0.3886366291344254}, {{0.36, 31.4, 0.93684, 1.1602179014285714}, 
  0.39123477188910555}, {{0.36, 31.4, 0.9440266199999999, 
   1.1670485714285714}, 0.39594791235703647}, 
 {{0.36, 31.4, 0.9440266199999999, 1.1699806814285714}, 0.3951408827858732}, 
 {{0.36, 31.4, 0.9440266199999999, 1.1602179014285714}, 0.39784854222652755}, 
 {{0.36, 31.4, 0.9239195399999999, 1.1670485714285714}, 0.378149781226521}, 
 {{0.36, 31.4, 0.9239195399999999, 1.1699806814285714}, 0.37743227454852185}, 
 {{0.36, 31.4, 0.9239195399999999, 1.1602179014285714}, 0.3798400636208472}, 
 {{0.36, 32., 0.93684, 1.1670485714285714}, 0.38862542448950615}, 
 {{0.36, 32., 0.93684, 1.1699806814285714}, 0.38784705938753145}, 
 {{0.36, 32., 0.93684, 1.1602179014285714}, 0.3904587872387191}, 
 {{0.36, 32., 0.9440266199999999, 1.1670485714285714}, 0.39518415579906613}, 
 {{0.36, 32., 0.9440266199999999, 1.1699806814285714}, 0.39437290247829243}, 
 {{0.36, 32., 0.9440266199999999, 1.1602179014285714}, 0.397094782555658}, 
 {{0.36, 32., 0.9239195399999999, 1.1670485714285714}, 0.3773266392040645}, 
 {{0.36, 32., 0.9239195399999999, 1.1699806814285714}, 0.3766054309317553}, 
 {{0.36, 32., 0.9239195399999999, 1.1602179014285714}, 0.3790256895405942}, 
 {{0.36, 32.6, 0.93684, 1.1670485714285714}, 0.3878529526821472}, 
 {{0.36, 32.6, 0.93684, 1.1699806814285714}, 0.3870706409576493}, 
 {{0.36, 32.6, 0.93684, 1.1602179014285714}, 0.38969571897917027}, 
 {{0.36, 32.6, 0.9440266199999999, 1.1670485714285714}, 0.3944330635929482}, 
 {{0.36, 32.6, 0.9440266199999999, 1.1699806814285714}, 0.3936176802846362}, 
 {{0.36, 32.6, 0.9440266199999999, 1.1602179014285714}, 0.3963535299844082}, 
 {{0.36, 32.6, 0.9239195399999999, 1.1670485714285714}, 0.37651723497137757}, 
 {{0.36, 32.6, 0.9239195399999999, 1.1699806814285714}, 0.37579240177159434}, 
 {{0.36, 32.6, 0.9239195399999999, 1.1602179014285714}, 0.3782249287528912}, 
 {{0.36, 33.2, 0.93684, 1.1670485714285714}, 0.3870933485632228}, 
 {{0.36, 33.2, 0.93684, 1.1699806814285714}, 0.38630716883824057}, 
 {{0.36, 33.2, 0.93684, 1.1602179014285714}, 0.3889453175546392}, 
 {{0.36, 33.2, 0.9440266199999999, 1.1670485714285714}, 0.39369445635573214}, 
 {{0.36, 33.2, 0.9440266199999999, 1.1699806814285714}, 0.39287502149560705}, 
 {{0.36, 33.2, 0.9440266199999999, 1.1602179014285714}, 0.3956245495758334}, 
 {{0.36, 33.2, 0.9239195399999999, 1.1670485714285714}, 0.3757213427468232}, 
 {{0.36, 33.2, 0.9239195399999999, 1.1699806814285714}, 0.3749929512529621}, 
 {{0.36, 33.2, 0.9239195399999999, 1.1602179014285714}, 0.37743750001121906}, 
 {{0.36, 33.8, 0.93684, 1.1670485714285714}, 0.38634638002723315}, 
 {{0.36, 33.8, 0.93684, 1.1699806814285714}, 0.38555639348194765}, 
 {{0.36, 33.8, 0.93684, 1.1602179014285714}, 0.3882073848250876}, 
 {{0.36, 33.8, 0.9440266199999999, 1.1670485714285714}, 0.39296812619462057}, 
 {{0.36, 33.8, 0.9440266199999999, 1.1699806814285714}, 0.392144707139978}, 
 {{0.36, 33.8, 0.9440266199999999, 1.1602179014285714}, 0.3949076632684594}, 
 {{0.36, 33.8, 0.9239195399999999, 1.1670485714285714}, 0.374938703346898}, 
 {{0.36, 33.8, 0.9239195399999999, 1.1699806814285714}, 0.37420681558269137}, 
 {{0.36, 33.8, 0.9239195399999999, 1.1602179014285714}, 0.37666316210572004}, 
 {{0.36, 34.4, 0.93684, 1.1670485714285714}, 0.38561181413814655}, 
 {{0.36, 34.4, 0.93684, 1.1699806814285714}, 0.38481807038314186}, 
 {{0.36, 34.4, 0.93684, 1.1602179014285714}, 0.3874816916508495}, 
 {{0.36, 34.4, 0.9440266199999999, 1.1670485714285714}, 0.39225383830223276}, 
 {{0.36, 34.4, 0.9440266199999999, 1.1699806814285714}, 0.391426495969485}, 
 {{0.36, 34.4, 0.9440266199999999, 1.1602179014285714}, 0.39420265863959425}, 
 {{0.36, 34.4, 0.9239195399999999, 1.1670485714285714}, 0.37416905223099234}, 
 {{0.36, 34.4, 0.9239195399999999, 1.1699806814285714}, 0.37343371332538167}, 
 {{0.36, 34.4, 0.9239195399999999, 1.1602179014285714}, 0.37590167803598523}, 
 {{0.36, 35., 0.93684, 1.1670485714285714}, 0.38488935689424913}, 
 {{0.36, 35., 0.93684, 1.1699806814285714}, 0.3840919934974419}, 
 {{0.36, 35., 0.93684, 1.1602179014285714}, 0.386767996885254}, 
 {{0.36, 35., 0.9440266199999999, 1.1670485714285714}, 0.3915513285617526}, 
 {{0.36, 35., 0.9440266199999999, 1.1699806814285714}, 0.390720200347037}, 
 {{0.36, 35., 0.9440266199999999, 1.1602179014285714}, 0.39350931077040374}, 
 {{0.36, 35., 0.9239195399999999, 1.1670485714285714}, 0.3734120787629003}, 
 {{0.36, 35., 0.9239195399999999, 1.1699806814285714}, 0.37267340655657366}, 
 {{0.36, 35., 0.9239195399999999, 1.1602179014285714}, 0.3751527769316177}, 
 {{0.36, 35.6, 0.93684, 1.1670485714285714}, 0.384178933830063}, 
 {{0.36, 35.6, 0.93684, 1.1699806814285714}, 0.3833779166388347}, 
 {{0.36, 35.6, 0.93684, 1.1602179014285714}, 0.38606604613952794}, 
 {{0.36, 35.6, 0.9440266199999999, 1.1670485714285714}, 0.3908605343776737}, 
 {{0.36, 35.6, 0.9440266199999999, 1.1699806814285714}, 0.39002558707055546}, 
 {{0.36, 35.6, 0.9440266199999999, 1.1602179014285714}, 0.3928273726551655}, 
 {{0.36, 35.6, 0.9239195399999999, 1.1670485714285714}, 0.37266768058426203}, 
 {{0.36, 35.6, 0.9239195399999999, 1.1699806814285714}, 0.37192564186857563}, 
 {{0.36, 35.6, 0.9239195399999999, 1.1602179014285714}, 0.3744161752374287}, 
 {{0.36, 36.2, 0.93684, 1.1670485714285714}, 0.38348012077945404}, 
 {{0.36, 36.2, 0.93684, 1.1699806814285714}, 0.3826755460322939}, 
 {{0.36, 36.2, 0.93684, 1.1602179014285714}, 0.3853757648160422}, 
 {{0.36, 36.2, 0.9440266199999999, 1.1670485714285714}, 0.39018104293128686}, 
 {{0.36, 36.2, 0.9440266199999999, 1.1699806814285714}, 0.38934237834809055}, 
 {{0.36, 36.2, 0.9440266199999999, 1.1602179014285714}, 0.3921567881212261}, 
 {{0.36, 36.2, 0.9239195399999999, 1.1670485714285714}, 0.3719354158823773}, 
 {{0.36, 36.2, 0.9239195399999999, 1.1699806814285714}, 0.37119009822106186}, 
 {{0.36, 36.2, 0.9239195399999999, 1.1602179014285714}, 0.3736917852033376}, 
 {{0.36, 36.8, 0.93684, 1.1670485714285714}, 0.382792755146823}, 
 {{0.36, 36.8, 0.93684, 1.1699806814285714}, 0.3819846767372261}, 
 {{0.36, 36.8, 0.93684, 1.1602179014285714}, 0.3846967218396356}, 
 {{0.36, 36.8, 0.9440266199999999, 1.1670485714285714}, 0.3895126991100356}, 
 {{0.36, 36.8, 0.9440266199999999, 1.1699806814285714}, 0.3886703758729492}, 
 {{0.36, 36.8, 0.9440266199999999, 1.1602179014285714}, 0.39149713508612827}, 
 {{0.36, 36.8, 0.9239195399999999, 1.1670485714285714}, 0.3712150983413958}, 
 {{0.36, 36.8, 0.9239195399999999, 1.1699806814285714}, 0.3704665507200756}, 
 {{0.36, 36.8, 0.9239195399999999, 1.1602179014285714}, 0.37297914060556375}, 
 {{0.36, 37.4, 0.93684, 1.1670485714285714}, 0.3821166020513552}, 
 {{0.36, 37.4, 0.93684, 1.1699806814285714}, 0.38130507382914075}, 
 {{0.36, 37.4, 0.93684, 1.1602179014285714}, 0.38402876040414907}, 
 {{0.36, 37.4, 0.9440266199999999, 1.1670485714285714}, 0.38885528173264505}, 
 {{0.36, 37.4, 0.9440266199999999, 1.1699806814285714}, 0.3880093562944485}, 
 {{0.36, 37.4, 0.9440266199999999, 1.1602179014285714}, 0.39084826913001186}, 
 {{0.36, 37.4, 0.9239195399999999, 1.1670485714285714}, 0.3705064760530449}, 
 {{0.36, 37.4, 0.9239195399999999, 1.1699806814285714}, 0.36975474559195987}, 
 {{0.36, 37.4, 0.9239195399999999, 1.1602179014285714}, 0.3722780788530625}, 
 {{0.36, 38., 0.93684, 1.1670485714285714}, 0.3814514310897476}, 
 {{0.36, 38., 0.93684, 1.1699806814285714}, 0.3806365043563626}, 
 {{0.36, 38., 0.93684, 1.1602179014285714}, 0.38337166075135715}, 
 {{0.36, 38., 0.9440266199999999, 1.1670485714285714}, 0.38820857069072945}, 
 {{0.36, 38., 0.9440266199999999, 1.1699806814285714}, 0.3873590977241332}, 
 {{0.36, 38., 0.9440266199999999, 1.1602179014285714}, 0.3902099793721776}, 
 {{0.36, 38., 0.9239195399999999, 1.1670485714285714}, 0.36980930114745025}, 
 {{0.36, 38., 0.9239195399999999, 1.1699806814285714}, 0.3690544333209078}, 
 {{0.36, 38., 0.9239195399999999, 1.1602179014285714}, 0.371588356175364}, 
 {{0.36, 38.6, 0.93684, 1.1670485714285714}, 0.3807970153551361}, 
 {{0.36, 38.6, 0.93684, 1.1699806814285714}, 0.37997873957092615}, 
 {{0.36, 38.6, 0.93684, 1.1602179014285714}, 0.3827251964142715}, 
 {{0.36, 38.6, 0.9440266199999999, 1.1670485714285714}, 0.38757234859764}, 
 {{0.36, 38.6, 0.9440266199999999, 1.1699806814285714}, 0.3867193809505085}, 
 {{0.36, 38.6, 0.9440266199999999, 1.1602179014285714}, 0.38958205286583564}, 
 {{0.36, 38.6, 0.9239195399999999, 1.1670485714285714}, 0.3691233302546753}, 
 {{0.36, 38.6, 0.9239195399999999, 1.1699806814285714}, 0.36836536898799205}, 
 {{0.36, 38.6, 0.9239195399999999, 1.1602179014285714}, 0.3709097328529406}, 
 {{0.36, 39.2, 0.93684, 1.1670485714285714}, 0.3801531329422215}, 
 {{0.36, 39.2, 0.93684, 1.1699806814285714}, 0.3793315548197049}, 
 {{0.36, 39.2, 0.93684, 1.1602179014285714}, 0.3820891496083806}, 
 {{0.36, 39.2, 0.9440266199999999, 1.1670485714285714}, 0.3869464012278598}, 
 {{0.36, 39.2, 0.9440266199999999, 1.1699806814285714}, 0.3860899900996606}, 
 {{0.36, 39.2, 0.9440266199999999, 1.1602179014285714}, 0.388964279409633}, 
 {{0.36, 39.2, 0.9239195399999999, 1.1670485714285714}, 0.3684483247348191}, 
 {{0.36, 39.2, 0.9239195399999999, 1.1699806814285714}, 0.3676873126436029}, 
 {{0.36, 39.2, 0.9239195399999999, 1.1602179014285714}, 0.37024197357044986}, 
 {{0.36, 39.800000000000004, 0.93684, 1.1670485714285714}, 
  0.3795196864586356}, {{0.36, 39.800000000000004, 0.93684, 
   1.1699806814285714}, 0.3786948432346614}, 
 {{0.36, 39.800000000000004, 0.93684, 1.1602179014285714}, 
  0.3814633045037731}, {{0.36, 39.800000000000004, 0.9440266199999999, 
   1.1670485714285714}, 0.38633063965200853}, 
 {{0.36, 39.800000000000004, 0.9440266199999999, 1.1699806814285714}, 
  0.3854708221388264}, {{0.36, 39.800000000000004, 0.9440266199999999, 
   1.1602179014285714}, 0.38835645195184343}, 
 {{0.36, 39.800000000000004, 0.9239195399999999, 1.1670485714285714}, 
  0.36778418280145336}, {{0.36, 39.800000000000004, 0.9239195399999999, 
   1.1699806814285714}, 0.3670201497680133}, 
 {{0.36, 39.800000000000004, 0.9239195399999999, 1.1602179014285714}, 
  0.3695848482909241}}

